Real-Virtual contributions to the inclusive Higgs cross-section at N3LO

We compute the contributions to the N3LO inclusive Higgs boson cross-section from the square of one-loop amplitudes with a Higgs boson and three QCD partons as external states. Our result is a Taylor expansion in the dimensional regulator epsilon, where the coefficients of the expansion are analytic functions of the ratio of the Higgs boson mass and the partonic center of mass energy and they are valid for arbitrary values of this ratio. We also perform a threshold expansion around the limit of soft-parton radiation in the final state. The expressions for the coefficients of the threshold expansion are valid for arbitrary values of the dimension. As a by-product of the threshold expansion calculation, we have developed a soft expansion method at the integrand level by identifying the relevant soft and collinear regions for the loop-momentum.

==> anc/masters.txt <==
#Boundary conditions (s:=1)

MS(1):=(2^(-3 + 2*e)*Pi^(-1 + e)*Gamma(1 - e)^3*Gamma(1 + e)^2)/((1 - 4*e)*(1 - 2*e)^2*Gamma(1 - 4*e)):
MS(2):=(2^(-3 + 2*e)*Pi^(-1 + e)*Gamma(1 - e)^5*Gamma(1 + e)^2)/((1 - 2*e)^3*Gamma(1 - 2*e)^3):
MS(3):=(2^(-3 + 2*e)*Pi^(-1 + e)*Cos(Pi*e)*Gamma(1 - e)^4*Gamma(1 + e)^2)/((1 - 3*e)*(1 - 2*e)^2*Gamma(1 - 3*e)*Gamma(1 - 2*e)):
MS(4):=(2^(-3 + 2*e)*Pi^(-1 + e)*Gamma(1 - 3*e)*Gamma(1 - e)^4*Gamma(1 + e)^2)/((1 - 4*e)*Gamma(1 - 4*e)*Gamma(2 - 2*e)^2):
MS(9):=-((2^(-2 + 2*e)*Pi^(-1 + e)*Cos(2*Pi*e)*Gamma(1 - e)^4*Gamma(1 + e)^3)/((1 - 2*e)*Gamma(1 - 4*e))):
MS(11):=(-5*2^(-3 + 2*e)*Pi^(-1 + e)*Cos(Pi*e)*Gamma(1 - 3*e)*Gamma(1 - e)^4*Gamma(1 + e)^3)/(3*(1 - 2*e)*Gamma(1 - 5*e)*Gamma(1 - 2*e)):
MS(18):=-(2^(1 + 2*e)*Pi^(-1 + e)*(1 + 6*e)*Gamma(1 - 3*e)^2*Gamma(1 - e)^5*Gamma(1 + e)^4)/(3*(1 + 3*e)*Gamma(1 - 6*e)*Gamma(1 - 2*e)^2):


 #Master Integrals as in eq.19 to 4.37 
M1:=((1 - z)/e^2 + (4*(-1 + z)*Log(1 - z))/e - 8*(-1 + z)*Log(1 - z)^2 + (32*(-1 + z)*e*Log(1 - z)^3)/3 - (32*(-1 + z)*e^2*Log(1 - z)^4)/3 + (128*(-1 + z)*e^3*Log(1 - z)^5)/15)*MS(1):

M2:=((1 - z)/e^2 + (2*(-1 + z)*Log(1 - z))/e - 2*(-1 + z)*Log(1 - z)^2 + (4*(-1 + z)*e*Log(1 - z)^3)/3 - (2*(-1 + z)*e^2*Log(1 - z)^4)/3 + (4*(-1 + z)*e^3*Log(1 - z)^5)/15)*MS(2):

M3:=((1 - z)/e^2 + (3*(-1 + z)*Log(1 - z))/e - (9*(-1 + z)*Log(1 - z)^2)/2 + (9*(-1 + z)*e*Log(1 - z)^3)/2 - (27*(-1 + z)*e^2*Log(1 - z)^4)/8 + (81*(-1 + z)*e^3*Log(1 - z)^5)/40)*MS(3):

M4:=((1 - z)/e^2 + (4*(-1 + z)*Log(1 - z))/e - 8*(-1 + z)*Log(1 - z)^2 + (32*(-1 + z)*e*Log(1 - z)^3)/3 - (32*(-1 + z)*e^2*Log(1 - z)^4)/3 + (128*(-1 + z)*e^3*Log(1 - z)^5)/15)*MS(4):

M5:=MS(1)*(-16*G(0, 0, 0, 1, z) - 32*G(0, 0, 1, 1, z) - 64*G(0, 1, 1, 1, z) - 16*G(0, 0, 1, z)*(3 + 2*Log(1 - z)) - 32*G(0, 1, 1, z)*(3 + 2*Log(1 - z)) - 32*G(0, 1, z)*(1 + 3*Log(1 - z) + Log(1 - z)^2) + Log(z)/e^3 + (32*G(1, z)^3*Log(z))/3 + ((-2*Pi^2)/3 - 4*G(0, 1, z) + 4*G(1, z)*Log(z) - 2*(3 + 2*Log(1 - z))*Log(z) - Log(z)^2)/e^2 + G(1, z)^2*(-32*G(0, 1, z) - (8*(2*Pi^2 + 6*(3 + 2*Log(1 - z))*Log(z) + 3*Log(z)^2))/3) + (-4*Pi^2*(20 + 3*Pi^2) - 120*Pi^2*Log(z) - 160*Log(1 - z)^3*Log(z) - 20*(6 + Pi^2)*Log(z)^2 - 60*Log(z)^3 - 5*Log(z)^4 - 40*Log(1 - z)^2*(2*Pi^2 + 18*Log(z) + 3*Log(z)^2) - 40*Log(1 - z)*(6*Pi^2 + 2*(6 + Pi^2)*Log(z) + 9*Log(z)^2 + Log(z)^3))/15 + G(1, z)*(32*G(0, 0, 1, z) + 64*G(0, 1, 1, z) + G(0, 1, z)*(96 + 64*Log(1 - z)) + (8*(6*Pi^2 + 2*(6 + Pi^2)*Log(z) + 12*Log(1 - z)^2*Log(z) + 9*Log(z)^2 + Log(z)^3 + Log(1 - z)*(4*Pi^2 + 36*Log(z) + 6*Log(z)^2)))/3 - 32*Zeta(3)) + (8*G(0, 0, 1, z) + 16*G(0, 1, 1, z) + 8*G(0, 1, z)*(3 + 2*Log(1 - z)) + 8*G(1, z)^2*Log(z) + G(1, z)*(-16*G(0, 1, z) - (4*(2*Pi^2 + 6*(3 + 2*Log(1 - z))*Log(z) + 3*Log(z)^2))/3) + (2*(6*Pi^2 + 2*(6 + Pi^2)*Log(z) + 12*Log(1 - z)^2*Log(z) + 9*Log(z)^2 + Log(z)^3 + Log(1 - z)*(4*Pi^2 + 36*Log(z) + 6*Log(z)^2)))/3 - 8*Zeta(3))/e + 16*(3 + 2*Log(1 - z) + Log(z))*Zeta(3) + e*(32*G(0, 0, 0, 0, 1, z) + 64*G(0, 0, 0, 1, 1, z) + 128*G(0, 0, 1, 1, 1, z) + 256*G(0, 1, 1, 1, 1, z) + 64*G(0, 0, 1, 1, z)*(3 + 2*Log(1 - z)) + 128*G(0, 1, 1, 1, z)*(3 + 2*Log(1 - z)) + G(0, 0, 0, 1, z)*(96 + 64*Log(1 - z)) + 64*G(0, 0, 1, z)*(1 + 3*Log(1 - z) + Log(1 - z)^2) + 128*G(0, 1, 1, z)*(1 + 3*Log(1 - z) + Log(1 - z)^2) + (64*G(0, 1, z)*Log(1 - z)*(6 + 9*Log(1 - z) + 2*Log(1 - z)^2))/3 + (32*G(1, z)^4*Log(z))/3 + G(1, z)^3*((-128*G(0, 1, z))/3 - (32*(2*Pi^2 + 6*(3 + 2*Log(1 - z))*Log(z) + 3*Log(z)^2))/9) + (2*(108*Pi^4 + 12*Pi^2*(20 + 3*Pi^2)*Log(z) + 240*Log(1 - z)^4*Log(z) + 180*Pi^2*Log(z)^2 + 20*(6 + Pi^2)*Log(z)^3 + 45*Log(z)^4 + 3*Log(z)^5 + 80*Log(1 - z)^3*(2*Pi^2 + 18*Log(z) + 3*Log(z)^2) + 120*Log(1 - z)^2*(6*Pi^2 + 2*(6 + Pi^2)*Log(z) + 9*Log(z)^2 + Log(z)^3) + 6*Log(1 - z)*(4*Pi^2*(20 + 3*Pi^2) + 120*Pi^2*Log(z) + 20*(6 + Pi^2)*Log(z)^2 + 60*Log(z)^3 + 5*Log(z)^4)))/45 + G(1, z)^2*(64*G(0, 0, 1, z) + 128*G(0, 1, 1, z) + 64*G(0, 1, z)*(3 + 2*Log(1 - z)) + (16*(6*Pi^2 + 2*(6 + Pi^2)*Log(z) + 12*Log(1 - z)^2*Log(z) + 9*Log(z)^2 + Log(z)^3 + Log(1 - z)*(4*Pi^2 + 36*Log(z) + 6*Log(z)^2)))/3 - 64*Zeta(3)) - (16*(2*(6 + Pi^2) + 12*Log(1 - z)^2 + 18*Log(z) + 3*Log(z)^2 + 12*Log(1 - z)*(3 + Log(z)))*Zeta(3))/3 + G(1, z)*(-64*G(0, 0, 0, 1, z) - 128*G(0, 0, 1, 1, z) - 256*G(0, 1, 1, 1, z) - 64*G(0, 0, 1, z)*(3 + 2*Log(1 - z)) - 128*G(0, 1, 1, z)*(3 + 2*Log(1 - z)) - 128*G(0, 1, z)*(1 + 3*Log(1 - z) + Log(1 - z)^2) - (4*(4*Pi^2*(20 + 3*Pi^2) + 120*Pi^2*Log(z) + 160*Log(1 - z)^3*Log(z) + 20*(6 + Pi^2)*Log(z)^2 + 60*Log(z)^3 + 5*Log(z)^4 + 40*Log(1 - z)^2*(2*Pi^2 + 18*Log(z) + 3*Log(z)^2) + 40*Log(1 - z)*(6*Pi^2 + 2*(6 + Pi^2)*Log(z) + 9*Log(z)^2 + Log(z)^3)))/15 + 64*(3 + 2*Log(1 - z) + Log(z))*Zeta(3)) - 96*Zeta(5))) + MS(3)*(3*Pi^2 + (37*Pi^4)/120 + 3*G(0, 0, 0, 1, z) + 9*G(0, 0, 1, 1, z) + 27*G(0, 1, 1, 1, z) + 5*Pi^2*Log(z) - Log(z)/e^3 - (9*G(1, z)^3*Log(z))/2 + (9*Log(1 - z)^3*Log(z))/2 + (9 + Pi^2)*Log(z)^2 + (35*Log(z)^3)/6 + (5*Log(z)^4)/8 + 3*G(0, 0, 1, z)*(5 + 3*Log(1 - z) + Log(z)) + 9*G(0, 1, 1, z)*(5 + 3*Log(1 - z) + Log(z)) + (9*Log(1 - z)^2*(Pi^2 + 10*Log(z) + 3*Log(z)^2))/4 + (Log(1 - z)*(15*Pi^2 + 6*(6 + Pi^2)*Log(z) + 45*Log(z)^2 + 7*Log(z)^3))/2 + (3*G(0, 1, z)*(12 + 9*Log(1 - z)^2 + 10*Log(z) + Log(z)^2 + 6*Log(1 - z)*(5 + Log(z))))/2 + (3*G(0, 1, z) - 3*G(1, z)*Log(z) + (Pi^2 + 2*(5 + 3*Log(1 - z))*Log(z) + 3*Log(z)^2)/2)/e^2 + G(1, z)^2*((27*G(0, 1, z))/2 + (9*(Pi^2 + 2*(5 + 3*Log(1 - z))*Log(z) + 3*Log(z)^2))/4) - 6*(5 + 3*Log(1 - z) + 2*Log(z))*Zeta(3) + (-3*G(0, 0, 1, z) - 9*G(0, 1, 1, z) - (9*G(1, z)^2*Log(z))/2 - 3*G(0, 1, z)*(5 + 3*Log(1 - z) + Log(z)) + (-15*Pi^2 - 6*(6 + Pi^2)*Log(z) - 27*Log(1 - z)^2*Log(z) - 45*Log(z)^2 - 7*Log(z)^3 - 9*Log(1 - z)*(Pi^2 + 10*Log(z) + 3*Log(z)^2))/6 + G(1, z)*(9*G(0, 1, z) + (3*(Pi^2 + 2*(5 + 3*Log(1 - z))*Log(z) + 3*Log(z)^2))/2) + 6*Zeta(3))/e + G(1, z)*(-9*G(0, 0, 1, z) - 27*G(0, 1, 1, z) - 9*G(0, 1, z)*(5 + 3*Log(1 - z) + Log(z)) + (-15*Pi^2 - 6*(6 + Pi^2)*Log(z) - 27*Log(1 - z)^2*Log(z) - 45*Log(z)^2 - 7*Log(z)^3 - 9*Log(1 - z)*(Pi^2 + 10*Log(z) + 3*Log(z)^2))/2 + 18*Zeta(3)) + e*((-37*Pi^4)/24 - 3*G(0, 0, 0, 0, 1, z) - 9*G(0, 0, 0, 1, 1, z) - 27*G(0, 0, 1, 1, 1, z) - 81*G(0, 1, 1, 1, 1, z) + (-6*Pi^2 - (37*Pi^4)/60)*Log(z) - (27*G(1, z)^4*Log(z))/8 - (27*Log(1 - z)^4*Log(z))/8 - 5*Pi^2*Log(z)^2 + (-7 - (2*Pi^2)/3)*Log(z)^3 - (25*Log(z)^4)/8 - (31*Log(z)^5)/120 - 3*G(0, 0, 0, 1, z)*(5 + 3*Log(1 - z) + Log(z)) - 9*G(0, 0, 1, 1, z)*(5 + 3*Log(1 - z) + Log(z)) - 27*G(0, 1, 1, 1, z)*(5 + 3*Log(1 - z) + Log(z)) - (9*Log(1 - z)^3*(Pi^2 + 10*Log(z) + 3*Log(z)^2))/4 - (3*Log(1 - z)^2*(15*Pi^2 + 6*(6 + Pi^2)*Log(z) + 45*Log(z)^2 + 7*Log(z)^3))/4 - (Log(1 - z)*(Pi^2*(360 + 37*Pi^2) + 600*Pi^2*Log(z) + 120*(9 + Pi^2)*Log(z)^2 + 700*Log(z)^3 + 75*Log(z)^4))/40 - (3*G(0, 0, 1, z)*(12 + 9*Log(1 - z)^2 + 10*Log(z) + Log(z)^2 + 6*Log(1 - z)*(5 + Log(z))))/2 - (9*G(0, 1, 1, z)*(12 + 9*Log(1 - z)^2 + 10*Log(z) + Log(z)^2 + 6*Log(1 - z)*(5 + Log(z))))/2 + (G(0, 1, z)*(-27*Log(1 - z)^3 - 27*Log(1 - z)^2*(5 + Log(z)) - 9*Log(1 - z)*(12 + 10*Log(z) + Log(z)^2) - Log(z)*(36 + 15*Log(z) + Log(z)^2)))/2 + G(1, z)^3*((27*G(0, 1, z))/2 + (9*(Pi^2 + 2*(5 + 3*Log(1 - z))*Log(z) + 3*Log(z)^2))/4) + 3*(12 + Pi^2 + 9*Log(1 - z)^2 + 20*Log(z) + 4*Log(z)^2 + 6*Log(1 - z)*(5 + 2*Log(z)))*Zeta(3) + G(1, z)^2*((-27*G(0, 0, 1, z))/2 - (81*G(0, 1, 1, z))/2 - (27*G(0, 1, z)*(5 + 3*Log(1 - z) + Log(z)))/2 - (3*(15*Pi^2 + 6*(6 + Pi^2)*Log(z) + 27*Log(1 - z)^2*Log(z) + 45*Log(z)^2 + 7*Log(z)^3 + 9*Log(1 - z)*(Pi^2 + 10*Log(z) + 3*Log(z)^2)))/4 + 27*Zeta(3)) + G(1, z)*(9*Pi^2 + (37*Pi^4)/40 + 9*G(0, 0, 0, 1, z) + 27*G(0, 0, 1, 1, z) + 81*G(0, 1, 1, 1, z) + 15*Pi^2*Log(z) + (27*Log(1 - z)^3*Log(z))/2 + 3*(9 + Pi^2)*Log(z)^2 + (35*Log(z)^3)/2 + (15*Log(z)^4)/8 + 9*G(0, 0, 1, z)*(5 + 3*Log(1 - z) + Log(z)) + 27*G(0, 1, 1, z)*(5 + 3*Log(1 - z) + Log(z)) + (27*Log(1 - z)^2*(Pi^2 + 10*Log(z) + 3*Log(z)^2))/4 + (3*Log(1 - z)*(15*Pi^2 + 6*(6 + Pi^2)*Log(z) + 45*Log(z)^2 + 7*Log(z)^3))/2 + (9*G(0, 1, z)*(12 + 9*Log(1 - z)^2 + 10*Log(z) + Log(z)^2 + 6*Log(1 - z)*(5 + Log(z))))/2 - 18*(5 + 3*Log(1 - z) + 2*Log(z))*Zeta(3)) + 42*Zeta(5))):

M6:=MS(4)*((-4*Pi^2*(60 + 11*Pi^2))/45 - 36*G(0, 0, 0, 1, z) - 48*G(0, 0, 1, 1, z) - 64*G(0, 1, 1, 1, z) - 24*G(0, 0, 1, z)*(3 + 2*Log(1 - z)) - 32*G(0, 1, 1, z)*(3 + 2*Log(1 - z)) - 32*G(0, 1, z)*(1 + 3*Log(1 - z) + Log(1 - z)^2) - 12*Pi^2*Log(z) + Log(z)/e^3 + (32*G(1, z)^3*Log(z))/3 - (32*Log(1 - z)^3*Log(z))/3 - 3*(4 + Pi^2)*Log(z)^2 - 9*Log(z)^3 - (9*Log(z)^4)/8 + ((-2*Pi^2)/3 - 4*G(0, 1, z) + 4*G(1, z)*Log(z) - 2*(3 + 2*Log(1 - z))*Log(z) - (3*Log(z)^2)/2)/e^2 - (4*Log(1 - z)^2*(4*Pi^2 + 36*Log(z) + 9*Log(z)^2))/3 - 2*Log(1 - z)*(8*Pi^2 + 4*(4 + Pi^2)*Log(z) + 18*Log(z)^2 + 3*Log(z)^3) + G(1, z)^2*(-32*G(0, 1, z) - (4*(4*Pi^2 + 12*(3 + 2*Log(1 - z))*Log(z) + 9*Log(z)^2))/3) + G(1, z)*(16*Pi^2 + 48*G(0, 0, 1, z) + 64*G(0, 1, 1, z) + G(0, 1, z)*(96 + 64*Log(1 - z)) + 8*(4 + Pi^2)*Log(z) + 32*Log(1 - z)^2*Log(z) + 36*Log(z)^2 + 6*Log(z)^3 + (8*Log(1 - z)*(4*Pi^2 + 36*Log(z) + 9*Log(z)^2))/3 - 16*Zeta(3)) + (4*Pi^2 + 12*G(0, 0, 1, z) + 16*G(0, 1, 1, z) + 8*G(0, 1, z)*(3 + 2*Log(1 - z)) + 2*(4 + Pi^2)*Log(z) + 8*G(1, z)^2*Log(z) + 8*Log(1 - z)^2*Log(z) + 9*Log(z)^2 + (3*Log(z)^3)/2 + Log(1 - z)*((8*Pi^2)/3 + 24*Log(z) + 6*Log(z)^2) + G(1, z)*(-16*G(0, 1, z) - (2*(4*Pi^2 + 12*(3 + 2*Log(1 - z))*Log(z) + 9*Log(z)^2))/3) - 4*Zeta(3))/e + 4*(6 + 4*Log(1 - z) + 3*Log(z))*Zeta(3) + e*((88*Pi^4)/15 + 108*G(0, 0, 0, 0, 1, z) + 144*G(0, 0, 0, 1, 1, z) + 192*G(0, 0, 1, 1, 1, z) + 256*G(0, 1, 1, 1, 1, z) + 72*G(0, 0, 0, 1, z)*(3 + 2*Log(1 - z)) + 96*G(0, 0, 1, 1, z)*(3 + 2*Log(1 - z)) + 128*G(0, 1, 1, 1, z)*(3 + 2*Log(1 - z)) + 96*G(0, 0, 1, z)*(1 + 3*Log(1 - z) + Log(1 - z)^2) + 128*G(0, 1, 1, z)*(1 + 3*Log(1 - z) + Log(1 - z)^2) + (64*G(0, 1, z)*Log(1 - z)*(6 + 9*Log(1 - z) + 2*Log(1 - z)^2))/3 + (16*Pi^2 + (44*Pi^4)/15)*Log(z) + (32*G(1, z)^4*Log(z))/3 + (32*Log(1 - z)^4*Log(z))/3 + 18*Pi^2*Log(z)^2 + 3*(4 + Pi^2)*Log(z)^3 + (27*Log(z)^4)/4 + (27*Log(z)^5)/40 + (16*Log(1 - z)^3*(4*Pi^2 + 36*Log(z) + 9*Log(z)^2))/9 + 4*Log(1 - z)^2*(8*Pi^2 + 4*(4 + Pi^2)*Log(z) + 18*Log(z)^2 + 3*Log(z)^3) + Log(1 - z)*((16*Pi^2*(60 + 11*Pi^2))/45 + 48*Pi^2*Log(z) + 12*(4 + Pi^2)*Log(z)^2 + 36*Log(z)^3 + (9*Log(z)^4)/2) + G(1, z)^3*((-128*G(0, 1, z))/3 - (16*(4*Pi^2 + 12*(3 + 2*Log(1 - z))*Log(z) + 9*Log(z)^2))/9) + G(1, z)^2*(96*G(0, 0, 1, z) + 128*G(0, 1, 1, z) + 64*G(0, 1, z)*(3 + 2*Log(1 - z)) + 64*Log(1 - z)^2*Log(z) + (16*Log(1 - z)*(4*Pi^2 + 36*Log(z) + 9*Log(z)^2))/3 + 4*(8*Pi^2 + 4*(4 + Pi^2)*Log(z) + 18*Log(z)^2 + 3*Log(z)^3) - 32*Zeta(3)) - 2*(4*(4 + Pi^2) + 16*Log(1 - z)^2 + 36*Log(z) + 9*Log(z)^2 + 24*Log(1 - z)*(2 + Log(z)))*Zeta(3) + G(1, z)*((-16*Pi^2*(60 + 11*Pi^2))/45 - 144*G(0, 0, 0, 1, z) - 192*G(0, 0, 1, 1, z) - 256*G(0, 1, 1, 1, z) - 96*G(0, 0, 1, z)*(3 + 2*Log(1 - z)) - 128*G(0, 1, 1, z)*(3 + 2*Log(1 - z)) - 128*G(0, 1, z)*(1 + 3*Log(1 - z) + Log(1 - z)^2) - 48*Pi^2*Log(z) - (128*Log(1 - z)^3*Log(z))/3 - 12*(4 + Pi^2)*Log(z)^2 - 36*Log(z)^3 - (9*Log(z)^4)/2 - (16*Log(1 - z)^2*(4*Pi^2 + 36*Log(z) + 9*Log(z)^2))/3 - 8*Log(1 - z)*(8*Pi^2 + 4*(4 + Pi^2)*Log(z) + 18*Log(z)^2 + 3*Log(z)^3) + 16*(6 + 4*Log(1 - z) + 3*Log(z))*Zeta(3)) - 52*Zeta(5))) + MS(3)*(3*Pi^2 + (23*Pi^4)/60 + 12*G(0, 0, 0, 1, z) + 18*G(0, 0, 1, 1, z) + 27*G(0, 1, 1, 1, z) + (15*Pi^2*Log(z))/2 - Log(z)/e^3 - (9*G(1, z)^3*Log(z))/2 + (9*Log(1 - z)^3*Log(z))/2 + (12 + (9*Pi^2)/4)*Log(z)^2 + (65*Log(z)^3)/6 + (5*Log(z)^4)/3 + 6*G(0, 0, 1, z)*(5 + 3*Log(1 - z) + Log(z)) + 9*G(0, 1, 1, z)*(5 + 3*Log(1 - z) + Log(z)) + (Pi^2/2 + 3*G(0, 1, z) - 3*G(1, z)*Log(z) + (5 + 3*Log(1 - z))*Log(z) + 2*Log(z)^2)/e^2 + (9*Log(1 - z)^2*(Pi^2 + 10*Log(z) + 4*Log(z)^2))/4 + (Log(1 - z)*(15*Pi^2 + 9*(4 + Pi^2)*Log(z) + 60*Log(z)^2 + 13*Log(z)^3))/2 + (3*G(0, 1, z)*(12 + 9*Log(1 - z)^2 + 10*Log(z) + Log(z)^2 + 6*Log(1 - z)*(5 + Log(z))))/2 + G(1, z)^2*((27*G(0, 1, z))/2 + (9*(Pi^2 + 2*(5 + 3*Log(1 - z))*Log(z) + 4*Log(z)^2))/4) - 3*(5 + 3*Log(1 - z) + 3*Log(z))*Zeta(3) + (-6*G(0, 0, 1, z) - 9*G(0, 1, 1, z) - (9*G(1, z)^2*Log(z))/2 - 3*G(0, 1, z)*(5 + 3*Log(1 - z) + Log(z)) + (-15*Pi^2 - 9*(4 + Pi^2)*Log(z) - 27*Log(1 - z)^2*Log(z) - 60*Log(z)^2 - 13*Log(z)^3 - 9*Log(1 - z)*(Pi^2 + 10*Log(z) + 4*Log(z)^2))/6 + G(1, z)*(9*G(0, 1, z) + (3*(Pi^2 + 2*(5 + 3*Log(1 - z))*Log(z) + 4*Log(z)^2))/2) + 3*Zeta(3))/e + G(1, z)*(-18*G(0, 0, 1, z) - 27*G(0, 1, 1, z) - 9*G(0, 1, z)*(5 + 3*Log(1 - z) + Log(z)) + (-15*Pi^2 - 9*(4 + Pi^2)*Log(z) - 27*Log(1 - z)^2*Log(z) - 60*Log(z)^2 - 13*Log(z)^3 - 9*Log(1 - z)*(Pi^2 + 10*Log(z) + 4*Log(z)^2))/2 + 9*Zeta(3)) + e*(-24*G(0, 0, 0, 0, 1, z) - 36*G(0, 0, 0, 1, 1, z) - 54*G(0, 0, 1, 1, 1, z) - 81*G(0, 1, 1, 1, 1, z) - (27*G(1, z)^4*Log(z))/8 - 12*G(0, 0, 0, 1, z)*(5 + 3*Log(1 - z) + Log(z)) - 18*G(0, 0, 1, 1, z)*(5 + 3*Log(1 - z) + Log(z)) - 27*G(0, 1, 1, 1, z)*(5 + 3*Log(1 - z) + Log(z)) - 3*G(0, 0, 1, z)*(12 + 9*Log(1 - z)^2 + 10*Log(z) + Log(z)^2 + 6*Log(1 - z)*(5 + Log(z))) - (9*G(0, 1, 1, z)*(12 + 9*Log(1 - z)^2 + 10*Log(z) + Log(z)^2 + 6*Log(1 - z)*(5 + Log(z))))/2 + (G(0, 1, z)*(-27*Log(1 - z)^3 - 27*Log(1 - z)^2*(5 + Log(z)) - 9*Log(1 - z)*(12 + 10*Log(z) + Log(z)^2) - Log(z)*(36 + 15*Log(z) + Log(z)^2)))/2 + G(1, z)^3*((27*G(0, 1, z))/2 + (9*(Pi^2 + 2*(5 + 3*Log(1 - z))*Log(z) + 4*Log(z)^2))/4) + (-230*Pi^4 - 6*Pi^2*(180 + 23*Pi^2)*Log(z) - 405*Log(1 - z)^4*Log(z) - 1350*Pi^2*Log(z)^2 - 30*(52 + 9*Pi^2)*Log(z)^3 - 1000*Log(z)^4 - 121*Log(z)^5 - 270*Log(1 - z)^3*(Pi^2 + 10*Log(z) + 4*Log(z)^2) - 90*Log(1 - z)^2*(15*Pi^2 + 9*(4 + Pi^2)*Log(z) + 60*Log(z)^2 + 13*Log(z)^3) - 6*Log(1 - z)*(Pi^2*(180 + 23*Pi^2) + 450*Pi^2*Log(z) + 45*(16 + 3*Pi^2)*Log(z)^2 + 650*Log(z)^3 + 100*Log(z)^4))/120 + (3*(2*(6 + Pi^2) + 9*Log(1 - z)^2 + 30*Log(z) + 9*Log(z)^2 + 6*Log(1 - z)*(5 + 3*Log(z)))*Zeta(3))/2 + G(1, z)^2*(-27*G(0, 0, 1, z) - (81*G(0, 1, 1, z))/2 - (27*G(0, 1, z)*(5 + 3*Log(1 - z) + Log(z)))/2 - (3*(15*Pi^2 + 9*(4 + Pi^2)*Log(z) + 27*Log(1 - z)^2*Log(z) + 60*Log(z)^2 + 13*Log(z)^3 + 9*Log(1 - z)*(Pi^2 + 10*Log(z) + 4*Log(z)^2)))/4 + (27*Zeta(3))/2) + G(1, z)*(9*Pi^2 + (23*Pi^4)/20 + 36*G(0, 0, 0, 1, z) + 54*G(0, 0, 1, 1, z) + 81*G(0, 1, 1, 1, z) + (45*Pi^2*Log(z))/2 + (27*Log(1 - z)^3*Log(z))/2 + (9*(16 + 3*Pi^2)*Log(z)^2)/4 + (65*Log(z)^3)/2 + 5*Log(z)^4 + 18*G(0, 0, 1, z)*(5 + 3*Log(1 - z) + Log(z)) + 27*G(0, 1, 1, z)*(5 + 3*Log(1 - z) + Log(z)) + (27*Log(1 - z)^2*(Pi^2 + 10*Log(z) + 4*Log(z)^2))/4 + (3*Log(1 - z)*(15*Pi^2 + 9*(4 + Pi^2)*Log(z) + 60*Log(z)^2 + 13*Log(z)^3))/2 + (9*G(0, 1, z)*(12 + 9*Log(1 - z)^2 + 10*Log(z) + Log(z)^2 + 6*Log(1 - z)*(5 + Log(z))))/2 - 9*(5 + 3*Log(1 - z) + 3*Log(z))*Zeta(3)) + 21*Zeta(5))):

M7:=MS(3)*(-3*Pi^2 - (23*Pi^4)/60 - 12*G(0, 0, 0, 1, z) - 18*G(0, 0, 1, 1, z) - 27*G(0, 1, 1, 1, z) - 6*G(0, 0, 1, z)*(5 + 3*Log(1 - z)) - 9*G(0, 1, 1, z)*(5 + 3*Log(1 - z)) - (9*G(0, 1, z)*(4 + 10*Log(1 - z) + 3*Log(1 - z)^2))/2 - 5*Pi^2*Log(z) + Log(z)/e^3 + (9*G(1, z)^3*Log(z))/2 - (9*Log(1 - z)^3*Log(z))/2 - (6 + Pi^2)*Log(z)^2 - (10*Log(z)^3)/3 - Log(z)^4/3 + (-Pi^2/2 - 3*G(0, 1, z) + 3*G(1, z)*Log(z) - (5 + 3*Log(1 - z))*Log(z) - Log(z)^2)/e^2 - (9*Log(1 - z)^2*(Pi^2 + 10*Log(z) + 2*Log(z)^2))/4 - (Log(1 - z)*(15*Pi^2 + 6*(6 + Pi^2)*Log(z) + 30*Log(z)^2 + 4*Log(z)^3))/2 + G(1, z)^2*((-27*G(0, 1, z))/2 - (9*(Pi^2 + 2*(5 + 3*Log(1 - z))*Log(z) + 2*Log(z)^2))/4) + G(1, z)*(18*G(0, 0, 1, z) + 27*G(0, 1, 1, z) + 9*G(0, 1, z)*(5 + 3*Log(1 - z)) + (15*Pi^2 + 6*(6 + Pi^2)*Log(z) + 27*Log(1 - z)^2*Log(z) + 30*Log(z)^2 + 4*Log(z)^3 + 9*Log(1 - z)*(Pi^2 + 10*Log(z) + 2*Log(z)^2))/2 - 9*Zeta(3)) + ((5*Pi^2)/2 + 6*G(0, 0, 1, z) + 9*G(0, 1, 1, z) + G(0, 1, z)*(15 + 9*Log(1 - z)) + (6 + Pi^2)*Log(z) + (9*G(1, z)^2*Log(z))/2 + (9*Log(1 - z)^2*Log(z))/2 + 5*Log(z)^2 + (2*Log(z)^3)/3 + (3*Log(1 - z)*(Pi^2 + 10*Log(z) + 2*Log(z)^2))/2 + G(1, z)*(-9*G(0, 1, z) - (3*(Pi^2 + 2*(5 + 3*Log(1 - z))*Log(z) + 2*Log(z)^2))/2) - 3*Zeta(3))/e + (15 + 9*Log(1 - z) + 6*Log(z))*Zeta(3) + e*((23*Pi^4)/12 + 24*G(0, 0, 0, 0, 1, z) + 36*G(0, 0, 0, 1, 1, z) + 54*G(0, 0, 1, 1, 1, z) + 81*G(0, 1, 1, 1, 1, z) + 27*G(0, 1, 1, 1, z)*(5 + 3*Log(1 - z)) + G(0, 0, 0, 1, z)*(60 + 36*Log(1 - z)) + G(0, 0, 1, 1, z)*(90 + 54*Log(1 - z)) + (27*G(0, 1, z)*Log(1 - z)*(4 + 5*Log(1 - z) + Log(1 - z)^2))/2 + 9*G(0, 0, 1, z)*(4 + 10*Log(1 - z) + 3*Log(1 - z)^2) + (27*G(0, 1, 1, z)*(4 + 10*Log(1 - z) + 3*Log(1 - z)^2))/2 + (6*Pi^2 + (23*Pi^4)/30)*Log(z) + (27*G(1, z)^4*Log(z))/8 + (27*Log(1 - z)^4*Log(z))/8 + 5*Pi^2*Log(z)^2 + (2*(6 + Pi^2)*Log(z)^3)/3 + (5*Log(z)^4)/3 + (2*Log(z)^5)/15 + (9*Log(1 - z)^3*(Pi^2 + 10*Log(z) + 2*Log(z)^2))/4 + (3*Log(1 - z)^2*(15*Pi^2 + 6*(6 + Pi^2)*Log(z) + 30*Log(z)^2 + 4*Log(z)^3))/4 + Log(1 - z)*(9*Pi^2 + (23*Pi^4)/20 + 15*Pi^2*Log(z) + 3*(6 + Pi^2)*Log(z)^2 + 10*Log(z)^3 + Log(z)^4) + G(1, z)^3*((-27*G(0, 1, z))/2 - (9*(Pi^2 + 2*(5 + 3*Log(1 - z))*Log(z) + 2*Log(z)^2))/4) + G(1, z)^2*(27*G(0, 0, 1, z) + (81*G(0, 1, 1, z))/2 + (27*G(0, 1, z)*(5 + 3*Log(1 - z)))/2 + (3*(15*Pi^2 + 6*(6 + Pi^2)*Log(z) + 27*Log(1 - z)^2*Log(z) + 30*Log(z)^2 + 4*Log(z)^3 + 9*Log(1 - z)*(Pi^2 + 10*Log(z) + 2*Log(z)^2)))/4 - (27*Zeta(3))/2) - (3*(9*Log(1 - z)^2 + 6*Log(1 - z)*(5 + 2*Log(z)) + 2*(6 + Pi^2 + 10*Log(z) + 2*Log(z)^2))*Zeta(3))/2 + G(1, z)*(-9*Pi^2 - (23*Pi^4)/20 - 36*G(0, 0, 0, 1, z) - 54*G(0, 0, 1, 1, z) - 81*G(0, 1, 1, 1, z) - 18*G(0, 0, 1, z)*(5 + 3*Log(1 - z)) - 27*G(0, 1, 1, z)*(5 + 3*Log(1 - z)) - (27*G(0, 1, z)*(4 + 10*Log(1 - z) + 3*Log(1 - z)^2))/2 - 15*Pi^2*Log(z) - (27*Log(1 - z)^3*Log(z))/2 - 3*(6 + Pi^2)*Log(z)^2 - 10*Log(z)^3 - Log(z)^4 - (27*Log(1 - z)^2*(Pi^2 + 10*Log(z) + 2*Log(z)^2))/4 - (3*Log(1 - z)*(15*Pi^2 + 6*(6 + Pi^2)*Log(z) + 30*Log(z)^2 + 4*Log(z)^3))/2 + 9*(5 + 3*Log(1 - z) + 2*Log(z))*Zeta(3)) - 21*Zeta(5))) + MS(2)*((Pi^2*(40 + 3*Pi^2))/30 + 2*G(0, 0, 0, 1, z) + 4*G(0, 0, 1, 1, z) + 8*G(0, 1, 1, 1, z) + (8*Pi^2*Log(z))/3 - Log(z)/e^3 - (4*G(1, z)^3*Log(z))/3 + (4*Log(1 - z)^3*Log(z))/3 + (2*(9 + Pi^2)*Log(z)^2)/3 + (14*Log(z)^3)/3 + (5*Log(z)^4)/8 + 2*G(0, 0, 1, z)*(4 + 2*Log(1 - z) + Log(z)) + 4*G(0, 1, 1, z)*(4 + 2*Log(1 - z) + Log(z)) + (Pi^2/3 + 2*G(0, 1, z) - 2*G(1, z)*Log(z) + 2*(2 + Log(1 - z))*Log(z) + (3*Log(z)^2)/2)/e^2 + Log(1 - z)^2*((2*Pi^2)/3 + 8*Log(z) + 3*Log(z)^2) + G(1, z)^2*((2*Pi^2)/3 + 4*G(0, 1, z) + 4*(2 + Log(1 - z))*Log(z) + 3*Log(z)^2) + (Log(1 - z)*(8*Pi^2 + 4*(6 + Pi^2)*Log(z) + 36*Log(z)^2 + 7*Log(z)^3))/3 + G(0, 1, z)*(8 + 4*Log(1 - z)^2 + 8*Log(z) + Log(z)^2 + 4*Log(1 - z)*(4 + Log(z))) - 4*(2 + Log(1 - z) + Log(z))*Zeta(3) + (-2*G(0, 0, 1, z) - 4*G(0, 1, 1, z) - 2*G(1, z)^2*Log(z) - 2*G(0, 1, z)*(4 + 2*Log(1 - z) + Log(z)) + G(1, z)*((2*Pi^2)/3 + 4*G(0, 1, z) + 4*(2 + Log(1 - z))*Log(z) + 3*Log(z)^2) + (-8*Pi^2 - 4*(6 + Pi^2)*Log(z) - 12*Log(1 - z)^2*Log(z) - 36*Log(z)^2 - 7*Log(z)^3 - 2*Log(1 - z)*(2*Pi^2 + 24*Log(z) + 9*Log(z)^2))/6 + 2*Zeta(3))/e + G(1, z)*(-4*G(0, 0, 1, z) - 8*G(0, 1, 1, z) - 4*G(0, 1, z)*(4 + 2*Log(1 - z) + Log(z)) + (-8*Pi^2 - 4*(6 + Pi^2)*Log(z) - 12*Log(1 - z)^2*Log(z) - 36*Log(z)^2 - 7*Log(z)^3 - 2*Log(1 - z)*(2*Pi^2 + 24*Log(z) + 9*Log(z)^2))/3 + 4*Zeta(3)) + e*(-2*G(0, 0, 0, 0, 1, z) - 4*G(0, 0, 0, 1, 1, z) - 8*G(0, 0, 1, 1, 1, z) - 16*G(0, 1, 1, 1, 1, z) - (2*G(1, z)^4*Log(z))/3 - 2*G(0, 0, 0, 1, z)*(4 + 2*Log(1 - z) + Log(z)) - 4*G(0, 0, 1, 1, z)*(4 + 2*Log(1 - z) + Log(z)) - 8*G(0, 1, 1, 1, z)*(4 + 2*Log(1 - z) + Log(z)) + G(0, 0, 1, z)*(-8 - 4*Log(1 - z)^2 - 8*Log(z) - Log(z)^2 - 4*Log(1 - z)*(4 + Log(z))) - 2*G(0, 1, 1, z)*(8 + 4*Log(1 - z)^2 + 8*Log(z) + Log(z)^2 + 4*Log(1 - z)*(4 + Log(z))) + G(0, 1, z)*((-8*Log(1 - z)^3)/3 - 4*Log(1 - z)^2*(4 + Log(z)) - 2*Log(1 - z)*(8 + 8*Log(z) + Log(z)^2) - (Log(z)*(24 + 12*Log(z) + Log(z)^2))/3) + G(1, z)^3*((8*G(0, 1, z))/3 + (2*(2*Pi^2 + 12*(2 + Log(1 - z))*Log(z) + 9*Log(z)^2))/9) + (-144*Pi^4 - 24*Pi^2*(40 + 3*Pi^2)*Log(z) - 240*Log(1 - z)^4*Log(z) - 960*Pi^2*Log(z)^2 - 80*(21 + 2*Pi^2)*Log(z)^3 - 900*Log(z)^4 - 93*Log(z)^5 - 80*Log(1 - z)^3*(2*Pi^2 + 24*Log(z) + 9*Log(z)^2) - 120*Log(1 - z)^2*(8*Pi^2 + 4*(6 + Pi^2)*Log(z) + 36*Log(z)^2 + 7*Log(z)^3) - 6*Log(1 - z)*(4*Pi^2*(40 + 3*Pi^2) + 320*Pi^2*Log(z) + 80*(9 + Pi^2)*Log(z)^2 + 560*Log(z)^3 + 75*Log(z)^4))/360 + (8 + (2*Pi^2)/3 + 4*Log(1 - z)^2 + 16*Log(z) + 4*Log(z)^2 + 8*Log(1 - z)*(2 + Log(z)))*Zeta(3) + G(1, z)^2*(-4*G(0, 0, 1, z) - 8*G(0, 1, 1, z) - 4*G(0, 1, z)*(4 + 2*Log(1 - z) + Log(z)) + (-8*Pi^2 - 4*(6 + Pi^2)*Log(z) - 12*Log(1 - z)^2*Log(z) - 36*Log(z)^2 - 7*Log(z)^3 - 2*Log(1 - z)*(2*Pi^2 + 24*Log(z) + 9*Log(z)^2))/3 + 4*Zeta(3)) + G(1, z)*((8*Pi^2)/3 + Pi^4/5 + 4*G(0, 0, 0, 1, z) + 8*G(0, 0, 1, 1, z) + 16*G(0, 1, 1, 1, z) + (16*Pi^2*Log(z))/3 + (8*Log(1 - z)^3*Log(z))/3 + (4*(9 + Pi^2)*Log(z)^2)/3 + (28*Log(z)^3)/3 + (5*Log(z)^4)/4 + 4*G(0, 0, 1, z)*(4 + 2*Log(1 - z) + Log(z)) + 8*G(0, 1, 1, z)*(4 + 2*Log(1 - z) + Log(z)) + Log(1 - z)^2*((4*Pi^2)/3 + 16*Log(z) + 6*Log(z)^2) + (2*Log(1 - z)*(8*Pi^2 + 4*(6 + Pi^2)*Log(z) + 36*Log(z)^2 + 7*Log(z)^3))/3 + 2*G(0, 1, z)*(8 + 4*Log(1 - z)^2 + 8*Log(z) + Log(z)^2 + 4*Log(1 - z)*(4 + Log(z))) - 8*(2 + Log(1 - z) + Log(z))*Zeta(3)) + 6*Zeta(5))):

M8:=MS(3)*((Pi^2*(36 + Pi^2))/18 - 3*G(0, 1, z)^2 - 4*G(0, 0, 0, 1, z) + 6*G(0, 0, 1, 1, z) + 18*G(0, 1, 1, 1, z) + 5*Pi^2*Log(z) - 3*G(1, z)^3*Log(z) + (6 + Pi^2)*Log(z)^2 + 5*Log(z)^3 + (7*Log(z)^4)/12 + 6*G(0, 1, 1, z)*(5 + 3*Log(1 - z) + 2*Log(z)) + G(0, 1, z)*(12 - Pi^2 + 30*Log(1 - z) + 9*Log(1 - z)^2 - 2*Log(z)^2) + (Pi^2/3 + 2*G(0, 1, z) - 2*G(1, z)*Log(z) + Log(z)^2)/e^2 + (3*Log(1 - z)^2*(Pi^2 + 3*Log(z)^2))/2 + Log(1 - z)*(5*Pi^2 + 3*Pi^2*Log(z) + 15*Log(z)^2 + 3*Log(z)^3) + 2*G(0, 0, 1, z)*(9*Log(1 - z) + 5*(3 + Log(z))) + G(1, z)^2*(9*G(0, 1, z) + (3*(Pi^2 + 2*(5 + 3*Log(1 - z))*Log(z) + 3*Log(z)^2))/2) + ((-5*Pi^2)/3 - 6*G(0, 0, 1, z) - 6*G(0, 1, 1, z) - 2*G(0, 1, z)*(5 + 3*Log(1 - z)) - Pi^2*Log(z) - 3*G(1, z)^2*Log(z) - 5*Log(z)^2 - Log(z)^3 - Log(1 - z)*(Pi^2 + 3*Log(z)^2) + G(1, z)*(Pi^2 + 6*G(0, 1, z) + 2*(5 + 3*Log(1 - z))*Log(z) + 3*Log(z)^2))/e - 12*Log(z)*Zeta(3) + G(1, z)*(-5*Pi^2 - 6*G(0, 0, 1, z) - 18*G(0, 1, 1, z) - 2*(6 + Pi^2)*Log(z) - 9*Log(1 - z)^2*Log(z) - 15*Log(z)^2 - (7*Log(z)^3)/3 - 6*G(0, 1, z)*(5 + 3*Log(1 - z) + Log(z)) - 3*Log(1 - z)*(Pi^2 + 10*Log(z) + 3*Log(z)^2) + 12*Zeta(3)) + e*(-18*G(0, 0, 0, 0, 1, z) - 60*G(0, 0, 0, 1, 1, z) - 18*G(0, 0, 1, 0, 1, z) + 54*G(0, 0, 1, 1, 1, z) + 36*G(0, 1, 0, 1, 1, z) - 54*G(0, 1, 1, 1, 1, z) - 18*G(0, 1, 1, 1, z)*(5 + 3*Log(1 - z)) - (9*G(1, z)^4*Log(z))/4 + 6*G(0, 0, 1, 1, z)*(-5 - 3*Log(1 - z) + Log(z)) + 3*G(0, 1, z)^2*(5 + 3*Log(1 - z) + Log(z)) + 4*G(0, 0, 0, 1, z)*(5 + 3*Log(1 - z) + 3*Log(z)) + G(0, 0, 1, z)*(-2*(18 + Pi^2) - 27*Log(1 - z)^2 - 50*Log(z) - 9*Log(z)^2 - 30*Log(1 - z)*(3 + Log(z))) - 3*G(0, 1, 1, z)*(12 + Pi^2 + 9*Log(1 - z)^2 + 20*Log(z) + 4*Log(z)^2 + 6*Log(1 - z)*(5 + 2*Log(z))) + G(1, z)^3*(9*G(0, 1, z) + (3*(Pi^2 + 2*(5 + 3*Log(1 - z))*Log(z) + 3*Log(z)^2))/2) + (-10*Pi^4 - (3*Pi^2*(360 + 37*Pi^2)*Log(z))/5 - 180*Pi^2*Log(z)^2 - 24*(9 + Pi^2)*Log(z)^3 - 105*Log(z)^4 - 9*Log(z)^5 - 54*Log(1 - z)^3*(Pi^2 + 3*Log(z)^2) - 54*Log(1 - z)^2*(5*Pi^2 + 3*Pi^2*Log(z) + 15*Log(z)^2 + 3*Log(z)^3) - 3*Log(1 - z)*(2*Pi^2*(36 + Pi^2) + 180*Pi^2*Log(z) + 36*(6 + Pi^2)*Log(z)^2 + 180*Log(z)^3 + 21*Log(z)^4))/36 + G(0, 1, z)*(5*Pi^2 + 6*G(0, 0, 1, z) - 18*G(0, 1, 1, z) - 45*Log(1 - z)^2 - 9*Log(1 - z)^3 + 2*Pi^2*Log(z) + 10*Log(z)^2 + 2*Log(z)^3 + 3*Log(1 - z)*(-12 + Pi^2 + 2*Log(z)^2) - 12*Zeta(3)) + 3*(Pi^2 + 4*(5 + 3*Log(1 - z))*Log(z) + 4*Log(z)^2)*Zeta(3) + G(1, z)^2*(-9*G(0, 0, 1, z) - 27*G(0, 1, 1, z) - 9*G(0, 1, z)*(5 + 3*Log(1 - z) + Log(z)) + (-15*Pi^2 - 6*(6 + Pi^2)*Log(z) - 27*Log(1 - z)^2*Log(z) - 45*Log(z)^2 - 7*Log(z)^3 - 9*Log(1 - z)*(Pi^2 + 10*Log(z) + 3*Log(z)^2))/2 + 18*Zeta(3)) + G(1, z)*(6*Pi^2 + (37*Pi^4)/60 + 6*G(0, 0, 0, 1, z) + 18*G(0, 0, 1, 1, z) + 54*G(0, 1, 1, 1, z) + 10*Pi^2*Log(z) + 9*Log(1 - z)^3*Log(z) + 2*(9 + Pi^2)*Log(z)^2 + (35*Log(z)^3)/3 + (5*Log(z)^4)/4 + 6*G(0, 0, 1, z)*(5 + 3*Log(1 - z) + Log(z)) + 18*G(0, 1, 1, z)*(5 + 3*Log(1 - z) + Log(z)) + (9*Log(1 - z)^2*(Pi^2 + 10*Log(z) + 3*Log(z)^2))/2 + Log(1 - z)*(15*Pi^2 + 6*(6 + Pi^2)*Log(z) + 45*Log(z)^2 + 7*Log(z)^3) + 3*G(0, 1, z)*(12 + 9*Log(1 - z)^2 + 10*Log(z) + Log(z)^2 + 6*Log(1 - z)*(5 + Log(z))) - 12*(5 + 3*Log(1 - z) + 2*Log(z))*Zeta(3)) - 33*Zeta(5))) + MS(1)*(-4*Pi^2 - (77*Pi^4)/180 + e^(-4) + 4*G(0, 1, z)^2 - 12*G(0, 0, 0, 1, z) - 26*G(0, 0, 1, 1, z) - 43*G(0, 1, 1, 1, z) + (32*Log(1 - z)^4)/3 - (32*Log(1 - z)^3*(-6 + Log(z)))/3 - 8*Pi^2*Log(z) + (43*G(1, z)^3*Log(z))/6 - (4*(6 + Pi^2)*Log(z)^2)/3 - 4*Log(z)^3 - Log(z)^4/3 + (-6 - 4*Log(1 - z) + Log(z))/e^3 - 4*G(0, 0, 1, z)*(15 + 10*Log(1 - z) + Log(z)) - 2*G(0, 1, 1, z)*(33 + 22*Log(1 - z) + 3*Log(z)) + G(1, z)^2*((-43*Pi^2)/12 - (43*G(0, 1, z))/2 - 11*(3 + 2*Log(1 - z))*Log(z) - (11*Log(z)^2)/2) + (8 - Pi^2/2 - 3*G(0, 1, z) + 8*Log(1 - z)^2 - 4*Log(1 - z)*(-6 + Log(z)) - 6*Log(z) + 3*G(1, z)*Log(z) - Log(z)^2)/e^2 - 4*Log(1 - z)^2*(-16 + Pi^2 + 12*Log(z) + 2*Log(z)^2) + G(0, 1, z)*(-24 + (4*Pi^2)/3 - 24*Log(1 - z)^2 + 8*Log(1 - z)*(-9 + Log(z)) + 12*Log(z) + 2*Log(z)^2) - (4*Log(1 - z)*(9*Pi^2 + 4*(6 + Pi^2)*Log(z) + 18*Log(z)^2 + 2*Log(z)^3))/3 + G(1, z)*(11*Pi^2 + 26*G(0, 0, 1, z) + 43*G(0, 1, 1, z) + G(0, 1, z)*(66 + 44*Log(1 - z) - 2*Log(z)) + 4*(6 + Pi^2)*Log(z) + 24*Log(1 - z)^2*Log(z) + 18*Log(z)^2 + 2*Log(z)^3 + Log(1 - z)*((22*Pi^2)/3 + 72*Log(z) + 12*Log(z)^2) - 17*Zeta(3)) + (3*Pi^2 + 10*G(0, 0, 1, z) + 11*G(0, 1, 1, z) - (32*Log(1 - z)^3)/3 + 2*G(0, 1, z)*(9 + 6*Log(1 - z) - Log(z)) + 8*Log(1 - z)^2*(-6 + Log(z)) + (4*(6 + Pi^2)*Log(z))/3 + (11*G(1, z)^2*Log(z))/2 + 6*Log(z)^2 + (2*Log(z)^3)/3 + G(1, z)*((-11*Pi^2)/6 - 11*G(0, 1, z) - 6*(3 + 2*Log(1 - z))*Log(z) - 3*Log(z)^2) + 2*Log(1 - z)*(-16 + Pi^2 + 12*Log(z) + 2*Log(z)^2) - Zeta(3))/e + (6 + 4*Log(1 - z) + 16*Log(z))*Zeta(3) + e*(40*G(0, 0, 0, 0, 1, z) + 140*G(0, 0, 0, 1, 1, z) + 32*G(0, 0, 1, 0, 1, z) - 22*G(0, 0, 1, 1, 1, z) - 56*G(0, 1, 0, 1, 1, z) + 171*G(0, 1, 1, 1, 1, z) - 8*G(0, 1, z)^2*(3 + 2*Log(1 - z)) + 2*G(0, 1, 1, 1, z)*(129 + 86*Log(1 - z) - 9*Log(z)) + 4*G(0, 0, 1, 1, z)*(39 + 26*Log(1 - z) - 3*Log(z)) + 8*G(0, 0, 0, 1, z)*(9 + 6*Log(1 - z) - Log(z)) + (57*G(1, z)^4*Log(z))/8 + G(1, z)^3*((-19*Pi^2)/4 - (57*G(0, 1, z))/2 - (43*(3 + 2*Log(1 - z))*Log(z))/3 - (43*Log(z)^2)/6) + G(0, 1, 1, z)*(88 + 4*Pi^2 + 88*Log(1 - z)^2 + 36*Log(z) + 6*Log(z)^2 + 24*Log(1 - z)*(11 + Log(z))) + G(0, 0, 1, z)*(80 + (8*Pi^2)/3 + 80*Log(1 - z)^2 + 24*Log(z) + 4*Log(z)^2 + 16*Log(1 - z)*(15 + Log(z))) + (231*Pi^4 - 768*Log(1 - z)^5 + 960*Log(1 - z)^4*(-6 + Log(z)) + 48*Pi^2*(20 + 3*Pi^2)*Log(z) + 720*Pi^2*Log(z)^2 + 80*(6 + Pi^2)*Log(z)^3 + 180*Log(z)^4 + 12*Log(z)^5 + 480*Log(1 - z)^3*(-16 + Pi^2 + 12*Log(z) + 2*Log(z)^2) + 240*Log(1 - z)^2*(9*Pi^2 + 4*(6 + Pi^2)*Log(z) + 18*Log(z)^2 + 2*Log(z)^3) + 2*Log(1 - z)*(Pi^2*(720 + 77*Pi^2) + 1440*Pi^2*Log(z) + 240*(6 + Pi^2)*Log(z)^2 + 720*Log(z)^3 + 60*Log(z)^4))/90 + G(1, z)^2*((43*Pi^2)/2 + 45*G(0, 0, 1, z) + (171*G(0, 1, 1, z))/2 + G(0, 1, z)*(129 + 86*Log(1 - z) - Log(z)) + (22*(6 + Pi^2)*Log(z))/3 + 44*Log(1 - z)^2*Log(z) + 33*Log(z)^2 + (11*Log(z)^3)/3 + Log(1 - z)*((43*Pi^2)/3 + 132*Log(z) + 22*Log(z)^2) - (81*Zeta(3))/2) + (-8 - 9*Pi^2 - 8*Log(1 - z)^2 - 96*Log(z) - 16*Log(z)^2 - 8*Log(1 - z)*(3 + 8*Log(z)))*Zeta(3) + G(0, 1, z)*(-16*G(0, 0, 1, z) + 24*G(0, 1, 1, z) - (4*(6*Pi^2 - 24*Log(1 - z)^3 + 12*Log(1 - z)^2*(-9 + Log(z)) + 2*(6 + Pi^2)*Log(z) + 9*Log(z)^2 + Log(z)^3 + Log(1 - z)*(-72 + 4*Pi^2 + 36*Log(z) + 6*Log(z)^2)))/3 + 16*Zeta(3)) + G(1, z)*(-(Pi^2*(528 + 73*Pi^2))/36 + 4*G(0, 1, z)^2 - 44*G(0, 0, 0, 1, z) - 90*G(0, 0, 1, 1, z) - 171*G(0, 1, 1, 1, z) - 24*Pi^2*Log(z) - 32*Log(1 - z)^3*Log(z) - 4*(6 + Pi^2)*Log(z)^2 - 12*Log(z)^3 - Log(z)^4 - 4*G(0, 0, 1, z)*(39 + 26*Log(1 - z) + Log(z)) + G(0, 1, z)*(-88 + (4*Pi^2)/3 - 88*Log(1 - z)^2 + 8*Log(1 - z)*(-33 + Log(z)) + 12*Log(z) + 2*Log(z)^2) - (4*Log(1 - z)^2*(11*Pi^2 + 108*Log(z) + 18*Log(z)^2))/3 - 4*Log(1 - z)*(11*Pi^2 + 4*(6 + Pi^2)*Log(z) + 18*Log(z)^2 + 2*Log(z)^3) - 2*G(0, 1, 1, z)*(86*Log(1 - z) + 3*(43 + Log(z))) + (102 + 68*Log(1 - z) + 48*Log(z))*Zeta(3)) + 29*Zeta(5))):

M9:=(1/((1 - z)*e^4) + (4*Log(1 - z))/((-1 + z)*e^3) - (8*Log(1 - z)^2)/((-1 + z)*e^2) - (32*Log(1 - z)^3)/(3*e - 3*z*e) + (32*Log(1 - z)^4)/(3 - 3*z) + (128*e*Log(1 - z)^5)/(15*(-1 + z)))*MS(9) + MS(2)*((38*Pi^4*(-1 + 4*e))/(45*(-1 + z)) - (120*e*G(0, 0, 0, 0, 1, z))/(-1 + z) - (384*e*G(0, 0, 0, 1, 1, z))/(-1 + z) - (96*e*G(0, 0, 1, 0, 1, z))/(-1 + z) + (288*e*G(0, 0, 1, 1, 1, z))/(-1 + z) + (192*e*G(0, 1, 0, 1, 1, z))/(-1 + z) + (256*e*G(0, 1, 1, 1, z)*Log(z))/(-1 + z) + (8*e*G(1, z)^3*Log(z)^2)/(3 - 3*z) + (8*e*Log(1 - z)^3*Log(z)^2)/(3 - 3*z) + ((8*Pi^2*e)/(9 - 9*z) + (2*(1 - 2*e)^2)/(e - z*e))*Log(z)^3 - (7*(-1 + 4*e)*Log(z)^4)/(6*(-1 + z)) + (e*Log(z)^5)/(2 - 2*z) + G(0, 1, z)^2*((16*(-1 + 4*e))/(-1 + z) + (32*e*Log(1 - z))/(-1 + z) + (16*e*Log(z))/(-1 + z)) + G(0, 0, 0, 1, z)*((48*(-1 + 4*e))/(-1 + z) + (96*e*Log(1 - z))/(-1 + z) + (112*e*Log(z))/(-1 + z)) + G(0, 0, 1, 1, z)*((48*(-1 + 4*e))/(-1 + z) + (96*e*Log(1 - z))/(-1 + z) + (176*e*Log(z))/(-1 + z)) + G(0, 1, 1, z)*((64*Pi^2*e)/(3 - 3*z) - (64*(-1 + 4*e)*Log(z))/(-1 + z) - (128*e*Log(1 - z)*Log(z))/(-1 + z) - (96*e*Log(z)^2)/(-1 + z)) + G(0, 0, 1, z)*((-24*(1 - 2*e)^2)/((-1 + z)*e) + (32*Pi^2*e)/(3 - 3*z) - (48*e*Log(1 - z)^2)/(-1 + z) - (56*(-1 + 4*e)*Log(z))/(-1 + z) - (60*e*Log(z)^2)/(-1 + z) + Log(1 - z)*((-48*(-1 + 4*e))/(-1 + z) - (112*e*Log(z))/(-1 + z))) + ((-24*(1 - 2*e)^2)/((-1 + z)*e) + (32*Pi^2*e)/(3*(-1 + z)))*Zeta(3) + Log(1 - z)^2*((8*Pi^2*e*Log(z))/(3 - 3*z) + ((4 - 16*e)*Log(z)^2)/(-1 + z) - (4*e*Log(z)^3)/(-1 + z) - (48*e*Zeta(3))/(-1 + z)) + G(1, z)^2*((-48*e*G(0, 0, 1, z))/(-1 + z) + (8*Pi^2*e*Log(z))/(3 - 3*z) + (32*e*G(0, 1, z)*Log(z))/(-1 + z) + ((4 - 16*e)*Log(z)^2)/(-1 + z) - (8*e*Log(1 - z)*Log(z)^2)/(-1 + z) - (4*e*Log(z)^3)/(-1 + z) - (48*e*Zeta(3))/(-1 + z)) + G(0, 1, z)*((Pi^2*(16 - 64*e))/(3 - 3*z) + (32*e*G(0, 0, 1, z))/(-1 + z) - (128*e*G(0, 1, 1, z))/(-1 + z) + ((16*(1 - 2*e)^2)/((-1 + z)*e) + (32*Pi^2*e)/(3*(-1 + z)))*Log(z) + (32*e*Log(1 - z)^2*Log(z))/(-1 + z) + (24*(-1 + 4*e)*Log(z)^2)/(-1 + z) + (56*e*Log(z)^3)/(3*(-1 + z)) + Log(1 - z)*((32*Pi^2*e)/(3*(-1 + z)) + (32*(-1 + 4*e)*Log(z))/(-1 + z) + (48*e*Log(z)^2)/(-1 + z)) - (32*e*Zeta(3))/(-1 + z)) + Log(z)^2*((2*(1 - 2*e)^2)/((-1 + z)*e^2) - (4*Pi^2*(-1 + 4*e))/(3*(-1 + z)) + (8*e*Zeta(3))/(-1 + z)) + Log(z)*((-4*Pi^2*(1 - 2*e)^2)/(3*(-1 + z)*e) + (2*Pi^4*e)/(5 - 5*z) + (8*(-1 + 4*e)*Zeta(3))/(-1 + z)) + Log(1 - z)*((76*Pi^4*e)/(45*(-1 + z)) + ((-4*(1 - 2*e)^2)/((-1 + z)*e) + (8*Pi^2*e)/(3 - 3*z))*Log(z)^2 + ((4 - 16*e)*Log(z)^3)/(-1 + z) + (7*e*Log(z)^4)/(3 - 3*z) - (48*(-1 + 4*e)*Zeta(3))/(-1 + z) + Log(z)*((-8*Pi^2*(-1 + 4*e))/(3*(-1 + z)) + (16*e*Zeta(3))/(-1 + z))) + G(1, z)*((76*Pi^4*e)/(45*(-1 + z)) + (32*e*G(0, 1, z)^2)/(-1 + z) + (96*e*G(0, 0, 0, 1, z))/(-1 + z) + (96*e*G(0, 0, 1, 1, z))/(-1 + z) - (128*e*G(0, 1, 1, z)*Log(z))/(-1 + z) + ((-4*(1 - 2*e)^2)/((-1 + z)*e) + (8*Pi^2*e)/(3 - 3*z))*Log(z)^2 - (8*e*Log(1 - z)^2*Log(z)^2)/(-1 + z) + ((4 - 16*e)*Log(z)^3)/(-1 + z) + (7*e*Log(z)^4)/(3 - 3*z) + G(0, 0, 1, z)*((-48*(-1 + 4*e))/(-1 + z) - (96*e*Log(1 - z))/(-1 + z) - (112*e*Log(z))/(-1 + z)) + G(0, 1, z)*((32*Pi^2*e)/(3*(-1 + z)) + (32*(-1 + 4*e)*Log(z))/(-1 + z) + (64*e*Log(1 - z)*Log(z))/(-1 + z) + (48*e*Log(z)^2)/(-1 + z)) - (48*(-1 + 4*e)*Zeta(3))/(-1 + z) + Log(1 - z)*((16*Pi^2*e*Log(z))/(3 - 3*z) + ((8 - 32*e)*Log(z)^2)/(-1 + z) - (8*e*Log(z)^3)/(-1 + z) - (96*e*Zeta(3))/(-1 + z)) + Log(z)*((-8*Pi^2*(-1 + 4*e))/(3*(-1 + z)) + (16*e*Zeta(3))/(-1 + z))) - (360*e*Zeta(5))/(-1 + z)) + MS(3)*((-7*Pi^4*(-1 + 5*e))/(10*(-1 + z)) + (Pi^2*(1 - 5*e + 6*e^2))/(3*(-1 + z)*e^2) + (112*e*G(0, 0, 0, 0, 1, z))/(-1 + z) + (584*e*G(0, 0, 0, 1, 1, z))/(-1 + z) + (192*e*G(0, 0, 1, 0, 1, z))/(-1 + z) - (644*e*G(0, 0, 1, 1, 1, z))/(-1 + z) - (336*e*G(0, 1, 0, 1, 1, z))/(-1 + z) + (2*e*G(0, 1, 1, 1, 1, z))/(-1 + z) + G(0, 1, z)^2*((-24*(-1 + 5*e))/(-1 + z) - (72*e*Log(1 - z))/(-1 + z)) + (e*G(1, z)^4*Log(z))/(12*(-1 + z)) + (27*e*Log(1 - z)^4*Log(z))/(4*(-1 + z)) + ((4*Pi^2*e)/(3*(-1 + z)) + (4*(1 - 5*e + 6*e^2))/(3*(-1 + z)*e))*Log(z)^3 + ((2 - 10*e)*Log(z)^4)/(3 - 3*z) + (4*e*Log(z)^5)/(15*(-1 + z)) + G(0, 1, 1, 1, z)*((2 - 10*e)/(-1 + z) - (6*e*Log(1 - z))/(-1 + z) - (256*e*Log(z))/(-1 + z)) + G(0, 0, 1, 1, z)*((-28*(-1 + 5*e))/(-1 + z) - (84*e*Log(1 - z))/(-1 + z) - (128*e*Log(z))/(-1 + z)) + G(0, 0, 0, 1, z)*((8 - 40*e)/(-1 + z) - (24*e*Log(1 - z))/(-1 + z) - (64*e*Log(z))/(-1 + z)) + G(1, z)^3*((Pi^2*e)/(18 - 18*z) + (e*G(0, 1, z))/(3 - 3*z) + ((1 - 5*e)*Log(z))/(3 - 3*z) + (e*Log(1 - z)*Log(z))/(-1 + z) + (e*Log(z)^2)/(3*(-1 + z))) + Log(1 - z)^3*((3*Pi^2*e)/(2 - 2*z) + (9*(-1 + 5*e)*Log(z))/(-1 + z) + (9*e*Log(z)^2)/(-1 + z)) + G(0, 0, 1, z)*((16*Pi^2*e)/(-1 + z) + (28*(1 - 5*e + 6*e^2))/((-1 + z)*e) + (126*e*Log(1 - z)^2)/(-1 + z) + (32*(-1 + 5*e)*Log(z))/(-1 + z) + (32*e*Log(z)^2)/(-1 + z) + Log(1 - z)*((84*(-1 + 5*e))/(-1 + z) + (96*e*Log(z))/(-1 + z))) + G(0, 1, 1, z)*((32*Pi^2*e)/(-1 + z) + (2*(1 - 5*e + 6*e^2))/((-1 + z)*e) + (9*e*Log(1 - z)^2)/(-1 + z) + (64*(-1 + 5*e)*Log(z))/(-1 + z) + (64*e*Log(z)^2)/(-1 + z) + Log(1 - z)*((6*(-1 + 5*e))/(-1 + z) + (192*e*Log(z))/(-1 + z))) + ((58*Pi^2*e)/(3 - 3*z) + (26*(1 - 5*e + 6*e^2))/((-1 + z)*e))*Zeta(3) + Log(z)*((23*Pi^4*e)/(15*(-1 + z)) + (2*(1 - 5*e + 6*e^2))/((-1 + z)*e^3) + (2*Pi^2*(1 - 5*e + 6*e^2))/((-1 + z)*e) + ((12 - 60*e)*Zeta(3))/(-1 + z)) + Log(z)^2*((2*Pi^2*(-1 + 5*e))/(-1 + z) - (2*(1 - 5*e + 6*e^2))/((-1 + z)*e^2) - (12*e*Zeta(3))/(-1 + z)) + G(1, z)^2*((Pi^2*(1 - 5*e))/(6*(-1 + z)) + (14*e*G(0, 0, 1, z))/(-1 + z) + (e*G(0, 1, 1, z))/(-1 + z) + ((Pi^2*e)/(-1 + z) + (1 - 5*e + 6*e^2)/((-1 + z)*e))*Log(z) + (9*e*Log(1 - z)^2*Log(z))/(2*(-1 + z)) + ((-1 + 5*e)*Log(z)^2)/(-1 + z) + (2*e*Log(z)^3)/(3*(-1 + z)) + G(0, 1, z)*((1 - 5*e)/(-1 + z) - (3*e*Log(1 - z))/(-1 + z) - (8*e*Log(z))/(-1 + z)) + Log(1 - z)*((Pi^2*e)/(2 - 2*z) + (3*(-1 + 5*e)*Log(z))/(-1 + z) + (3*e*Log(z)^2)/(-1 + z)) + (13*e*Zeta(3))/(-1 + z)) + G(0, 1, z)*((Pi^2*(8 - 40*e))/(-1 + z) + (2*(1 - 5*e + 6*e^2))/((-1 + z)*e^2) - (96*e*G(0, 0, 1, z))/(-1 + z) + (192*e*G(0, 1, 1, z))/(-1 + z) - (9*e*Log(1 - z)^3)/(-1 + z) + ((-16*Pi^2*e)/(-1 + z) + (16*(1 - 5*e + 6*e^2))/(e - z*e))*Log(z) + ((16 - 80*e)*Log(z)^2)/(-1 + z) + (32*e*Log(z)^3)/(3 - 3*z) + Log(1 - z)^2*((9 - 45*e)/(-1 + z) - (72*e*Log(z))/(-1 + z)) + Log(1 - z)*((-24*Pi^2*e)/(-1 + z) + (6*(1 - 5*e + 6*e^2))/(e - z*e) - (48*(-1 + 5*e)*Log(z))/(-1 + z) - (48*e*Log(z)^2)/(-1 + z)) + (48*e*Zeta(3))/(-1 + z)) + Log(1 - z)^2*((-3*Pi^2*(-1 + 5*e))/(2*(-1 + z)) + ((9*Pi^2*e)/(-1 + z) + (9*(1 - 5*e + 6*e^2))/((-1 + z)*e))*Log(z) + (9*(-1 + 5*e)*Log(z)^2)/(-1 + z) + (6*e*Log(z)^3)/(-1 + z) + (117*e*Zeta(3))/(-1 + z)) + Log(1 - z)*((21*Pi^4*e)/(10 - 10*z) + (Pi^2*(1 - 5*e + 6*e^2))/(e - z*e) + ((6*Pi^2*e)/(-1 + z) + (6*(1 - 5*e + 6*e^2))/((-1 + z)*e))*Log(z)^2 + (4*(-1 + 5*e)*Log(z)^3)/(-1 + z) + (2*e*Log(z)^4)/(-1 + z) + (78*(-1 + 5*e)*Zeta(3))/(-1 + z) + Log(z)*((6*Pi^2*(-1 + 5*e))/(-1 + z) - (6*(1 - 5*e + 6*e^2))/((-1 + z)*e^2) - (36*e*Zeta(3))/(-1 + z))) + G(1, z)*((7*Pi^4*e)/(10 - 10*z) + (Pi^2*(1 - 5*e + 6*e^2))/(3*e - 3*z*e) - (24*e*G(0, 1, z)^2)/(-1 + z) - (8*e*G(0, 0, 0, 1, z))/(-1 + z) - (28*e*G(0, 0, 1, 1, z))/(-1 + z) - (2*e*G(0, 1, 1, 1, z))/(-1 + z) + (9*e*Log(1 - z)^3*Log(z))/(-1 + z) + ((2*Pi^2*e)/(-1 + z) + (2*(1 - 5*e + 6*e^2))/((-1 + z)*e))*Log(z)^2 + ((4 - 20*e)*Log(z)^3)/(3 - 3*z) + (2*e*Log(z)^4)/(3*(-1 + z)) + G(0, 0, 1, z)*((28*(-1 + 5*e))/(-1 + z) + (84*e*Log(1 - z))/(-1 + z) + (32*e*Log(z))/(-1 + z)) + G(0, 1, 1, z)*((2*(-1 + 5*e))/(-1 + z) + (6*e*Log(1 - z))/(-1 + z) + (64*e*Log(z))/(-1 + z)) + Log(1 - z)^2*((3*Pi^2*e)/(2 - 2*z) + (9*(-1 + 5*e)*Log(z))/(-1 + z) + (9*e*Log(z)^2)/(-1 + z)) + G(0, 1, z)*((-8*Pi^2*e)/(-1 + z) + (2*(1 - 5*e + 6*e^2))/(e - z*e) - (9*e*Log(1 - z)^2)/(-1 + z) + ((16 - 80*e)*Log(z))/(-1 + z) - (16*e*Log(z)^2)/(-1 + z) + Log(1 - z)*((6 - 30*e)/(-1 + z) - (48*e*Log(z))/(-1 + z))) + (26*(-1 + 5*e)*Zeta(3))/(-1 + z) + Log(z)*((2*Pi^2*(-1 + 5*e))/(-1 + z) - (2*(1 - 5*e + 6*e^2))/((-1 + z)*e^2) - (12*e*Zeta(3))/(-1 + z)) + Log(1 - z)*((Pi^2*(1 - 5*e))/(-1 + z) + ((6*Pi^2*e)/(-1 + z) + (6*(1 - 5*e + 6*e^2))/((-1 + z)*e))*Log(z) + (6*(-1 + 5*e)*Log(z)^2)/(-1 + z) + (4*e*Log(z)^3)/(-1 + z) + (78*e*Zeta(3))/(-1 + z))) + (558*e*Zeta(5))/(-1 + z)):

M10:=MS(4)*((-8*Pi^2*(60 + 11*Pi^2))/135 + 2/(3*e^4) - 24*G(0, 0, 0, 1, z) - 32*G(0, 0, 1, 1, z) - (128*G(0, 1, 1, 1, z))/3 + (64*Log(1 - z)^4)/9 - 16*G(0, 0, 1, z)*(3 + 2*Log(1 - z)) - (64*G(0, 1, 1, z)*(3 + 2*Log(1 - z)))/3 - (64*G(0, 1, z)*(1 + 3*Log(1 - z) + Log(1 - z)^2))/3 - (64*Log(1 - z)^3*(-6 + Log(z)))/9 - 8*Pi^2*Log(z) + (64*G(1, z)^3*Log(z))/9 - 2*(4 + Pi^2)*Log(z)^2 - 6*Log(z)^3 - (3*Log(z)^4)/4 + (2*(-6 - 4*Log(1 - z) + Log(z)))/(3*e^3) - (8*Log(1 - z)^2*(-48 + 4*Pi^2 + 36*Log(z) + 9*Log(z)^2))/9 - (4*Log(1 - z)*(8*Pi^2 + 4*(4 + Pi^2)*Log(z) + 18*Log(z)^2 + 3*Log(z)^3))/3 + ((-8*G(0, 1, z))/3 + (8*G(1, z)*Log(z))/3 + (48 - 4*Pi^2 + 48*Log(1 - z)^2 - 24*Log(1 - z)*(-6 + Log(z)) - 36*Log(z) - 9*Log(z)^2)/9)/e^2 + G(1, z)^2*((-64*G(0, 1, z))/3 - (8*(4*Pi^2 + 12*(3 + 2*Log(1 - z))*Log(z) + 9*Log(z)^2))/9) + G(1, z)*(32*G(0, 0, 1, z) + (128*G(0, 1, 1, z))/3 + (64*G(0, 1, z)*(3 + 2*Log(1 - z)))/3 + (4*(48*Log(1 - z)^2*Log(z) + 4*Log(1 - z)*(4*Pi^2 + 36*Log(z) + 9*Log(z)^2) + 3*(8*Pi^2 + 4*(4 + Pi^2)*Log(z) + 18*Log(z)^2 + 3*Log(z)^3)))/9 - (32*Zeta(3))/3) + (8*G(0, 0, 1, z) + (32*G(0, 1, 1, z))/3 + G(0, 1, z)*(16 + (32*Log(1 - z))/3) + (16*G(1, z)^2*Log(z))/3 + G(1, z)*((-32*G(0, 1, z))/3 - (4*(4*Pi^2 + 12*(3 + 2*Log(1 - z))*Log(z) + 9*Log(z)^2))/9) + (-64*Log(1 - z)^3 + 48*Log(1 - z)^2*(-6 + Log(z)) + 4*Log(1 - z)*(-48 + 4*Pi^2 + 36*Log(z) + 9*Log(z)^2) + 3*(8*Pi^2 + 4*(4 + Pi^2)*Log(z) + 18*Log(z)^2 + 3*Log(z)^3))/9 - (8*Zeta(3))/3)/e + (8*(6 + 4*Log(1 - z) + 3*Log(z))*Zeta(3))/3 + e*((176*Pi^4)/45 + 72*G(0, 0, 0, 0, 1, z) + 96*G(0, 0, 0, 1, 1, z) + 128*G(0, 0, 1, 1, 1, z) + (512*G(0, 1, 1, 1, 1, z))/3 - (256*Log(1 - z)^5)/45 + 48*G(0, 0, 0, 1, z)*(3 + 2*Log(1 - z)) + 64*G(0, 0, 1, 1, z)*(3 + 2*Log(1 - z)) + (256*G(0, 1, 1, 1, z)*(3 + 2*Log(1 - z)))/3 + 64*G(0, 0, 1, z)*(1 + 3*Log(1 - z) + Log(1 - z)^2) + (256*G(0, 1, 1, z)*(1 + 3*Log(1 - z) + Log(1 - z)^2))/3 + (128*G(0, 1, z)*Log(1 - z)*(6 + 9*Log(1 - z) + 2*Log(1 - z)^2))/9 + (64*Log(1 - z)^4*(-6 + Log(z)))/9 + (8*Pi^2*(60 + 11*Pi^2)*Log(z))/45 + (64*G(1, z)^4*Log(z))/9 + 12*Pi^2*Log(z)^2 + 2*(4 + Pi^2)*Log(z)^3 + (9*Log(z)^4)/2 + (9*Log(z)^5)/20 + (32*Log(1 - z)^3*(-48 + 4*Pi^2 + 36*Log(z) + 9*Log(z)^2))/27 + (8*Log(1 - z)^2*(8*Pi^2 + 4*(4 + Pi^2)*Log(z) + 18*Log(z)^2 + 3*Log(z)^3))/3 + Log(1 - z)*((32*Pi^2*(60 + 11*Pi^2))/135 + 32*Pi^2*Log(z) + 8*(4 + Pi^2)*Log(z)^2 + 24*Log(z)^3 + 3*Log(z)^4) + G(1, z)^3*((-256*G(0, 1, z))/9 - (32*(4*Pi^2 + 12*(3 + 2*Log(1 - z))*Log(z) + 9*Log(z)^2))/27) + G(1, z)^2*(64*G(0, 0, 1, z) + (256*G(0, 1, 1, z))/3 + (128*G(0, 1, z)*(3 + 2*Log(1 - z)))/3 + (8*(48*Log(1 - z)^2*Log(z) + 4*Log(1 - z)*(4*Pi^2 + 36*Log(z) + 9*Log(z)^2) + 3*(8*Pi^2 + 4*(4 + Pi^2)*Log(z) + 18*Log(z)^2 + 3*Log(z)^3)))/9 - (64*Zeta(3))/3) - (4*(4*(4 + Pi^2) + 16*Log(1 - z)^2 + 36*Log(z) + 9*Log(z)^2 + 24*Log(1 - z)*(2 + Log(z)))*Zeta(3))/3 + G(1, z)*((-32*Pi^2*(60 + 11*Pi^2))/135 - 96*G(0, 0, 0, 1, z) - 128*G(0, 0, 1, 1, z) - (512*G(0, 1, 1, 1, z))/3 - 64*G(0, 0, 1, z)*(3 + 2*Log(1 - z)) - (256*G(0, 1, 1, z)*(3 + 2*Log(1 - z)))/3 - (256*G(0, 1, z)*(1 + 3*Log(1 - z) + Log(1 - z)^2))/3 - 32*Pi^2*Log(z) - (256*Log(1 - z)^3*Log(z))/9 - 8*(4 + Pi^2)*Log(z)^2 - 24*Log(z)^3 - 3*Log(z)^4 - (32*Log(1 - z)^2*(4*Pi^2 + 36*Log(z) + 9*Log(z)^2))/9 - (16*Log(1 - z)*(8*Pi^2 + 4*(4 + Pi^2)*Log(z) + 18*Log(z)^2 + 3*Log(z)^3))/3 + (32*(6 + 4*Log(1 - z) + 3*Log(z))*Zeta(3))/3) - (104*Zeta(5))/3)) + MS(3)*(2*Pi^2 + (23*Pi^4)/90 + 8*G(0, 0, 0, 1, z) + 12*G(0, 0, 1, 1, z) + 18*G(0, 1, 1, 1, z) + 5*Pi^2*Log(z) - 3*G(1, z)^3*Log(z) + (3*(4 + Pi^2)*Log(z)^2)/2 + (20*Log(z)^3)/3 + (13*Log(z)^4)/12 + 4*G(0, 0, 1, z)*(5 + 3*Log(1 - z) + Log(z)) + 6*G(0, 1, 1, z)*(5 + 3*Log(1 - z) + Log(z)) + (Pi^2/3 + 2*G(0, 1, z) - 2*G(1, z)*Log(z) + Log(z)^2)/e^2 + (3*Log(1 - z)^2*(Pi^2 + 3*Log(z)^2))/2 + Log(1 - z)*(5*Pi^2 + 3*Pi^2*Log(z) + 15*Log(z)^2 + 4*Log(z)^3) + G(0, 1, z)*(12 + 9*Log(1 - z)^2 + 10*Log(z) + Log(z)^2 + 6*Log(1 - z)*(5 + Log(z))) + G(1, z)^2*(9*G(0, 1, z) + (3*(Pi^2 + 2*(5 + 3*Log(1 - z))*Log(z) + 4*Log(z)^2))/2) - 2*(5 + 3*Log(1 - z) + 3*Log(z))*Zeta(3) + ((-5*Pi^2)/3 - 4*G(0, 0, 1, z) - 6*G(0, 1, 1, z) - Pi^2*Log(z) - 3*G(1, z)^2*Log(z) - 5*Log(z)^2 - (4*Log(z)^3)/3 - 2*G(0, 1, z)*(5 + 3*Log(1 - z) + Log(z)) - Log(1 - z)*(Pi^2 + 3*Log(z)^2) + G(1, z)*(Pi^2 + 6*G(0, 1, z) + 2*(5 + 3*Log(1 - z))*Log(z) + 4*Log(z)^2) + 2*Zeta(3))/e + G(1, z)*(-5*Pi^2 - 12*G(0, 0, 1, z) - 18*G(0, 1, 1, z) - 3*(4 + Pi^2)*Log(z) - 9*Log(1 - z)^2*Log(z) - 20*Log(z)^2 - (13*Log(z)^3)/3 - 6*G(0, 1, z)*(5 + 3*Log(1 - z) + Log(z)) - 3*Log(1 - z)*(Pi^2 + 10*Log(z) + 4*Log(z)^2) + 6*Zeta(3)) + e*((-23*Pi^4)/18 - 16*G(0, 0, 0, 0, 1, z) - 24*G(0, 0, 0, 1, 1, z) - 36*G(0, 0, 1, 1, 1, z) - 54*G(0, 1, 1, 1, 1, z) + (-6*Pi^2 - (23*Pi^4)/30)*Log(z) - (9*G(1, z)^4*Log(z))/4 - (15*Pi^2*Log(z)^2)/2 + (-8 - (3*Pi^2)/2)*Log(z)^3 - (65*Log(z)^4)/12 - (2*Log(z)^5)/3 - 8*G(0, 0, 0, 1, z)*(5 + 3*Log(1 - z) + Log(z)) - 12*G(0, 0, 1, 1, z)*(5 + 3*Log(1 - z) + Log(z)) - 18*G(0, 1, 1, 1, z)*(5 + 3*Log(1 - z) + Log(z)) - (3*Log(1 - z)^3*(Pi^2 + 3*Log(z)^2))/2 - (3*Log(1 - z)^2*(5*Pi^2 + 3*Pi^2*Log(z) + 15*Log(z)^2 + 4*Log(z)^3))/2 - (Log(1 - z)*(360*Pi^2 + 46*Pi^4 + 900*Pi^2*Log(z) + 270*(4 + Pi^2)*Log(z)^2 + 1200*Log(z)^3 + 195*Log(z)^4))/60 - 2*G(0, 0, 1, z)*(12 + 9*Log(1 - z)^2 + 10*Log(z) + Log(z)^2 + 6*Log(1 - z)*(5 + Log(z))) - 3*G(0, 1, 1, z)*(12 + 9*Log(1 - z)^2 + 10*Log(z) + Log(z)^2 + 6*Log(1 - z)*(5 + Log(z))) + G(0, 1, z)*(-9*Log(1 - z)^3 - 9*Log(1 - z)^2*(5 + Log(z)) - 3*Log(1 - z)*(12 + 10*Log(z) + Log(z)^2) - (Log(z)*(36 + 15*Log(z) + Log(z)^2))/3) + G(1, z)^3*(9*G(0, 1, z) + (3*(Pi^2 + 2*(5 + 3*Log(1 - z))*Log(z) + 4*Log(z)^2))/2) + (2*(6 + Pi^2) + 9*Log(1 - z)^2 + 30*Log(z) + 9*Log(z)^2 + 6*Log(1 - z)*(5 + 3*Log(z)))*Zeta(3) + G(1, z)^2*(-18*G(0, 0, 1, z) - 27*G(0, 1, 1, z) - 9*G(0, 1, z)*(5 + 3*Log(1 - z) + Log(z)) + (-15*Pi^2 - 9*(4 + Pi^2)*Log(z) - 27*Log(1 - z)^2*Log(z) - 60*Log(z)^2 - 13*Log(z)^3 - 9*Log(1 - z)*(Pi^2 + 10*Log(z) + 4*Log(z)^2))/2 + 9*Zeta(3)) + G(1, z)*(6*Pi^2 + (23*Pi^4)/30 + 24*G(0, 0, 0, 1, z) + 36*G(0, 0, 1, 1, z) + 54*G(0, 1, 1, 1, z) + 15*Pi^2*Log(z) + 9*Log(1 - z)^3*Log(z) + (24 + (9*Pi^2)/2)*Log(z)^2 + (65*Log(z)^3)/3 + (10*Log(z)^4)/3 + 12*G(0, 0, 1, z)*(5 + 3*Log(1 - z) + Log(z)) + 18*G(0, 1, 1, z)*(5 + 3*Log(1 - z) + Log(z)) + (9*Log(1 - z)^2*(Pi^2 + 10*Log(z) + 4*Log(z)^2))/2 + Log(1 - z)*(15*Pi^2 + 9*(4 + Pi^2)*Log(z) + 60*Log(z)^2 + 13*Log(z)^3) + 3*G(0, 1, z)*(12 + 9*Log(1 - z)^2 + 10*Log(z) + Log(z)^2 + 6*Log(1 - z)*(5 + Log(z))) - 6*(5 + 3*Log(1 - z) + 3*Log(z))*Zeta(3)) + 14*Zeta(5))):

M11:=(1/((1 - z)*e^4) + (5*Log(1 - z))/((-1 + z)*e^3) - (25*Log(1 - z)^2)/(2*(-1 + z)*e^2) - (125*Log(1 - z)^3)/(6*e - 6*z*e) + (625*Log(1 - z)^4)/(24 - 24*z) + (625*e*Log(1 - z)^5)/(24*(-1 + z)))*MS(11) + MS(3)*((41*Pi^4*(-1 + 5*e))/(30*(-1 + z)) - (224*e*G(0, 0, 0, 0, 1, z))/(-1 + z) - (848*e*G(0, 0, 0, 1, 1, z))/(-1 + z) - (240*e*G(0, 0, 1, 0, 1, z))/(-1 + z) + (832*e*G(0, 0, 1, 1, 1, z))/(-1 + z) + (480*e*G(0, 1, 0, 1, 1, z))/(-1 + z) + (500*e*G(0, 1, 1, 1, z)*Log(z))/(-1 + z) + (8*e*G(1, z)^3*Log(z)^2)/(3 - 3*z) - (9*e*Log(1 - z)^3*Log(z)^2)/(-1 + z) + ((13*Pi^2*e)/(6 - 6*z) + (7 - 35*e + 42*e^2)/(3*e - 3*z*e))*Log(z)^3 - (5*(-1 + 5*e)*Log(z)^4)/(3*(-1 + z)) + (11*e*Log(z)^5)/(12 - 12*z) + G(0, 1, z)^2*((30*(-1 + 5*e))/(-1 + z) + (90*e*Log(1 - z))/(-1 + z) + (30*e*Log(z))/(-1 + z)) + G(0, 0, 0, 1, z)*((64*(-1 + 5*e))/(-1 + z) + (192*e*Log(1 - z))/(-1 + z) + (194*e*Log(z))/(-1 + z)) + G(0, 0, 1, 1, z)*((64*(-1 + 5*e))/(-1 + z) + (192*e*Log(1 - z))/(-1 + z) + (314*e*Log(z))/(-1 + z)) + G(0, 1, 1, z)*((-50*Pi^2*e)/(-1 + z) - (100*(-1 + 5*e)*Log(z))/(-1 + z) - (300*e*Log(1 - z)*Log(z))/(-1 + z) - (175*e*Log(z)^2)/(-1 + z)) + G(0, 0, 1, z)*((-25*Pi^2*e)/(-1 + z) - (32*(1 - 5*e + 6*e^2))/((-1 + z)*e) - (144*e*Log(1 - z)^2)/(-1 + z) - (82*(-1 + 5*e)*Log(z))/(-1 + z) - (106*e*Log(z)^2)/(-1 + z) + Log(1 - z)*((-96*(-1 + 5*e))/(-1 + z) - (246*e*Log(z))/(-1 + z))) + ((25*Pi^2*e)/(-1 + z) - (32*(1 - 5*e + 6*e^2))/((-1 + z)*e))*Zeta(3) + Log(1 - z)^2*((-9*Pi^2*e*Log(z))/(-1 + z) + ((9 - 45*e)*Log(z)^2)/(-1 + z) + (21*e*Log(z)^3)/(2 - 2*z) - (144*e*Zeta(3))/(-1 + z)) + G(0, 1, z)*((10*Pi^2*(-1 + 5*e))/(-1 + z) + (90*e*G(0, 0, 1, z))/(-1 + z) - (300*e*G(0, 1, 1, z))/(-1 + z) + ((25*Pi^2*e)/(-1 + z) + (20*(1 - 5*e + 6*e^2))/((-1 + z)*e))*Log(z) + (90*e*Log(1 - z)^2*Log(z))/(-1 + z) + (35*(-1 + 5*e)*Log(z)^2)/(-1 + z) + (100*e*Log(z)^3)/(3*(-1 + z)) + Log(1 - z)*((30*Pi^2*e)/(-1 + z) + (60*(-1 + 5*e)*Log(z))/(-1 + z) + (105*e*Log(z)^2)/(-1 + z)) - (90*e*Zeta(3))/(-1 + z)) + G(1, z)^2*((-64*e*G(0, 0, 1, z))/(-1 + z) - (4*Pi^2*e*Log(z))/(-1 + z) + (40*e*G(0, 1, z)*Log(z))/(-1 + z) + ((4 - 20*e)*Log(z)^2)/(-1 + z) - (12*e*Log(1 - z)*Log(z)^2)/(-1 + z) + (14*e*Log(z)^3)/(3 - 3*z) - (64*e*Zeta(3))/(-1 + z)) + Log(z)^2*((-5*Pi^2*(-1 + 5*e))/(2*(-1 + z)) + (2*(1 - 5*e + 6*e^2))/((-1 + z)*e^2) + (21*e*Zeta(3))/(-1 + z)) + Log(z)*((83*Pi^4*e)/(60 - 60*z) + (2*Pi^2*(1 - 5*e + 6*e^2))/(e - z*e) + (18*(-1 + 5*e)*Zeta(3))/(-1 + z)) + G(1, z)*((41*Pi^4*e)/(15*(-1 + z)) + (60*e*G(0, 1, z)^2)/(-1 + z) + (128*e*G(0, 0, 0, 1, z))/(-1 + z) + (128*e*G(0, 0, 1, 1, z))/(-1 + z) - (200*e*G(0, 1, 1, z)*Log(z))/(-1 + z) + ((-5*Pi^2*e)/(-1 + z) + (4*(1 - 5*e + 6*e^2))/(e - z*e))*Log(z)^2 - (18*e*Log(1 - z)^2*Log(z)^2)/(-1 + z) - (14*(-1 + 5*e)*Log(z)^3)/(3*(-1 + z)) + (10*e*Log(z)^4)/(3 - 3*z) + G(0, 0, 1, z)*((-64*(-1 + 5*e))/(-1 + z) - (192*e*Log(1 - z))/(-1 + z) - (164*e*Log(z))/(-1 + z)) + G(0, 1, z)*((20*Pi^2*e)/(-1 + z) + (40*(-1 + 5*e)*Log(z))/(-1 + z) + (120*e*Log(1 - z)*Log(z))/(-1 + z) + (70*e*Log(z)^2)/(-1 + z)) - (64*(-1 + 5*e)*Zeta(3))/(-1 + z) + Log(1 - z)*((-12*Pi^2*e*Log(z))/(-1 + z) + ((12 - 60*e)*Log(z)^2)/(-1 + z) - (14*e*Log(z)^3)/(-1 + z) - (192*e*Zeta(3))/(-1 + z)) + Log(z)*((Pi^2*(4 - 20*e))/(-1 + z) + (36*e*Zeta(3))/(-1 + z))) + Log(1 - z)*((41*Pi^4*e)/(10*(-1 + z)) + ((15*Pi^2*e)/(2 - 2*z) + (6*(1 - 5*e + 6*e^2))/(e - z*e))*Log(z)^2 + ((7 - 35*e)*Log(z)^3)/(-1 + z) - (5*e*Log(z)^4)/(-1 + z) - (96*(-1 + 5*e)*Zeta(3))/(-1 + z) + Log(z)*((Pi^2*(6 - 30*e))/(-1 + z) + (54*e*Zeta(3))/(-1 + z))) - (824*e*Zeta(5))/(-1 + z)) + MS(1)*((-101*Pi^4*(-1 + 6*e))/(180*(-1 + z)) + (Pi^2*(1 - 6*e + 8*e^2))/(6*(-1 + z)*e^2) + (72*e*G(0, 0, 0, 0, 1, z))/(-1 + z) + (484*e*G(0, 0, 0, 1, 1, z))/(-1 + z) + (160*e*G(0, 0, 1, 0, 1, z))/(-1 + z) - (702*e*G(0, 0, 1, 1, 1, z))/(-1 + z) - (360*e*G(0, 1, 0, 1, 1, z))/(-1 + z) + (e*G(0, 1, 1, 1, 1, z))/(-1 + z) + G(0, 1, z)^2*((-20*(-1 + 6*e))/(-1 + z) - (80*e*Log(1 - z))/(-1 + z)) + (e*G(1, z)^4*Log(z))/(24*(-1 + z)) + (32*e*Log(1 - z)^4*Log(z))/(3*(-1 + z)) + ((8*Pi^2*e)/(9*(-1 + z)) + (2*(1 - 6*e + 8*e^2))/(3*(-1 + z)*e))*Log(z)^3 + ((1 - 6*e)*Log(z)^4)/(3 - 3*z) + (2*e*Log(z)^5)/(15*(-1 + z)) + G(0, 1, 1, 1, z)*((1 - 6*e)/(-1 + z) - (4*e*Log(1 - z))/(-1 + z) - (250*e*Log(z))/(-1 + z)) + G(0, 0, 1, 1, z)*((-18*(-1 + 6*e))/(-1 + z) - (72*e*Log(1 - z))/(-1 + z) - (100*e*Log(z))/(-1 + z)) + G(0, 0, 0, 1, z)*((4 - 24*e)/(-1 + z) - (16*e*Log(1 - z))/(-1 + z) - (40*e*Log(z))/(-1 + z)) + G(1, z)^3*((Pi^2*e)/(36 - 36*z) + (e*G(0, 1, z))/(6 - 6*z) + ((1 - 6*e)*Log(z))/(6 - 6*z) + (2*e*Log(1 - z)*Log(z))/(3*(-1 + z)) + (e*Log(z)^2)/(6*(-1 + z))) + Log(1 - z)^3*((16*Pi^2*e)/(9 - 9*z) + (32*(-1 + 6*e)*Log(z))/(3*(-1 + z)) + (32*e*Log(z)^2)/(3*(-1 + z))) + G(0, 0, 1, z)*((40*Pi^2*e)/(3*(-1 + z)) + (18*(1 - 6*e + 8*e^2))/((-1 + z)*e) + (144*e*Log(1 - z)^2)/(-1 + z) + (20*(-1 + 6*e)*Log(z))/(-1 + z) + (20*e*Log(z)^2)/(-1 + z) + Log(1 - z)*((72*(-1 + 6*e))/(-1 + z) + (80*e*Log(z))/(-1 + z))) + G(0, 1, 1, z)*((100*Pi^2*e)/(3*(-1 + z)) + (1 - 6*e + 8*e^2)/((-1 + z)*e) + (8*e*Log(1 - z)^2)/(-1 + z) + (50*(-1 + 6*e)*Log(z))/(-1 + z) + (50*e*Log(z)^2)/(-1 + z) + Log(1 - z)*((4*(-1 + 6*e))/(-1 + z) + (200*e*Log(z))/(-1 + z))) + ((67*Pi^2*e)/(3 - 3*z) + (17*(1 - 6*e + 8*e^2))/((-1 + z)*e))*Zeta(3) + Log(z)*((8*Pi^4*e)/(5*(-1 + z)) + (1 - 6*e + 8*e^2)/((-1 + z)*e^3) + (4*Pi^2*(1 - 6*e + 8*e^2))/(3*(-1 + z)*e) + ((16 - 96*e)*Zeta(3))/(-1 + z)) + Log(z)^2*((Pi^2*(4 - 24*e))/(3 - 3*z) + (-1 + 6*e - 8*e^2)/((-1 + z)*e^2) - (16*e*Zeta(3))/(-1 + z)) + G(1, z)^2*((Pi^2*(1 - 6*e))/(12*(-1 + z)) + (9*e*G(0, 0, 1, z))/(-1 + z) + (e*G(0, 1, 1, z))/(2*(-1 + z)) + ((2*Pi^2*e)/(3*(-1 + z)) - (1 - 6*e + 8*e^2)/(2*e - 2*z*e))*Log(z) + (4*e*Log(1 - z)^2*Log(z))/(-1 + z) + ((1 - 6*e)*Log(z)^2)/(2 - 2*z) + (e*Log(z)^3)/(3*(-1 + z)) + G(0, 1, z)*((1 - 6*e)/(2*(-1 + z)) - (2*e*Log(1 - z))/(-1 + z) - (5*e*Log(z))/(-1 + z)) + Log(1 - z)*((Pi^2*e)/(3 - 3*z) + (2*(-1 + 6*e)*Log(z))/(-1 + z) + (2*e*Log(z)^2)/(-1 + z)) + (17*e*Zeta(3))/(2*(-1 + z))) + G(0, 1, z)*((-20*Pi^2*(-1 + 6*e))/(3*(-1 + z)) + (1 - 6*e + 8*e^2)/((-1 + z)*e^2) - (80*e*G(0, 0, 1, z))/(-1 + z) + (200*e*G(0, 1, 1, z))/(-1 + z) + (32*e*Log(1 - z)^3)/(3 - 3*z) + ((40*Pi^2*e)/(3 - 3*z) + (10*(1 - 6*e + 8*e^2))/(e - z*e))*Log(z) + ((10 - 60*e)*Log(z)^2)/(-1 + z) + (20*e*Log(z)^3)/(3 - 3*z) + Log(1 - z)^2*((8 - 48*e)/(-1 + z) - (80*e*Log(z))/(-1 + z)) + Log(1 - z)*((80*Pi^2*e)/(3 - 3*z) + (4*(1 - 6*e + 8*e^2))/(e - z*e) - (40*(-1 + 6*e)*Log(z))/(-1 + z) - (40*e*Log(z)^2)/(-1 + z)) + (80*e*Zeta(3))/(-1 + z)) + Log(1 - z)^2*((-4*Pi^2*(-1 + 6*e))/(3*(-1 + z)) + ((32*Pi^2*e)/(3*(-1 + z)) + (8*(1 - 6*e + 8*e^2))/((-1 + z)*e))*Log(z) + (8*(-1 + 6*e)*Log(z)^2)/(-1 + z) + (16*e*Log(z)^3)/(3*(-1 + z)) + (136*e*Zeta(3))/(-1 + z)) + Log(1 - z)*((101*Pi^4*e)/(45 - 45*z) + (Pi^2*(2 - 12*e + 16*e^2))/(3*e - 3*z*e) + ((16*Pi^2*e)/(3*(-1 + z)) + (4*(1 - 6*e + 8*e^2))/((-1 + z)*e))*Log(z)^2 + ((8 - 48*e)*Log(z)^3)/(3 - 3*z) + (4*e*Log(z)^4)/(3*(-1 + z)) + (68*(-1 + 6*e)*Zeta(3))/(-1 + z) + Log(z)*((Pi^2*(16 - 96*e))/(3 - 3*z) - (4*(1 - 6*e + 8*e^2))/((-1 + z)*e^2) - (64*e*Zeta(3))/(-1 + z))) + G(1, z)*((-101*Pi^4*e)/(180*(-1 + z)) + (Pi^2*(1 - 6*e + 8*e^2))/(6*e - 6*z*e) - (20*e*G(0, 1, z)^2)/(-1 + z) - (4*e*G(0, 0, 0, 1, z))/(-1 + z) - (18*e*G(0, 0, 1, 1, z))/(-1 + z) + (e*G(0, 1, 1, 1, z))/(1 - z) + (32*e*Log(1 - z)^3*Log(z))/(3*(-1 + z)) + ((4*Pi^2*e)/(3*(-1 + z)) + (1 - 6*e + 8*e^2)/((-1 + z)*e))*Log(z)^2 + ((2 - 12*e)*Log(z)^3)/(3 - 3*z) + (e*Log(z)^4)/(3*(-1 + z)) + G(0, 0, 1, z)*((18*(-1 + 6*e))/(-1 + z) + (72*e*Log(1 - z))/(-1 + z) + (20*e*Log(z))/(-1 + z)) + G(0, 1, 1, z)*((-1 + 6*e)/(-1 + z) + (4*e*Log(1 - z))/(-1 + z) + (50*e*Log(z))/(-1 + z)) + Log(1 - z)^2*((4*Pi^2*e)/(3 - 3*z) + (8*(-1 + 6*e)*Log(z))/(-1 + z) + (8*e*Log(z)^2)/(-1 + z)) + G(0, 1, z)*((20*Pi^2*e)/(3 - 3*z) + (1 - 6*e + 8*e^2)/(e - z*e) - (8*e*Log(1 - z)^2)/(-1 + z) + ((10 - 60*e)*Log(z))/(-1 + z) - (10*e*Log(z)^2)/(-1 + z) + Log(1 - z)*((4 - 24*e)/(-1 + z) - (40*e*Log(z))/(-1 + z))) + (17*(-1 + 6*e)*Zeta(3))/(-1 + z) + Log(z)*((Pi^2*(4 - 24*e))/(3 - 3*z) + (-1 + 6*e - 8*e^2)/((-1 + z)*e^2) - (16*e*Zeta(3))/(-1 + z)) + Log(1 - z)*((-2*Pi^2*(-1 + 6*e))/(3*(-1 + z)) + ((16*Pi^2*e)/(3*(-1 + z)) + (4*(1 - 6*e + 8*e^2))/((-1 + z)*e))*Log(z) + (4*(-1 + 6*e)*Log(z)^2)/(-1 + z) + (8*e*Log(z)^3)/(3*(-1 + z)) + (68*e*Zeta(3))/(-1 + z))) + (559*e*Zeta(5))/(-1 + z)) + MS(4)*((-313*Pi^4*(-1 + 6*e))/(540*(-1 + z)) + (Pi^2*(1 - 6*e + 8*e^2))/(9*(-1 + z)*e^2) + (162*e*G(0, 0, 0, 0, 1, z))/(-1 + z) + (726*e*G(0, 0, 0, 1, 1, z))/(-1 + z) + (240*e*G(0, 0, 1, 0, 1, z))/(-1 + z) - (702*e*G(0, 0, 1, 1, 1, z))/(-1 + z) - (360*e*G(0, 1, 0, 1, 1, z))/(-1 + z) + (2*e*G(0, 1, 1, 1, 1, z))/(3*(-1 + z)) + G(0, 1, z)^2*((-20*(-1 + 6*e))/(-1 + z) - (80*e*Log(1 - z))/(-1 + z)) + (e*G(1, z)^4*Log(z))/(36*(-1 + z)) + (64*e*Log(1 - z)^4*Log(z))/(9*(-1 + z)) + ((2*Pi^2*e)/(-1 + z) + (1 - 6*e + 8*e^2)/((-1 + z)*e))*Log(z)^3 + ((3 - 18*e)*Log(z)^4)/(4 - 4*z) + (9*e*Log(z)^5)/(20*(-1 + z)) + G(0, 1, 1, 1, z)*((-2*(-1 + 6*e))/(3*(-1 + z)) + (8*e*Log(1 - z))/(3 - 3*z) - (250*e*Log(z))/(-1 + z)) + G(0, 0, 1, 1, z)*((-18*(-1 + 6*e))/(-1 + z) - (72*e*Log(1 - z))/(-1 + z) - (150*e*Log(z))/(-1 + z)) + G(0, 0, 0, 1, z)*((6 - 36*e)/(-1 + z) - (24*e*Log(1 - z))/(-1 + z) - (90*e*Log(z))/(-1 + z)) + G(1, z)^3*((Pi^2*e)/(54 - 54*z) + (e*G(0, 1, z))/(9 - 9*z) + ((1 - 6*e)*Log(z))/(9 - 9*z) + (4*e*Log(1 - z)*Log(z))/(9*(-1 + z)) + (e*Log(z)^2)/(6*(-1 + z))) + Log(1 - z)^3*((32*Pi^2*e)/(27 - 27*z) + (64*(-1 + 6*e)*Log(z))/(9*(-1 + z)) + (32*e*Log(z)^2)/(3*(-1 + z))) + G(0, 0, 1, z)*((20*Pi^2*e)/(-1 + z) + (18*(1 - 6*e + 8*e^2))/((-1 + z)*e) + (144*e*Log(1 - z)^2)/(-1 + z) + (30*(-1 + 6*e)*Log(z))/(-1 + z) + (45*e*Log(z)^2)/(-1 + z) + Log(1 - z)*((72*(-1 + 6*e))/(-1 + z) + (120*e*Log(z))/(-1 + z))) + G(0, 1, 1, z)*((100*Pi^2*e)/(3*(-1 + z)) + (2*(1 - 6*e + 8*e^2))/(3*(-1 + z)*e) + (16*e*Log(1 - z)^2)/(3*(-1 + z)) + (50*(-1 + 6*e)*Log(z))/(-1 + z) + (75*e*Log(z)^2)/(-1 + z) + Log(1 - z)*((8 - 48*e)/(3 - 3*z) + (200*e*Log(z))/(-1 + z))) + ((46*Pi^2*e)/(3 - 3*z) + (52*(1 - 6*e + 8*e^2))/(3*(-1 + z)*e))*Zeta(3) + Log(z)*((88*Pi^4*e)/(45*(-1 + z)) + (2*(1 - 6*e + 8*e^2))/(3*(-1 + z)*e^3) + (4*Pi^2*(1 - 6*e + 8*e^2))/(3*(-1 + z)*e) + ((8 - 48*e)*Zeta(3))/(-1 + z)) + Log(z)^2*((2*Pi^2*(-1 + 6*e))/(-1 + z) + (-1 + 6*e - 8*e^2)/((-1 + z)*e^2) - (12*e*Zeta(3))/(-1 + z)) + G(1, z)^2*((Pi^2*(1 - 6*e))/(18*(-1 + z)) + (9*e*G(0, 0, 1, z))/(-1 + z) + (e*G(0, 1, 1, z))/(3*(-1 + z)) + ((2*Pi^2*e)/(3*(-1 + z)) - (1 - 6*e + 8*e^2)/(3*e - 3*z*e))*Log(z) + (8*e*Log(1 - z)^2*Log(z))/(3*(-1 + z)) + ((1 - 6*e)*Log(z)^2)/(2 - 2*z) + (e*Log(z)^3)/(2*(-1 + z)) + G(0, 1, z)*((1 - 6*e)/(3*(-1 + z)) + (4*e*Log(1 - z))/(3 - 3*z) - (5*e*Log(z))/(-1 + z)) + Log(1 - z)*((2*Pi^2*e)/(9 - 9*z) + ((4 - 24*e)*Log(z))/(3 - 3*z) + (2*e*Log(z)^2)/(-1 + z)) + (26*e*Zeta(3))/(3*(-1 + z))) + G(0, 1, z)*((-20*Pi^2*(-1 + 6*e))/(3*(-1 + z)) + (2*(1 - 6*e + 8*e^2))/(3*(-1 + z)*e^2) - (120*e*G(0, 0, 1, z))/(-1 + z) + (200*e*G(0, 1, 1, z))/(-1 + z) + (64*e*Log(1 - z)^3)/(9 - 9*z) + ((-20*Pi^2*e)/(-1 + z) + (10*(1 - 6*e + 8*e^2))/(e - z*e))*Log(z) + ((15 - 90*e)*Log(z)^2)/(-1 + z) - (15*e*Log(z)^3)/(-1 + z) + Log(1 - z)^2*((-16*(-1 + 6*e))/(3*(-1 + z)) - (80*e*Log(z))/(-1 + z)) + Log(1 - z)*((80*Pi^2*e)/(3 - 3*z) + (8 - 48*e + 64*e^2)/(3*e - 3*z*e) - (40*(-1 + 6*e)*Log(z))/(-1 + z) - (60*e*Log(z)^2)/(-1 + z)) + (40*e*Zeta(3))/(-1 + z)) + Log(1 - z)^2*((-8*Pi^2*(-1 + 6*e))/(9*(-1 + z)) + ((32*Pi^2*e)/(3*(-1 + z)) + (16*(1 - 6*e + 8*e^2))/(3*(-1 + z)*e))*Log(z) + (8*(-1 + 6*e)*Log(z)^2)/(-1 + z) + (8*e*Log(z)^3)/(-1 + z) + (416*e*Zeta(3))/(3*(-1 + z))) + Log(1 - z)*((-313*Pi^4*e)/(135*(-1 + z)) + (Pi^2*(4 - 24*e + 32*e^2))/(9*e - 9*z*e) + ((8*Pi^2*e)/(-1 + z) + (4*(1 - 6*e + 8*e^2))/((-1 + z)*e))*Log(z)^2 + (4*(-1 + 6*e)*Log(z)^3)/(-1 + z) + (3*e*Log(z)^4)/(-1 + z) + (208*(-1 + 6*e)*Zeta(3))/(3*(-1 + z)) + Log(z)*((Pi^2*(16 - 96*e))/(3 - 3*z) - (8*(1 - 6*e + 8*e^2))/(3*(-1 + z)*e^2) - (32*e*Zeta(3))/(-1 + z))) + G(1, z)*((-313*Pi^4*e)/(540*(-1 + z)) + (Pi^2*(1 - 6*e + 8*e^2))/(9*e - 9*z*e) - (20*e*G(0, 1, z)^2)/(-1 + z) - (6*e*G(0, 0, 0, 1, z))/(-1 + z) - (18*e*G(0, 0, 1, 1, z))/(-1 + z) + (2*e*G(0, 1, 1, 1, z))/(3 - 3*z) + (64*e*Log(1 - z)^3*Log(z))/(9*(-1 + z)) + ((2*Pi^2*e)/(-1 + z) + (1 - 6*e + 8*e^2)/((-1 + z)*e))*Log(z)^2 + ((-1 + 6*e)*Log(z)^3)/(-1 + z) + (3*e*Log(z)^4)/(4*(-1 + z)) + G(0, 0, 1, z)*((18*(-1 + 6*e))/(-1 + z) + (72*e*Log(1 - z))/(-1 + z) + (30*e*Log(z))/(-1 + z)) + G(0, 1, 1, z)*((2 - 12*e)/(3 - 3*z) + (8*e*Log(1 - z))/(3*(-1 + z)) + (50*e*Log(z))/(-1 + z)) + Log(1 - z)^2*((8*Pi^2*e)/(9 - 9*z) + ((16 - 96*e)*Log(z))/(3 - 3*z) + (8*e*Log(z)^2)/(-1 + z)) + G(0, 1, z)*((20*Pi^2*e)/(3 - 3*z) + (2 - 12*e + 16*e^2)/(3*e - 3*z*e) + (16*e*Log(1 - z)^2)/(3 - 3*z) + ((10 - 60*e)*Log(z))/(-1 + z) - (15*e*Log(z)^2)/(-1 + z) + Log(1 - z)*((-8*(-1 + 6*e))/(3*(-1 + z)) - (40*e*Log(z))/(-1 + z))) + (52*(-1 + 6*e)*Zeta(3))/(3*(-1 + z)) + Log(z)*((Pi^2*(4 - 24*e))/(3 - 3*z) - (2*(1 - 6*e + 8*e^2))/(3*(-1 + z)*e^2) - (8*e*Zeta(3))/(-1 + z)) + Log(1 - z)*((-4*Pi^2*(-1 + 6*e))/(9*(-1 + z)) + ((16*Pi^2*e)/(3*(-1 + z)) + (8*(1 - 6*e + 8*e^2))/(3*(-1 + z)*e))*Log(z) + (4*(-1 + 6*e)*Log(z)^2)/(-1 + z) + (4*e*Log(z)^3)/(-1 + z) + (208*e*Zeta(3))/(3*(-1 + z)))) + (1816*e*Zeta(5))/(3*(-1 + z))):

M12:=MS(1)*((Pi^2*(1 - 2*e)^2*(-1 + 4*e))/(6*(-1 + z)*e^3) + (101*Pi^4*(-1 + 8*e))/(180*(-1 + z)*e) + (64*G(-1, 0, 0, 0, 1, z))/z + (128*G(-1, 0, 0, 1, 1, z))/z + (256*G(-1, 0, 1, 1, 1, z))/z + (96*G(0, -1, 0, 0, 1, z))/z + (192*G(0, -1, 0, 1, 1, z))/z + (144*G(0, 0, -1, 0, 1, z))/z - (160*G(0, 0, 0, 0, -1, z))/z + ((80 - 152*z)*G(0, 0, 0, 0, 1, z))/((-1 + z)*z) + ((570 - 1054*z)*G(0, 0, 0, 1, 1, z))/((-1 + z)*z) + ((158 - 318*z)*G(0, 0, 1, 0, 1, z))/((-1 + z)*z) + ((452 + 250*z)*G(0, 0, 1, 1, 1, z))/((-1 + z)*z) + (36*(3 + 7*z)*G(0, 1, 0, 1, 1, z))/((-1 + z)*z) + ((102 - 103*z)*G(0, 1, 1, 1, 1, z))/((-1 + z)*z) + G(-1, 0, 0, 1, z)*((32*(-1 + 8*e))/(z*e) + (128*Log(1 - z))/z) + G(0, -1, 0, 1, z)*((48*(-1 + 8*e))/(z*e) + (192*Log(1 - z))/z) + G(-1, 0, 1, 1, z)*((64*(-1 + 8*e))/(z*e) + (256*Log(1 - z))/z) + G(-1, 0, 1, z)*((16*(1 - 8*e + 20*e^2))/(z*e^2) + (64*(-1 + 8*e)*Log(1 - z))/(z*e) + (128*Log(1 - z)^2)/z) + ((102 - 103*z)*G(1, z)^4*Log(z))/(24*(-1 + z)*z) + (32*Log(1 - z)^4*Log(z))/(3 - 3*z) + ((8*Pi^2)/(9 - 9*z) - (2*(1 - 8*e + 20*e^2))/(3*(-1 + z)*e^2))*Log(z)^3 - ((1 - 8*e)*Log(z)^4)/(3*e - 3*z*e) + (2*Log(z)^5)/(15 - 15*z) + G(0, 1, z)^2*(((11 + 9*z)*(-1 + 8*e))/((-1 + z)*z*e) + (4*(11 + 9*z)*Log(1 - z))/((-1 + z)*z) - (30*Log(z))/z) + G(0, 0, 0, -1, z)*((52 - 416*e)/(z*e) - (208*Log(1 - z))/z + (4*Log(z))/z) + G(0, 0, 1, 1, z)*((-2*(-34 + 25*z)*(-1 + 8*e))/((-1 + z)*z*e) - (8*(-34 + 25*z)*Log(1 - z))/((-1 + z)*z) + (50*(-1 + 3*z)*Log(z))/((-1 + z)*z)) + G(0, 1, 1, 1, z)*(-(((-26 + 25*z)*(-1 + 8*e))/((-1 + z)*z*e)) - (4*(-26 + 25*z)*Log(1 - z))/((-1 + z)*z) + (50*(-1 + 6*z)*Log(z))/((-1 + z)*z)) + G(0, 0, 0, 1, z)*((-2*(-13 + 11*z)*(-1 + 8*e))/((-1 + z)*z*e) + ((104 - 88*z)*Log(1 - z))/((-1 + z)*z) + ((2 - 42*z)*Log(z))/(z - z^2)) + Log(1 - z)^3*((16*Pi^2)/(9*(-1 + z)) - (32*(-1 + 8*e)*Log(z))/(3*(-1 + z)*e) + (32*Log(z)^2)/(3 - 3*z)) + G(1, z)^3*((Pi^2*(26 - 25*z))/(36*(-1 + z)*z) + (128*G(0, -1, z))/(3*z) + ((102 - 103*z)*G(0, 1, z))/(6*z - 6*z^2) + ((-26 + 25*z)*(-1 + 8*e)*Log(z))/(6*(-1 + z)*z*e) + ((52 - 50*z)*Log(1 - z)*Log(z))/(3*z - 3*z^2) + ((26 - 25*z)*Log(z)^2)/(6*z - 6*z^2)) + G(0, 0, -1, z)*((8*Pi^2)/(3*z) - (16*(1 - 8*e + 20*e^2))/(z*e^2) - (128*Log(1 - z)^2)/z + (4*(-1 + 8*e)*Log(z))/(z*e) + (4*Log(z)^2)/z + Log(1 - z)*((64 - 512*e)/(z*e) + (16*Log(z))/z)) + G(0, 1, 1, z)*((Pi^2*(25 + 75*z))/(3*z - 3*z^2) - ((-6 + 7*z)*(1 - 8*e + 20*e^2))/((-1 + z)*z*e^2) - (8*(-6 + 7*z)*Log(1 - z)^2)/((-1 + z)*z) - (50*(-1 + 8*e)*Log(z))/((-1 + z)*z*e) + (50*Log(z)^2)/(z - z^2) + Log(1 - z)*((-4*(-6 + 7*z)*(-1 + 8*e))/((-1 + z)*z*e) + (200*Log(z))/(z - z^2))) + G(0, 0, 1, z)*((Pi^2*(41 - 81*z))/(3*(-1 + z)*z) - (2*(-4 + 13*z)*(1 - 8*e + 20*e^2))/((-1 + z)*z*e^2) + ((64 - 208*z)*Log(1 - z)^2)/((-1 + z)*z) - (2*(1 + 9*z)*(-1 + 8*e)*Log(z))/((-1 + z)*z*e) + ((2 + 18*z)*Log(z)^2)/(z - z^2) + Log(1 - z)*((-8*(-4 + 13*z)*(-1 + 8*e))/((-1 + z)*z*e) + ((8 + 72*z)*Log(z))/(z - z^2))) + Log(4)*((13*Pi^4)/(6*z) - (256*PolyLog(4, 1/2))/z) + Log(2)*((-13*Pi^4)/(3*z) + (512*PolyLog(4, 1/2))/z) + ((67*Pi^2)/(3*(-1 + z)) - (17*(1 - 8*e + 20*e^2))/((-1 + z)*e^2))*Zeta(3) + Log(1 - z)^2*((Pi^2*(4 - 32*e))/(3*e - 3*z*e) + ((32*Pi^2)/(3 - 3*z) - (8*(1 - 8*e + 20*e^2))/((-1 + z)*e^2))*Log(z) + ((8 - 64*e)*Log(z)^2)/((-1 + z)*e) + (16*Log(z)^3)/(3 - 3*z) - (136*Zeta(3))/(-1 + z)) + Log(z)^2*(-(((1 - 2*e)^2*(-1 + 4*e))/((-1 + z)*e^3)) - (Pi^2*(4 - 32*e))/(3*e - 3*z*e) + (16*Zeta(3))/(-1 + z)) + G(0, -1, z)*((-4*(1 - 2*e)^2*(-1 + 4*e))/(z*e^3) + (8*Pi^2*(-1 + 8*e))/(3*z*e) - (128*Log(1 - z)^3)/(3*z) + ((16*Pi^2)/(3*z) + (4 - 32*e + 80*e^2)/(z*e^2))*Log(z) + (4*(-1 + 8*e)*Log(z)^2)/(z*e) + (8*Log(z)^3)/(3*z) + Log(1 - z)^2*((32 - 256*e)/(z*e) + (32*Log(z))/z) + Log(1 - z)*((32*Pi^2)/(3*z) - (16*(1 - 8*e + 20*e^2))/(z*e^2) + (16*(-1 + 8*e)*Log(z))/(z*e) + (16*Log(z)^2)/z) - (32*Zeta(3))/z) + G(1, z)^2*((Pi^2*(-6 + 7*z)*(-1 + 8*e))/(12*(-1 + z)*z*e) + (128*G(-1, 0, 1, z))/z - (128*G(0, 0, -1, z))/z + ((118 - 127*z)*G(0, 0, 1, z))/((-1 + z)*z) + ((102 - 103*z)*G(0, 1, 1, z))/(2*(-1 + z)*z) - (32*Pi^2*Log(2))/z + (16*Pi^2*Log(4))/z + ((-2*Pi^2*(-6 + 7*z))/(3*(-1 + z)*z) - ((-6 + 7*z)*(1 - 8*e + 20*e^2))/(2*(-1 + z)*z*e^2))*Log(z) - (4*(-6 + 7*z)*Log(1 - z)^2*Log(z))/((-1 + z)*z) + ((6 - 7*z - 48*e + 56*z*e)*Log(z)^2)/(2*z*e - 2*z^2*e) + ((6 - 7*z)*Log(z)^3)/(3*(-1 + z)*z) + G(0, -1, z)*((32 - 256*e)/(z*e) - (128*Log(1 - z))/z + (32*Log(z))/z) + G(0, 1, z)*(-((-26 + 25*z)*(-1 + 8*e))/(2*(-1 + z)*z*e) + ((52 - 50*z)*Log(1 - z))/((-1 + z)*z) + ((46 - 51*z)*Log(z))/(z - z^2)) + Log(1 - z)*((Pi^2*(6 - 7*z))/(3*z - 3*z^2) - (2*(-6 + 7*z)*(-1 + 8*e)*Log(z))/((-1 + z)*z*e) - (2*(-6 + 7*z)*Log(z)^2)/((-1 + z)*z)) - (17*(-6 + 7*z)*Zeta(3))/(2*(-1 + z)*z)) + G(0, 1, z)*(-(((-2 + z)*(1 - 2*e)^2*(-1 + 4*e))/((-1 + z)*z*e^3)) + (Pi^2*(11 + 9*z)*(-1 + 8*e))/(3*(-1 + z)*z*e) + ((76 - 156*z)*G(0, 0, 1, z))/(z - z^2) + ((50 + 150*z)*G(0, 1, 1, z))/(z - z^2) - (32*(-2 + z)*Log(1 - z)^3)/(3*(-1 + z)*z) + ((Pi^2*(8 - 48*z))/(3*z - 3*z^2) + (2*(-1 + 6*z)*(1 - 8*e + 20*e^2))/((-1 + z)*z*e^2))*Log(z) + (2*(-1 + 6*z)*(-1 + 8*e)*Log(z)^2)/((-1 + z)*z*e) + ((4 - 24*z)*Log(z)^3)/(3*z - 3*z^2) + Log(1 - z)^2*((-8*(-2 + z)*(-1 + 8*e))/((-1 + z)*z*e) + ((16 - 96*z)*Log(z))/(z - z^2)) + Log(1 - z)*((4*Pi^2*(11 + 9*z))/(3*(-1 + z)*z) - (4*(-2 + z)*(1 - 8*e + 20*e^2))/((-1 + z)*z*e^2) + (8*(-1 + 6*z)*(-1 + 8*e)*Log(z))/((-1 + z)*z*e) + ((8 - 48*z)*Log(z)^2)/(z - z^2)) + ((134 - 54*z)*Zeta(3))/(z - z^2)) + Log(z)*((8*Pi^4)/(5 - 5*z) + ((1 - 2*e)^2*(-1 + 4*e))/((-1 + z)*e^4) - (4*Pi^2*(1 - 8*e + 20*e^2))/(3*(-1 + z)*e^2) + ((16 - 128*e)*Zeta(3))/(e - z*e)) + Log(1 - z)*((101*Pi^4)/(45*(-1 + z)) + (2*Pi^2*(1 - 8*e + 20*e^2))/(3*(-1 + z)*e^2) + ((16*Pi^2)/(3 - 3*z) - (4*(1 - 8*e + 20*e^2))/((-1 + z)*e^2))*Log(z)^2 - ((8 - 64*e)*Log(z)^3)/(3*e - 3*z*e) + (4*Log(z)^4)/(3 - 3*z) - (68*(-1 + 8*e)*Zeta(3))/((-1 + z)*e) + Log(z)*((-4*(1 - 2*e)^2*(-1 + 4*e))/((-1 + z)*e^3) - (16*Pi^2*(-1 + 8*e))/(3*(-1 + z)*e) + (64*Zeta(3))/(-1 + z))) + G(-1, z)*((16*Pi^4)/(5*z) + (8*Pi^2*(1 - 8*e + 20*e^2))/(3*z*e^2) - (128*G(1, z)^3*Log(z))/(3*z) + (128*Log(1 - z)^3*Log(z))/(3*z) + ((16*Pi^2)/(3*z) + (4 - 32*e + 80*e^2)/(z*e^2))*Log(z)^2 + (8*(-1 + 8*e)*Log(z)^3)/(3*z*e) + (4*Log(z)^4)/(3*z) + Log(1 - z)^2*((64*Pi^2)/(3*z) + (32*(-1 + 8*e)*Log(z))/(z*e) + (32*Log(z)^2)/z) + G(1, z)^2*((64*Pi^2)/(3*z) + (32*(-1 + 8*e)*Log(z))/(z*e) + (128*Log(1 - z)*Log(z))/z + (32*Log(z)^2)/z) + ((32 - 256*e)*Zeta(3))/(z*e) + Log(1 - z)*((32*Pi^2*(-1 + 8*e))/(3*z*e) + ((64*Pi^2)/(3*z) + (16*(1 - 8*e + 20*e^2))/(z*e^2))*Log(z) + (16*(-1 + 8*e)*Log(z)^2)/(z*e) + (32*Log(z)^3)/(3*z) - (128*Zeta(3))/z) + Log(z)*((4*(1 - 2*e)^2*(-1 + 4*e))/(z*e^3) + (16*Pi^2*(-1 + 8*e))/(3*z*e) - (64*Zeta(3))/z) + G(1, z)*((-32*Pi^2*(-1 + 8*e))/(3*z*e) + ((-64*Pi^2)/(3*z) - (16*(1 - 8*e + 20*e^2))/(z*e^2))*Log(z) - (128*Log(1 - z)^2*Log(z))/z + ((16 - 128*e)*Log(z)^2)/(z*e) - (32*Log(z)^3)/(3*z) + Log(1 - z)*((-128*Pi^2)/(3*z) + ((64 - 512*e)*Log(z))/(z*e) - (64*Log(z)^2)/z) + (128*Zeta(3))/z)) + G(1, z)*((-101*Pi^4*(-2 + z))/(180*(-1 + z)*z) - (Pi^2*(-2 + z)*(1 - 8*e + 20*e^2))/(6*(-1 + z)*z*e^2) + ((4 - 24*z)*G(0, 1, z)^2)/(z - z^2) - (128*G(-1, 0, 0, 1, z))/z - (256*G(-1, 0, 1, 1, z))/z - (192*G(0, -1, 0, 1, z))/z + (208*G(0, 0, 0, -1, z))/z + ((96 - 100*z)*G(0, 0, 0, 1, z))/(z - z^2) + ((236 - 254*z)*G(0, 0, 1, 1, z))/(z - z^2) + ((102 - 103*z)*G(0, 1, 1, 1, z))/(z - z^2) + G(-1, 0, 1, z)*((64 - 512*e)/(z*e) - (256*Log(1 - z))/z) + (32*(-2 + z)*Log(1 - z)^3*Log(z))/(3*(-1 + z)*z) + ((4*Pi^2*(-2 + z))/(3*(-1 + z)*z) + ((-2 + z)*(1 - 8*e + 20*e^2))/((-1 + z)*z*e^2))*Log(z)^2 + (2*(-2 + z)*(-1 + 8*e)*Log(z)^3)/(3*(-1 + z)*z*e) + ((-2 + z)*Log(z)^4)/(3*(-1 + z)*z) + G(0, 0, -1, z)*((64*(-1 + 8*e))/(z*e) + (256*Log(1 - z))/z - (16*Log(z))/z) + G(0, 0, 1, z)*((2*(-34 + 25*z)*(-1 + 8*e))/((-1 + z)*z*e) + (8*(-34 + 25*z)*Log(1 - z))/((-1 + z)*z) + (4*(-8 + 3*z)*Log(z))/((-1 + z)*z)) + G(0, 1, 1, z)*(((-26 + 25*z)*(-1 + 8*e))/((-1 + z)*z*e) + (4*(-26 + 25*z)*Log(1 - z))/((-1 + z)*z) - (50*(-2 + 3*z)*Log(z))/((-1 + z)*z)) + Log(1 - z)^2*((-4*Pi^2*(-2 + z))/(3*(-1 + z)*z) + (8*(-2 + z)*(-1 + 8*e)*Log(z))/((-1 + z)*z*e) + (8*(-2 + z)*Log(z)^2)/((-1 + z)*z)) + G(0, -1, z)*((-32*Pi^2)/(3*z) + (16*(1 - 8*e + 20*e^2))/(z*e^2) + (128*Log(1 - z)^2)/z + ((16 - 128*e)*Log(z))/(z*e) - (16*Log(z)^2)/z + Log(1 - z)*((64*(-1 + 8*e))/(z*e) - (64*Log(z))/z)) + G(0, 1, z)*((Pi^2*(4 - 24*z))/(3*z - 3*z^2) + ((-6 + 7*z)*(1 - 8*e + 20*e^2))/((-1 + z)*z*e^2) + (8*(-6 + 7*z)*Log(1 - z)^2)/((-1 + z)*z) - (2*(-14 + 9*z)*(-1 + 8*e)*Log(z))/((-1 + z)*z*e) + ((28 - 18*z)*Log(z)^2)/((-1 + z)*z) + Log(1 - z)*((4*(-6 + 7*z)*(-1 + 8*e))/((-1 + z)*z*e) - (8*(-14 + 9*z)*Log(z))/((-1 + z)*z))) + (17*(-2 + z)*(-1 + 8*e)*Zeta(3))/((-1 + z)*z*e) + Log(z)*(((-2 + z)*(1 - 2*e)^2*(-1 + 4*e))/((-1 + z)*z*e^3) + (4*Pi^2*(-2 + z)*(-1 + 8*e))/(3*(-1 + z)*z*e) - (16*(-2 + z)*Zeta(3))/((-1 + z)*z)) + Log(1 - z)*((-2*Pi^2*(-2 + z)*(-1 + 8*e))/(3*(-1 + z)*z*e) + ((16*Pi^2*(-2 + z))/(3*(-1 + z)*z) + (4*(-2 + z)*(1 - 8*e + 20*e^2))/((-1 + z)*z*e^2))*Log(z) + (4*(-2 + z)*(-1 + 8*e)*Log(z)^2)/((-1 + z)*z*e) + (8*(-2 + z)*Log(z)^3)/(3*(-1 + z)*z) + (68*(-2 + z)*Zeta(3))/((-1 + z)*z))) - (559*Zeta(5))/(-1 + z)) + MS(11)*(-((2 + 3*z)*(-1 + 2*e))/(5*(-1 + z)*z*e^5) + (Pi^2*(-1 + 2*e))/(z*e^3) + (121*Pi^4*(-1 + 2*e))/(60*z*e) + (162*G(0, 0, 0, 0, 1, z))/z + (270*G(0, 0, 0, 1, 1, z))/z + (450*G(0, 0, 1, 1, 1, z))/z + (750*G(0, 1, 1, 1, 1, z))/z - (125*(2 + 3*z)*Log(1 - z)^5)/(24*(-1 + z)*z) + G(0, 0, 0, 1, z)*((54*(-1 + 2*e))/(z*e) + (270*Log(1 - z))/z) + G(0, 0, 1, 1, z)*((90*(-1 + 2*e))/(z*e) + (450*Log(1 - z))/z) + G(0, 1, 1, 1, z)*((150*(-1 + 2*e))/(z*e) + (750*Log(1 - z))/z) + G(0, 0, 1, z)*((18 - 36*e)/(z*e^2) + (90*(-1 + 2*e)*Log(1 - z))/(z*e) + (225*Log(1 - z)^2)/z) + G(0, 1, 1, z)*((30 - 60*e)/(z*e^2) + (150*(-1 + 2*e)*Log(1 - z))/(z*e) + (375*Log(1 - z)^2)/z) + G(0, 1, z)*((6*(-1 + 2*e))/(z*e^3) + ((30 - 60*e)*Log(1 - z))/(z*e^2) + (75*(-1 + 2*e)*Log(1 - z)^2)/(z*e) + (125*Log(1 - z)^3)/z) + (125*G(1, z)^4*Log(z))/(4*z) + ((9*Pi^2)/(2*z) + (9 - 18*e)/(5*z*e^2))*Log(z)^3 + (27*(-1 + 2*e)*Log(z)^4)/(20*z*e) + (81*Log(z)^5)/(100*z) + Log(1 - z)^4*((-125*(2 + 3*z)*(-1 + 2*e))/(24*(-1 + z)*z*e) + (125*Log(z))/(4*z)) + G(1, z)^3*((-125*Pi^2)/(6*z) - (125*G(0, 1, z))/z + ((25 - 50*e)*Log(z))/(z*e) - (125*Log(1 - z)*Log(z))/z - (75*Log(z)^2)/(2*z)) + Log(1 - z)^3*((125*Pi^2)/(6*z) + (25*(2 + 3*z)*(-1 + 2*e))/(6*(-1 + z)*z*e^2) + (25*(-1 + 2*e)*Log(z))/(z*e) + (75*Log(z)^2)/(2*z)) + ((-30*Pi^2)/z + (12*(-1 + 2*e))/(z*e^2))*Zeta(3) + Log(1 - z)^2*((-5*(2 + 3*z)*(-1 + 2*e))/(2*(-1 + z)*z*e^3) + (25*Pi^2*(-1 + 2*e))/(2*z*e) + ((75*Pi^2)/(2*z) + (15 - 30*e)/(z*e^2))*Log(z) + (45*(-1 + 2*e)*Log(z)^2)/(2*z*e) + (45*Log(z)^3)/(2*z) - (150*Zeta(3))/z) + G(1, z)^2*((25*Pi^2*(-1 + 2*e))/(2*z*e) + (225*G(0, 0, 1, z))/z + (375*G(0, 1, 1, z))/z + G(0, 1, z)*((75*(-1 + 2*e))/(z*e) + (375*Log(1 - z))/z) + ((75*Pi^2)/(2*z) + (15 - 30*e)/(z*e^2))*Log(z) + (375*Log(1 - z)^2*Log(z))/(2*z) + (45*(-1 + 2*e)*Log(z)^2)/(2*z*e) + (45*Log(z)^3)/(2*z) + Log(1 - z)*((125*Pi^2)/(2*z) + (75*(-1 + 2*e)*Log(z))/(z*e) + (225*Log(z)^2)/(2*z)) - (150*Zeta(3))/z) + Log(z)^2*((9*(-1 + 2*e))/(5*z*e^3) + (9*Pi^2*(-1 + 2*e))/(2*z*e) - (54*Zeta(3))/z) + Log(z)*((121*Pi^4)/(20*z) + (6 - 12*e)/(5*z*e^4) + (Pi^2*(3 - 6*e))/(z*e^2) + ((36 - 72*e)*Zeta(3))/(z*e)) + Log(1 - z)*((121*Pi^4)/(12*z) + (Pi^2*(5 - 10*e))/(z*e^2) + ((2 + 3*z)*(-1 + 2*e))/((-1 + z)*z*e^4) + ((45*Pi^2)/(2*z) + (9 - 18*e)/(z*e^2))*Log(z)^2 + (9*(-1 + 2*e)*Log(z)^3)/(z*e) + (27*Log(z)^4)/(4*z) + ((60 - 120*e)*Zeta(3))/(z*e) + Log(z)*((6*(-1 + 2*e))/(z*e^3) + (15*Pi^2*(-1 + 2*e))/(z*e) - (180*Zeta(3))/z)) + G(1, z)*((-121*Pi^4)/(12*z) + (5*Pi^2*(-1 + 2*e))/(z*e^2) - (270*G(0, 0, 0, 1, z))/z - (450*G(0, 0, 1, 1, z))/z - (750*G(0, 1, 1, 1, z))/z + G(0, 1, 1, z)*((150 - 300*e)/(z*e) - (750*Log(1 - z))/z) + G(0, 0, 1, z)*((90 - 180*e)/(z*e) - (450*Log(1 - z))/z) + G(0, 1, z)*((30*(-1 + 2*e))/(z*e^2) + ((150 - 300*e)*Log(1 - z))/(z*e) - (375*Log(1 - z)^2)/z) - (125*Log(1 - z)^3*Log(z))/z + ((-45*Pi^2)/(2*z) + (9*(-1 + 2*e))/(z*e^2))*Log(z)^2 + ((9 - 18*e)*Log(z)^3)/(z*e) - (27*Log(z)^4)/(4*z) + Log(1 - z)^2*((-125*Pi^2)/(2*z) + ((75 - 150*e)*Log(z))/(z*e) - (225*Log(z)^2)/(2*z)) + (60*(-1 + 2*e)*Zeta(3))/(z*e) + Log(z)*((6 - 12*e)/(z*e^3) + (Pi^2*(15 - 30*e))/(z*e) + (180*Zeta(3))/z) + Log(1 - z)*((Pi^2*(25 - 50*e))/(z*e) + ((-75*Pi^2)/z + (30*(-1 + 2*e))/(z*e^2))*Log(z) + ((45 - 90*e)*Log(z)^2)/(z*e) - (45*Log(z)^3)/z + (300*Zeta(3))/z)) - (228*Zeta(5))/z) + MS(9)*((Pi^2*(2 - 4*e))/(3*z*e^3) + (Pi^4*(4 - 8*e))/(5*z*e) + ((1 + z)*(-1 + 2*e))/(2*(-1 + z)*z*e^5) - (32*G(0, 0, 0, 0, 1, z))/z - (64*G(0, 0, 0, 1, 1, z))/z - (128*G(0, 0, 1, 1, 1, z))/z - (256*G(0, 1, 1, 1, 1, z))/z + (64*(1 + z)*Log(1 - z)^5)/(15*(-1 + z)*z) - (32*G(1, z)^4*Log(z))/(3*z) + ((-3*Pi^2)/z + ((-27 + 25*z)*(-1 + 2*e))/(12*(-1 + z)*z*e^2))*Log(z)^3 - ((-81 + 79*z)*(-1 + 2*e)*Log(z)^4)/(48*(-1 + z)*z*e) + ((243 - 241*z)*Log(z)^5)/(240*(-1 + z)*z) + G(0, 1, 1, 1, z)*((64 - 128*e)/(z*e) - (256*Log(1 - z))/z - (64*Log(z))/z) + G(0, 0, 1, 1, z)*((32 - 64*e)/(z*e) - (128*Log(1 - z))/z - (32*Log(z))/z) + G(0, 0, 0, 1, z)*((16 - 32*e)/(z*e) - (64*Log(1 - z))/z - (16*Log(z))/z) + Log(1 - z)^4*((16*(1 + z)*(-1 + 2*e))/(3*(-1 + z)*z*e) - (16*(-3 + z)*Log(z))/(3*(-1 + z)*z)) + G(1, z)^3*((64*Pi^2)/(9*z) + (128*G(0, 1, z))/(3*z) + (32*(-1 + 2*e)*Log(z))/(3*z*e) + (128*Log(1 - z)*Log(z))/(3*z) + (64*Log(z)^2)/(3*z)) + Log(1 - z)^3*((-64*Pi^2)/(9*z) - (16*(1 + z)*(-1 + 2*e))/(3*(-1 + z)*z*e^2) - (16*(-3 + z)*(-1 + 2*e)*Log(z))/(3*(-1 + z)*z*e) - (8*(-9 + 7*z)*Log(z)^2)/(3*(-1 + z)*z)) + G(0, 1, 1, z)*((16*(-1 + 2*e))/(z*e^2) - (128*Log(1 - z)^2)/z + ((16 - 32*e)*Log(z))/(z*e) - (8*Log(z)^2)/z + Log(1 - z)*((64 - 128*e)/(z*e) - (64*Log(z))/z)) + G(0, 0, 1, z)*((8*(-1 + 2*e))/(z*e^2) - (64*Log(1 - z)^2)/z + ((8 - 16*e)*Log(z))/(z*e) - (4*Log(z)^2)/z + Log(1 - z)*((32 - 64*e)/(z*e) - (32*Log(z))/z)) + G(0, 1, z)*((4 - 8*e)/(z*e^3) - (128*Log(1 - z)^3)/(3*z) + ((-4 + 8*e)*Log(z))/(z*e^2) + ((2 - 4*e)*Log(z)^2)/(z*e) - (2*Log(z)^3)/(3*z) + Log(1 - z)^2*((32 - 64*e)/(z*e) - (32*Log(z))/z) + Log(1 - z)*((16*(-1 + 2*e))/(z*e^2) + ((16 - 32*e)*Log(z))/(z*e) - (8*Log(z)^2)/z)) + ((32*Pi^2)/(3*z) + (8 - 16*e)/(z*e^2))*Zeta(3) + Log(z)^2*((Pi^2*(3 - 6*e))/(z*e) - ((-9 + 7*z)*(-1 + 2*e))/(4*(-1 + z)*z*e^3) + (36*Zeta(3))/z) + Log(1 - z)^2*((Pi^2*(16 - 32*e))/(3*z*e) + (4*(1 + z)*(-1 + 2*e))/((-1 + z)*z*e^3) + ((-16*Pi^2)/z + (4*(-3 + z)*(-1 + 2*e))/((-1 + z)*z*e^2))*Log(z) - (2*(-9 + 7*z)*(-1 + 2*e)*Log(z)^2)/((-1 + z)*z*e) + ((54 - 50*z)*Log(z)^3)/(3*(-1 + z)*z) + (64*Zeta(3))/z) + G(1, z)^2*((Pi^2*(16 - 32*e))/(3*z*e) - (64*G(0, 0, 1, z))/z - (128*G(0, 1, 1, z))/z + ((-16*Pi^2)/z + (8*(-1 + 2*e))/(z*e^2))*Log(z) - (64*Log(1 - z)^2*Log(z))/z + ((16 - 32*e)*Log(z)^2)/(z*e) - (52*Log(z)^3)/(3*z) + G(0, 1, z)*((32 - 64*e)/(z*e) - (128*Log(1 - z))/z - (32*Log(z))/z) + Log(1 - z)*((-64*Pi^2)/(3*z) + ((32 - 64*e)*Log(z))/(z*e) - (64*Log(z)^2)/z) + (64*Zeta(3))/z) + Log(z)*((-12*Pi^4)/(5*z) + ((-3 + z)*(-1 + 2*e))/(2*(-1 + z)*z*e^4) + (Pi^2*(-2 + 4*e))/(z*e^2) + (24*(-1 + 2*e)*Zeta(3))/(z*e)) + G(1, z)*((16*Pi^4)/(5*z) + (Pi^2*(8 - 16*e))/(3*z*e^2) + (64*G(0, 0, 0, 1, z))/z + (128*G(0, 0, 1, 1, z))/z + (256*G(0, 1, 1, 1, z))/z + (128*Log(1 - z)^3*Log(z))/(3*z) + ((12*Pi^2)/z + (8 - 16*e)/(z*e^2))*Log(z)^2 + (26*(-1 + 2*e)*Log(z)^3)/(3*z*e) + (20*Log(z)^4)/(3*z) + G(0, 0, 1, z)*((32*(-1 + 2*e))/(z*e) + (128*Log(1 - z))/z + (32*Log(z))/z) + G(0, 1, 1, z)*((64*(-1 + 2*e))/(z*e) + (256*Log(1 - z))/z + (64*Log(z))/z) + Log(1 - z)^2*((64*Pi^2)/(3*z) + (32*(-1 + 2*e)*Log(z))/(z*e) + (64*Log(z)^2)/z) + G(0, 1, z)*((16 - 32*e)/(z*e^2) + (128*Log(1 - z)^2)/z + (16*(-1 + 2*e)*Log(z))/(z*e) + (8*Log(z)^2)/z + Log(1 - z)*((64*(-1 + 2*e))/(z*e) + (64*Log(z))/z)) + ((32 - 64*e)*Zeta(3))/(z*e) + Log(1 - z)*((32*Pi^2*(-1 + 2*e))/(3*z*e) + ((32*Pi^2)/z + (16 - 32*e)/(z*e^2))*Log(z) + (32*(-1 + 2*e)*Log(z)^2)/(z*e) + (104*Log(z)^3)/(3*z) - (128*Zeta(3))/z) + Log(z)*((8*Pi^2*(-1 + 2*e))/(z*e) + (-4 + 8*e)/(z*e^3) - (96*Zeta(3))/z)) + Log(1 - z)*((-16*Pi^4)/(5*z) - (2*(1 + z)*(-1 + 2*e))/((-1 + z)*z*e^4) + (8*Pi^2*(-1 + 2*e))/(3*z*e^2) + ((-12*Pi^2)/z + ((-9 + 7*z)*(-1 + 2*e))/((-1 + z)*z*e^2))*Log(z)^2 + ((27 - 25*z - 54*e + 50*z*e)*Log(z)^3)/(3*z*e - 3*z^2*e) + ((81 - 79*z)*Log(z)^4)/(12*(-1 + z)*z) + (32*(-1 + 2*e)*Zeta(3))/(z*e) + Log(z)*((Pi^2*(8 - 16*e))/(z*e) + (2*(-3 + z + 6*e - 2*z*e))/((-1 + z)*z*e^3) + (96*Zeta(3))/z)) + (96*Zeta(5))/z) + MS(3)*(-(Pi^2*(-3 + 5*z)*(1 - 2*e)^2*(-1 + 3*e))/(6*(-1 + z)*z*e^3) - (Pi^4*(-13 + 44*z)*(-1 + 7*e))/(15*(-1 + z)*z*e) - (60*G(-1, 0, 0, 0, 1, z))/z - (108*G(-1, 0, 0, 1, 1, z))/z - (216*G(-1, 0, 1, 1, 1, z))/z - (72*G(0, -1, 0, 0, 1, z))/z - (144*G(0, -1, 0, 1, 1, z))/z - (96*G(0, 0, -1, 0, 1, z))/z + (92*G(0, 0, 0, 0, -1, z))/z + (48*(5 + 2*z)*G(0, 0, 0, 0, 1, z))/((-1 + z)*z) + (8*(-96 + 275*z)*G(0, 0, 0, 1, 1, z))/((-1 + z)*z) + ((368 - 800*z)*G(0, 0, 1, 0, 1, z))/(z - z^2) + ((708 + 768*z)*G(0, 0, 1, 1, 1, z))/(z - z^2) + ((320 + 496*z)*G(0, 1, 0, 1, 1, z))/(z - z^2) + ((1 + z)*G(0, 1, 1, 1, 1, z))/((-1 + z)*z) + ((1 + z)*G(1, z)^4*Log(z))/(24*(-1 + z)*z) + (27*(1 + z)*Log(1 - z)^4*Log(z))/(8*(-1 + z)*z) + ((Pi^2*(243 - 11*z))/(36*(-1 + z)*z) + ((27 + 13*z)*(1 - 7*e + 16*e^2))/(6*(-1 + z)*z*e^2))*Log(z)^3 + ((9 + z)*(-1 + 7*e)*Log(z)^4)/(2*(-1 + z)*z*e) + ((405 - 53*z)*Log(z)^5)/(120*(-1 + z)*z) + G(-1, 0, 1, 1, z)*((72 - 504*e)/(z*e) - (216*Log(1 - z))/z - (72*Log(z))/z) + G(0, -1, 0, 1, z)*((48 - 336*e)/(z*e) - (144*Log(1 - z))/z - (48*Log(z))/z) + G(-1, 0, 0, 1, z)*((36 - 252*e)/(z*e) - (108*Log(1 - z))/z - (36*Log(z))/z) + G(0, 0, 0, -1, z)*((44*(-1 + 7*e))/(z*e) + (132*Log(1 - z))/z + (40*Log(z))/z) + G(0, 1, z)^2*((-2*(14 + 13*z)*(-1 + 7*e))/((-1 + z)*z*e) + ((84 + 78*z)*Log(1 - z))/(z - z^2) + ((120 - 66*z)*Log(z))/(z - z^2)) + G(0, 0, 0, 1, z)*((-8*(-8 + 17*z)*(-1 + 7*e))/((-1 + z)*z*e) - (24*(-8 + 17*z)*Log(1 - z))/((-1 + z)*z) + ((24 + 242*z)*Log(z))/(z - z^2)) + G(0, 0, 1, 1, z)*((-4*(21 + 2*z)*(-1 + 7*e))/((-1 + z)*z*e) + ((252 + 24*z)*Log(1 - z))/(z - z^2) + ((184 + 286*z)*Log(z))/(z - z^2)) + G(0, 1, 1, 1, z)*(-(((1 + z)*(-1 + 7*e))/((-1 + z)*z*e)) + ((3 + 3*z)*Log(1 - z))/(z - z^2) + ((201 + 557*z)*Log(z))/(z - z^2)) + Log(1 - z)^3*((-3*Pi^2*(-3 + 5*z))/(4*(-1 + z)*z) + (9*(1 + z)*(-1 + 7*e)*Log(z))/(2*(-1 + z)*z*e) + (27*(1 + z)*Log(z)^2)/(2*(-1 + z)*z)) + G(1, z)^3*((Pi^2*(109 - 107*z))/(36*z - 36*z^2) - (36*G(0, -1, z))/z + ((1 + z)*G(0, 1, z))/(6*z - 6*z^2) + ((1 + z - 7*e - 7*z*e)*Log(z))/(6*z*e - 6*z^2*e) + ((1 + z)*Log(1 - z)*Log(z))/(2*(-1 + z)*z) + ((3 + 17*z)*Log(z)^2)/(6*(-1 + z)*z)) + G(-1, 0, 1, z)*((-24*(1 - 7*e + 16*e^2))/(z*e^2) - (108*Log(1 - z)^2)/z + ((24 - 168*e)*Log(z))/(z*e) - (12*Log(z)^2)/z + Log(1 - z)*((72 - 504*e)/(z*e) - (72*Log(z))/z)) + G(0, 0, -1, z)*((-2*Pi^2)/z + (20*(1 - 7*e + 16*e^2))/(z*e^2) + (90*Log(1 - z)^2)/z + (16*(-1 + 7*e)*Log(z))/(z*e) + (4*Log(z)^2)/z + Log(1 - z)*((60*(-1 + 7*e))/(z*e) + (48*Log(z))/z)) + G(0, 1, 1, z)*((2*Pi^2*(46 + 77*z))/(3*(-1 + z)*z) + ((1 + z)*(1 - 7*e + 16*e^2))/((-1 + z)*z*e^2) + (9*(1 + z)*Log(1 - z)^2)/(2*(-1 + z)*z) + ((105 + 61*z)*(-1 + 7*e)*Log(z))/((-1 + z)*z*e) + ((517 + 91*z)*Log(z)^2)/(2*(-1 + z)*z) + Log(1 - z)*((3*(1 + z)*(-1 + 7*e))/((-1 + z)*z*e) + (3*(105 + 61*z)*Log(z))/((-1 + z)*z))) + G(0, 0, 1, z)*((Pi^2*(74 - 197*z))/(3*z - 3*z^2) + (12*(1 + 4*z)*(1 - 7*e + 16*e^2))/((-1 + z)*z*e^2) + (54*(1 + 4*z)*Log(1 - z)^2)/((-1 + z)*z) + (2*(-8 + 79*z)*(-1 + 7*e)*Log(z))/((-1 + z)*z*e) + ((6 - 190*z)*Log(z)^2)/(z - z^2) + Log(1 - z)*((36*(1 + 4*z)*(-1 + 7*e))/((-1 + z)*z*e) + (6*(-8 + 79*z)*Log(z))/((-1 + z)*z))) + Log(2)*((11*Pi^4)/(4*z) - (360*PolyLog(4, 1/2))/z) + Log(4)*((-11*Pi^4)/(8*z) + (180*PolyLog(4, 1/2))/z) + ((Pi^2*(24 - 157*z))/(3*(-1 + z)*z) + ((11 + 47*z)*(1 - 7*e + 16*e^2))/((-1 + z)*z*e^2))*Zeta(3) + G(0, -1, z)*((Pi^2*(2 - 14*e))/(z*e) + (8*(1 - 2*e)^2*(-1 + 3*e))/(z*e^3) + (36*Log(1 - z)^3)/z + ((-4*Pi^2)/z + (4 - 28*e + 64*e^2)/(z*e^2))*Log(z) + ((2 - 14*e)*Log(z)^2)/(z*e) - (10*Log(z)^3)/(3*z) + Log(1 - z)^2*((36*(-1 + 7*e))/(z*e) + (18*Log(z))/z) + Log(1 - z)*((-6*Pi^2)/z + (24*(1 - 7*e + 16*e^2))/(z*e^2) + (12*(-1 + 7*e)*Log(z))/(z*e) - (6*Log(z)^2)/z) + (24*Zeta(3))/z) + G(0, 1, z)*(-(((1 + z)*(1 - 2*e)^2*(-1 + 3*e))/((-1 + z)*z*e^3)) - (2*Pi^2*(14 + 13*z)*(-1 + 7*e))/(3*(-1 + z)*z*e) + ((220 - 406*z)*G(0, 0, 1, z))/((-1 + z)*z) + (4*(46 + 77*z)*G(0, 1, 1, z))/((-1 + z)*z) + ((9 + 9*z)*Log(1 - z)^3)/(2*z - 2*z^2) + ((Pi^2*(10 + 137*z))/(3*z - 3*z^2) - ((9 + 29*z)*(1 - 7*e + 16*e^2))/((-1 + z)*z*e^2))*Log(z) - ((5 + 131*z)*(-1 + 7*e)*Log(z)^2)/(2*(-1 + z)*z*e) + ((3 - 413*z)*Log(z)^3)/(6*(-1 + z)*z) + Log(1 - z)^2*((-9*(1 + z)*(-1 + 7*e))/(2*(-1 + z)*z*e) + ((81 + 261*z)*Log(z))/(2*z - 2*z^2)) + Log(1 - z)*((Pi^2*(28 + 26*z))/(z - z^2) - (3*(1 + z)*(1 - 7*e + 16*e^2))/((-1 + z)*z*e^2) - (3*(9 + 29*z)*(-1 + 7*e)*Log(z))/((-1 + z)*z*e) + ((15 + 393*z)*Log(z)^2)/(2*z - 2*z^2)) + ((356 - 218*z)*Zeta(3))/((-1 + z)*z)) + Log(z)^2*((3*(1 + z)*(1 - 2*e)^2*(-1 + 3*e))/((-1 + z)*z*e^3) + (Pi^2*(63 + 13*z)*(-1 + 7*e))/(12*(-1 + z)*z*e) + ((63 - 127*z)*Zeta(3))/(2*(-1 + z)*z)) + Log(1 - z)^2*((-3*Pi^2*(-3 + 5*z)*(-1 + 7*e))/(4*(-1 + z)*z*e) + ((3*Pi^2*(15 + 7*z))/(4*(-1 + z)*z) + (9*(1 + z)*(1 - 7*e + 16*e^2))/(2*(-1 + z)*z*e^2))*Log(z) + (27*(1 + z)*(-1 + 7*e)*Log(z)^2)/(2*(-1 + z)*z*e) + (3*(27 + 13*z)*Log(z)^3)/(4*(-1 + z)*z) + (9*(11 + 47*z)*Zeta(3))/(2*(-1 + z)*z)) + G(1, z)^2*(-(Pi^2*(-35 + 37*z)*(-1 + 7*e))/(12*(-1 + z)*z*e) - (108*G(-1, 0, 1, z))/z + (90*G(0, 0, -1, z))/z + ((34 - 112*z)*G(0, 0, 1, z))/(z - z^2) + ((1 + z)*G(0, 1, 1, z))/(2*(-1 + z)*z) + (27*Pi^2*Log(2))/z - (27*Pi^2*Log(4))/(2*z) + ((Pi^2*(71 - 13*z))/(12*(-1 + z)*z) + ((1 + z)*(1 - 7*e + 16*e^2))/(2*(-1 + z)*z*e^2))*Log(z) + (9*(1 + z)*Log(1 - z)^2*Log(z))/(4*(-1 + z)*z) + ((7 + 5*z)*(-1 + 7*e)*Log(z)^2)/(2*(-1 + z)*z*e) + ((111 - 29*z)*Log(z)^3)/(12*(-1 + z)*z) + G(0, -1, z)*((36*(-1 + 7*e))/(z*e) + (108*Log(1 - z))/z + (18*Log(z))/z) + G(0, 1, z)*(-((1 + z)*(-1 + 7*e))/(2*(-1 + z)*z*e) + ((3 + 3*z)*Log(1 - z))/(2*z - 2*z^2) + ((31 - 129*z)*Log(z))/(2*(-1 + z)*z)) + Log(1 - z)*((Pi^2*(35 - 37*z))/(4*(-1 + z)*z) + (3*(1 + z)*(-1 + 7*e)*Log(z))/(2*(-1 + z)*z*e) + (3*(7 + 5*z)*Log(z)^2)/(2*(-1 + z)*z)) + ((69 - 223*z)*Zeta(3))/(2*z - 2*z^2)) + Log(z)*((Pi^4*(202 - 69*z))/(60*(-1 + z)*z) - ((1 + z)*(1 - 2*e)^2*(-1 + 3*e))/((-1 + z)*z*e^4) + (Pi^2*(15 + 7*z)*(1 - 7*e + 16*e^2))/(6*(-1 + z)*z*e^2) - ((-27 + 31*z)*(-1 + 7*e)*Zeta(3))/((-1 + z)*z*e)) + G(-1, z)*((-83*Pi^4)/(30*z) - (4*Pi^2*(1 - 7*e + 16*e^2))/(z*e^2) + (36*G(1, z)^3*Log(z))/z - (36*Log(1 - z)^3*Log(z))/z + ((-13*Pi^2)/z - (14*(1 - 7*e + 16*e^2))/(z*e^2))*Log(z)^2 - (40*(-1 + 7*e)*Log(z)^3)/(3*z*e) - (55*Log(z)^4)/(6*z) + Log(1 - z)^2*((-18*Pi^2)/z + ((36 - 252*e)*Log(z))/(z*e) - (63*Log(z)^2)/z) + G(1, z)^2*((-18*Pi^2)/z + ((36 - 252*e)*Log(z))/(z*e) - (108*Log(1 - z)*Log(z))/z - (63*Log(z)^2)/z) + (36*(-1 + 7*e)*Zeta(3))/(z*e) + G(1, z)*((12*Pi^2*(-1 + 7*e))/(z*e) + ((30*Pi^2)/z + (24*(1 - 7*e + 16*e^2))/(z*e^2))*Log(z) + (108*Log(1 - z)^2*Log(z))/z + (42*(-1 + 7*e)*Log(z)^2)/(z*e) + (40*Log(z)^3)/z + Log(1 - z)*((36*Pi^2)/z + (72*(-1 + 7*e)*Log(z))/(z*e) + (126*Log(z)^2)/z) - (108*Zeta(3))/z) + Log(z)*((Pi^2*(10 - 70*e))/(z*e) - (8*(1 - 2*e)^2*(-1 + 3*e))/(z*e^3) + (84*Zeta(3))/z) + Log(1 - z)*((Pi^2*(12 - 84*e))/(z*e) + ((-30*Pi^2)/z - (24*(1 - 7*e + 16*e^2))/(z*e^2))*Log(z) + ((42 - 294*e)*Log(z)^2)/(z*e) - (40*Log(z)^3)/z + (108*Zeta(3))/z)) + Log(1 - z)*((Pi^4*(13 - 44*z))/(5*(-1 + z)*z) - (Pi^2*(-3 + 5*z)*(1 - 7*e + 16*e^2))/(2*(-1 + z)*z*e^2) + ((Pi^2*(63 + 13*z))/(4*(-1 + z)*z) + (9*(1 + z)*(1 - 7*e + 16*e^2))/((-1 + z)*z*e^2))*Log(z)^2 + ((27 + 13*z)*(-1 + 7*e)*Log(z)^3)/(2*(-1 + z)*z*e) + (3*(9 + z)*Log(z)^4)/(2*(-1 + z)*z) + (3*(11 + 47*z)*(-1 + 7*e)*Zeta(3))/((-1 + z)*z*e) + Log(z)*((3*(1 + z)*(1 - 2*e)^2*(-1 + 3*e))/((-1 + z)*z*e^3) + (Pi^2*(15 + 7*z)*(-1 + 7*e))/(2*(-1 + z)*z*e) + ((81 - 93*z)*Zeta(3))/((-1 + z)*z))) + G(1, z)*((Pi^4*(202 - 99*z))/(30*z - 30*z^2) + (Pi^2*(-13 + 11*z)*(1 - 7*e + 16*e^2))/(6*(-1 + z)*z*e^2) + ((24 + 60*z)*G(0, 1, z)^2)/(z - z^2) + (108*G(-1, 0, 0, 1, z))/z + (216*G(-1, 0, 1, 1, z))/z + (144*G(0, -1, 0, 1, z))/z - (132*G(0, 0, 0, -1, z))/z + (8*(-42 + 25*z)*G(0, 0, 0, 1, z))/((-1 + z)*z) + ((68 - 224*z)*G(0, 0, 1, 1, z))/((-1 + z)*z) + ((1 + z)*G(0, 1, 1, 1, z))/(z - z^2) + (9*(1 + z)*Log(1 - z)^3*Log(z))/(2*(-1 + z)*z) + ((Pi^2*(37 - 143*z))/(12*z - 12*z^2) + ((3 + 5*z)*(1 - 7*e + 16*e^2))/((-1 + z)*z*e^2))*Log(z)^2 + ((-1 + 55*z)*(-1 + 7*e)*Log(z)^3)/(6*(-1 + z)*z*e) + ((21 - 61*z)*Log(z)^4)/(6*z - 6*z^2) + G(0, 0, -1, z)*((60 - 420*e)/(z*e) - (180*Log(1 - z))/z - (48*Log(z))/z) + G(-1, 0, 1, z)*((72*(-1 + 7*e))/(z*e) + (216*Log(1 - z))/z + (72*Log(z))/z) + G(0, 0, 1, z)*((4*(21 + 2*z)*(-1 + 7*e))/((-1 + z)*z*e) + (12*(21 + 2*z)*Log(1 - z))/((-1 + z)*z) - (4*(-83 + 27*z)*Log(z))/((-1 + z)*z)) + G(0, 1, 1, z)*(((1 + z)*(-1 + 7*e))/((-1 + z)*z*e) + (3*(1 + z)*Log(1 - z))/((-1 + z)*z) + ((17 + 249*z)*Log(z))/((-1 + z)*z)) + Log(1 - z)^2*((Pi^2*(39 - 33*z))/(4*z - 4*z^2) + (9*(1 + z)*(-1 + 7*e)*Log(z))/(2*(-1 + z)*z*e) + (9*(3 + 5*z)*Log(z)^2)/(2*(-1 + z)*z)) + G(0, -1, z)*((6*Pi^2)/z - (24*(1 - 7*e + 16*e^2))/(z*e^2) - (108*Log(1 - z)^2)/z + ((12 - 84*e)*Log(z))/(z*e) + (6*Log(z)^2)/z + Log(1 - z)*((72 - 504*e)/(z*e) - (36*Log(z))/z)) + G(0, 1, z)*((Pi^2*(8 + 20*z))/(z - z^2) - ((1 + z)*(1 - 7*e + 16*e^2))/((-1 + z)*z*e^2) + ((9 + 9*z)*Log(1 - z)^2)/(2*z - 2*z^2) - ((49 + 9*z)*(-1 + 7*e)*Log(z))/((-1 + z)*z*e) + ((257 - 51*z)*Log(z)^2)/(2*z - 2*z^2) + Log(1 - z)*((-3*(1 + z)*(-1 + 7*e))/((-1 + z)*z*e) + ((147 + 27*z)*Log(z))/(z - z^2))) + ((83 + 7*z)*(-1 + 7*e)*Zeta(3))/((-1 + z)*z*e) + Log(1 - z)*((Pi^2*(-13 + 11*z)*(-1 + 7*e))/(2*(-1 + z)*z*e) + ((Pi^2*(1 - 35*z))/(2*z - 2*z^2) + (3*(1 + z)*(1 - 7*e + 16*e^2))/((-1 + z)*z*e^2))*Log(z) + (3*(3 + 5*z)*(-1 + 7*e)*Log(z)^2)/((-1 + z)*z*e) + ((1 - 55*z)*Log(z)^3)/(2*z - 2*z^2) + (3*(83 + 7*z)*Zeta(3))/((-1 + z)*z)) + Log(z)*(((1 + z)*(1 - 2*e)^2*(-1 + 3*e))/((-1 + z)*z*e^3) + (Pi^2*(-1 + 35*z)*(-1 + 7*e))/(6*(-1 + z)*z*e) + ((89 - 67*z)*Zeta(3))/(z - z^2))) + ((95 + 1287*z)*Zeta(5))/((-1 + z)*z)) + MS(4)*((Pi^2*(-2 + 3*z)*(1 - 2*e)^2*(-1 + 4*e))/(9*(-1 + z)*z*e^3) + (Pi^4*(-344 + 657*z)*(-1 + 8*e))/(540*(-1 + z)*z*e) + ((252 - 90*z)*G(0, 0, 0, 0, 1, z))/(z - z^2) + ((108 - 834*z)*G(0, 0, 0, 1, 1, z))/((-1 + z)*z) - (120*(-1 + 3*z)*G(0, 0, 1, 0, 1, z))/((-1 + z)*z) + (78*(2 + 7*z)*G(0, 0, 1, 1, 1, z))/((-1 + z)*z) + (120*(1 + 2*z)*G(0, 1, 0, 1, 1, z))/((-1 + z)*z) + ((308 - 306*z)*G(0, 1, 1, 1, 1, z))/(3*z - 3*z^2) + ((154 - 153*z)*G(1, z)^4*Log(z))/(36*z - 36*z^2) + (64*Log(1 - z)^4*Log(z))/(9*z - 9*z^2) + ((Pi^2*(7 - 5*z))/(z - z^2) + ((-3 + 2*z)*(1 - 8*e + 20*e^2))/((-1 + z)*z*e^2))*Log(z)^3 + (3*(-4 + 3*z)*(-1 + 8*e)*Log(z)^4)/(4*(-1 + z)*z*e) + (9*(-5 + 4*z)*Log(z)^5)/(20*(-1 + z)*z) + G(0, 0, 0, 1, z)*((6*(-10 + 11*z)*(-1 + 8*e))/((-1 + z)*z*e) + ((240 - 264*z)*Log(1 - z))/(z - z^2) + (90*Log(z))/(-1 + z)) + G(0, 0, 1, 1, z)*((6*(-2 + 5*z)*(-1 + 8*e))/((-1 + z)*z*e) + (24*(-2 + 5*z)*Log(1 - z))/((-1 + z)*z) + (150*Log(z))/(-1 + z)) + G(0, 1, 1, 1, z)*((2*(-38 + 39*z)*(-1 + 8*e))/(3*(-1 + z)*z*e) + (8*(-38 + 39*z)*Log(1 - z))/(3*(-1 + z)*z) + (250*Log(z))/(-1 + z)) + G(0, 1, z)^2*((10*(1 + z)*(-1 + 8*e))/((-1 + z)*z*e) + (40*(1 + z)*Log(1 - z))/((-1 + z)*z) - (30*Log(z))/z) + G(1, z)^3*((Pi^2*(154 - 153*z))/(54*(-1 + z)*z) + ((154 - 153*z)*G(0, 1, z))/(9*(-1 + z)*z) - ((-38 + 39*z)*(-1 + 8*e)*Log(z))/(9*(-1 + z)*z*e) - (4*(-38 + 39*z)*Log(1 - z)*Log(z))/(9*(-1 + z)*z) + ((102 - 103*z)*Log(z)^2)/(6*(-1 + z)*z)) + Log(1 - z)^3*((32*Pi^2*(-2 + 3*z))/(27*(-1 + z)*z) - ((64 - 512*e)*Log(z))/(9*z*e - 9*z^2*e) + (32*(-2 + z)*Log(z)^2)/(3*(-1 + z)*z)) + G(0, 0, 1, z)*((Pi^2*(10 - 30*z))/((-1 + z)*z) - (6*(2 + z)*(1 - 8*e + 20*e^2))/((-1 + z)*z*e^2) - (48*(2 + z)*Log(1 - z)^2)/((-1 + z)*z) - (30*(-1 + 8*e)*Log(z))/((-1 + z)*e) - (45*Log(z)^2)/(-1 + z) + Log(1 - z)*((-24*(2 + z)*(-1 + 8*e))/((-1 + z)*z*e) - (120*Log(z))/(-1 + z))) + G(0, 1, 1, z)*((Pi^2*(30 + 70*z))/(3*z - 3*z^2) + (2*(-10 + 9*z)*(1 - 8*e + 20*e^2))/(3*(-1 + z)*z*e^2) + (16*(-10 + 9*z)*Log(1 - z)^2)/(3*(-1 + z)*z) - (10*(4 + z)*(-1 + 8*e)*Log(z))/((-1 + z)*z*e) - (15*(4 + z)*Log(z)^2)/((-1 + z)*z) + Log(1 - z)*((8*(-10 + 9*z)*(-1 + 8*e))/(3*(-1 + z)*z*e) - (40*(4 + z)*Log(z))/((-1 + z)*z))) + ((Pi^2*(24 - 70*z))/(3*z - 3*z^2) - (4*(4 + 9*z)*(1 - 8*e + 20*e^2))/(3*(-1 + z)*z*e^2))*Zeta(3) + Log(z)^2*(((-2 + z)*(1 - 2*e)^2*(-1 + 4*e))/((-1 + z)*z*e^3) + (Pi^2*(-5 + 3*z)*(-1 + 8*e))/((-1 + z)*z*e) + (12*Zeta(3))/(-1 + z)) + G(1, z)^2*((Pi^2*(-38 + 39*z)*(-1 + 8*e))/(18*(-1 + z)*z*e) + ((42 - 33*z)*G(0, 0, 1, z))/(z - z^2) + ((153 + (1 - z)^(-1))*G(0, 1, 1, z))/(3*z) + ((Pi^2*(36 - 34*z))/(3*z - 3*z^2) + ((-10 + 9*z)*(1 - 8*e + 20*e^2))/(3*(-1 + z)*z*e^2))*Log(z) + ((80 - 72*z)*Log(1 - z)^2*Log(z))/(3*z - 3*z^2) + ((-26 + 25*z)*(-1 + 8*e)*Log(z)^2)/(2*(-1 + z)*z*e) + ((42 - 41*z)*Log(z)^3)/(2*z - 2*z^2) + G(0, 1, z)*(((-38 + 39*z)*(-1 + 8*e))/(3*(-1 + z)*z*e) + (4*(-38 + 39*z)*Log(1 - z))/(3*(-1 + z)*z) + (5*(-6 + 7*z)*Log(z))/((-1 + z)*z)) + Log(1 - z)*((Pi^2*(76 - 78*z))/(9*z - 9*z^2) + (4*(-10 + 9*z)*(-1 + 8*e)*Log(z))/(3*(-1 + z)*z*e) + ((52 - 50*z)*Log(z)^2)/(z - z^2)) + ((28 - 54*z)*Zeta(3))/(3*(-1 + z)*z)) + G(0, 1, z)*((2*(-2 + 3*z)*(1 - 2*e)^2*(-1 + 4*e))/(3*(-1 + z)*z*e^3) + (10*Pi^2*(1 + z)*(-1 + 8*e))/(3*(-1 + z)*z*e) + (60*(-1 + 3*z)*G(0, 0, 1, z))/((-1 + z)*z) + ((60 + 140*z)*G(0, 1, 1, z))/(z - z^2) + (64*(-2 + 3*z)*Log(1 - z)^3)/(9*(-1 + z)*z) + ((20*Pi^2)/(-1 + z) + (10*(1 - 8*e + 20*e^2))/((-1 + z)*e^2))*Log(z) + ((15 - 120*e)*Log(z)^2)/(e - z*e) + (15*Log(z)^3)/(-1 + z) + Log(1 - z)^2*((16*(-2 + 3*z)*(-1 + 8*e))/(3*(-1 + z)*z*e) + (80*Log(z))/(-1 + z)) + Log(1 - z)*((40*Pi^2*(1 + z))/(3*(-1 + z)*z) + (8*(-2 + 3*z)*(1 - 8*e + 20*e^2))/(3*(-1 + z)*z*e^2) + ((40 - 320*e)*Log(z))/(e - z*e) + (60*Log(z)^2)/(-1 + z)) + (40*(-3 + 2*z)*Zeta(3))/((-1 + z)*z)) + Log(1 - z)^2*((8*Pi^2*(-2 + 3*z)*(-1 + 8*e))/(9*(-1 + z)*z*e) + ((16*Pi^2*(-3 + z))/(3*(-1 + z)*z) - (16*(1 - 8*e + 20*e^2))/(3*(-1 + z)*z*e^2))*Log(z) + (8*(-2 + z)*(-1 + 8*e)*Log(z)^2)/((-1 + z)*z*e) + (8*(-3 + 2*z)*Log(z)^3)/((-1 + z)*z) - (32*(4 + 9*z)*Zeta(3))/(3*(-1 + z)*z)) + Log(z)*((2*Pi^4*(-87 + 43*z))/(45*(-1 + z)*z) + (2*(1 - 2*e)^2*(-1 + 4*e))/(3*(-1 + z)*z*e^4) + (2*Pi^2*(-3 + z)*(1 - 8*e + 20*e^2))/(3*(-1 + z)*z*e^2) + (8*(-1 + 2*z)*(-1 + 8*e)*Zeta(3))/((-1 + z)*z*e)) + G(1, z)*((Pi^4*(2002 - 1689*z))/(540*(-1 + z)*z) - (Pi^2*(-10 + 9*z)*(1 - 8*e + 20*e^2))/(9*(-1 + z)*z*e^2) + (20*G(0, 1, z)^2)/(-1 + z) - (6*(-42 + 41*z)*G(0, 0, 0, 1, z))/((-1 + z)*z) + ((84 - 66*z)*G(0, 0, 1, 1, z))/((-1 + z)*z) + ((308 - 306*z)*G(0, 1, 1, 1, z))/(3*(-1 + z)*z) - (64*(-2 + 3*z)*Log(1 - z)^3*Log(z))/(9*(-1 + z)*z) + ((-2*Pi^2*(-8 + 9*z))/((-1 + z)*z) - ((-6 + 7*z)*(1 - 8*e + 20*e^2))/((-1 + z)*z*e^2))*Log(z)^2 - ((-10 + 11*z)*(-1 + 8*e)*Log(z)^3)/((-1 + z)*z*e) + ((42 - 45*z)*Log(z)^4)/(4*(-1 + z)*z) + G(0, 1, 1, z)*((-2*(-38 + 39*z)*(-1 + 8*e))/(3*(-1 + z)*z*e) - (8*(-38 + 39*z)*Log(1 - z))/(3*(-1 + z)*z) + ((60 - 110*z)*Log(z))/((-1 + z)*z)) + G(0, 0, 1, z)*((-6*(-2 + 5*z)*(-1 + 8*e))/((-1 + z)*z*e) - (24*(-2 + 5*z)*Log(1 - z))/((-1 + z)*z) + (30*(-2 + z)*Log(z))/((-1 + z)*z)) + Log(1 - z)^2*((-8*Pi^2*(-10 + 9*z))/(9*(-1 + z)*z) - (16*(-2 + 3*z)*(-1 + 8*e)*Log(z))/(3*(-1 + z)*z*e) - (8*(-6 + 7*z)*Log(z)^2)/((-1 + z)*z)) + G(0, 1, z)*((20*Pi^2)/(3*(-1 + z)) - (2*(-10 + 9*z)*(1 - 8*e + 20*e^2))/(3*(-1 + z)*z*e^2) - (16*(-10 + 9*z)*Log(1 - z)^2)/(3*(-1 + z)*z) - (10*(-2 + z)*(-1 + 8*e)*Log(z))/((-1 + z)*z*e) - (15*(-2 + z)*Log(z)^2)/((-1 + z)*z) + Log(1 - z)*((-8*(-10 + 9*z)*(-1 + 8*e))/(3*(-1 + z)*z*e) - (40*(-2 + z)*Log(z))/((-1 + z)*z))) - (4*(10 + 3*z)*(-1 + 8*e)*Zeta(3))/(3*(-1 + z)*z*e) + Log(z)*((-2*(-2 + 3*z)*(1 - 2*e)^2*(-1 + 4*e))/(3*(-1 + z)*z*e^3) - (4*Pi^2*(-4 + 5*z)*(-1 + 8*e))/(3*(-1 + z)*z*e) - (8*(-6 + 5*z)*Zeta(3))/((-1 + z)*z)) + Log(1 - z)*((-4*Pi^2*(-10 + 9*z)*(-1 + 8*e))/(9*(-1 + z)*z*e) + ((-16*Pi^2*(-4 + 5*z))/(3*(-1 + z)*z) - (8*(-2 + 3*z)*(1 - 8*e + 20*e^2))/(3*(-1 + z)*z*e^2))*Log(z) - (4*(-6 + 7*z)*(-1 + 8*e)*Log(z)^2)/((-1 + z)*z*e) + ((40 - 44*z)*Log(z)^3)/((-1 + z)*z) + ((160 + 48*z)*Zeta(3))/(3*z - 3*z^2))) + Log(1 - z)*((Pi^4*(-344 + 657*z))/(135*(-1 + z)*z) + (4*Pi^2*(-2 + 3*z)*(1 - 8*e + 20*e^2))/(9*(-1 + z)*z*e^2) + ((4*Pi^2*(-5 + 3*z))/((-1 + z)*z) + (4*(-2 + z)*(1 - 8*e + 20*e^2))/((-1 + z)*z*e^2))*Log(z)^2 + (4*(-3 + 2*z)*(-1 + 8*e)*Log(z)^3)/((-1 + z)*z*e) + ((12 - 9*z)*Log(z)^4)/(z - z^2) - (16*(4 + 9*z)*(-1 + 8*e)*Zeta(3))/(3*(-1 + z)*z*e) + Log(z)*((-8*(1 - 2*e)^2*(-1 + 4*e))/(3*(-1 + z)*z*e^3) + (8*Pi^2*(-3 + z)*(-1 + 8*e))/(3*(-1 + z)*z*e) + ((32 - 64*z)*Zeta(3))/(z - z^2))) + ((160 + 1656*z)*Zeta(5))/(3*z - 3*z^2)) + MS(2)*((Pi^2*(-1 + 2*e)^3)/(3*z*e^3) + (2*Pi^4*(-6 + 25*z)*(-1 + 6*e))/(45*(-1 + z)*z*e) + (8*G(-1, 0, 0, 0, 1, z))/z + (16*G(-1, 0, 0, 1, 1, z))/z + (32*G(-1, 0, 1, 1, 1, z))/z + (8*G(0, -1, 0, 0, 1, z))/z + (16*G(0, -1, 0, 1, 1, z))/z + (8*G(0, 0, -1, 0, 1, z))/z - (4*G(0, 0, 0, 0, -1, z))/z + ((56 + 64*z)*G(0, 0, 0, 0, 1, z))/(z - z^2) - (192*(-1 + 3*z)*G(0, 0, 0, 1, 1, z))/((-1 + z)*z) - (16*(-7 + 13*z)*G(0, 0, 1, 0, 1, z))/((-1 + z)*z) + (32*(5 + 4*z)*G(0, 0, 1, 1, 1, z))/((-1 + z)*z) + (96*(1 + z)*G(0, 1, 0, 1, 1, z))/((-1 + z)*z) + (128*(1 + z)*G(0, 1, 1, 1, z)*Log(z))/((-1 + z)*z) + ((Pi^2*(27 + 25*z))/(18*z - 18*z^2) - (4*(1 - 6*e + 12*e^2))/((-1 + z)*e^2))*Log(z)^3 - (25*(-1 + 6*e)*Log(z)^4)/(6*(-1 + z)*e) - (3*Log(z)^5)/(-1 + z) + G(0, 0, 0, -1, z)*((4 - 24*e)/(z*e) - (8*Log(1 - z))/z - (8*Log(z))/z) + G(-1, 0, 0, 1, z)*((8*(-1 + 6*e))/(z*e) + (16*Log(1 - z))/z + (16*Log(z))/z) + G(0, -1, 0, 1, z)*((8*(-1 + 6*e))/(z*e) + (16*Log(1 - z))/z + (16*Log(z))/z) + G(-1, 0, 1, 1, z)*((16*(-1 + 6*e))/(z*e) + (32*Log(1 - z))/z + (32*Log(z))/z) + G(0, 1, z)^2*((8*(1 + z)*(-1 + 6*e))/((-1 + z)*z*e) + (16*(1 + z)*Log(1 - z))/((-1 + z)*z) - (16*(-3 + z)*Log(z))/((-1 + z)*z)) + G(0, 0, 1, 1, z)*((16*(2 + z)*(-1 + 6*e))/((-1 + z)*z*e) + (32*(2 + z)*Log(1 - z))/((-1 + z)*z) + (32*(4 + 3*z)*Log(z))/((-1 + z)*z)) + G(0, 0, 0, 1, z)*((24*(-1 + 3*z)*(-1 + 6*e))/((-1 + z)*z*e) + (48*(-1 + 3*z)*Log(1 - z))/((-1 + z)*z) + ((16 - 176*z)*Log(z))/(z - z^2)) + Log(1 - z)^3*((4*Pi^2)/(9*z) + (8*Log(z)^2)/(3 - 3*z)) + G(1, z)^3*((-4*Pi^2)/(9*z) + (16*G(0, -1, z))/(3*z) + (8*Log(z)^2)/(3*z - 3*z^2)) + G(0, 1, 1, z)*((-32*Pi^2*(1 + z))/(3*(-1 + z)*z) - (32*(1 + z)*(-1 + 6*e)*Log(z))/((-1 + z)*z*e) - (64*(1 + z)*Log(1 - z)*Log(z))/((-1 + z)*z) + ((112 + 48*z)*Log(z)^2)/(z - z^2)) + G(0, 0, 1, z)*((-16*Pi^2*(-1 + 3*z))/(3*(-1 + z)*z) - (8*(1 + 2*z)*(1 - 6*e + 12*e^2))/((-1 + z)*z*e^2) + ((16 + 32*z)*Log(1 - z)^2)/(z - z^2) - (80*(-1 + 6*e)*Log(z))/((-1 + z)*e) + ((8 - 136*z)*Log(z)^2)/((-1 + z)*z) + Log(1 - z)*((-16*(1 + 2*z)*(-1 + 6*e))/((-1 + z)*z*e) - (160*Log(z))/(-1 + z))) + G(0, 0, -1, z)*((-4*(1 - 6*e + 12*e^2))/(z*e^2) - (8*Log(1 - z)^2)/z + ((8 - 48*e)*Log(z))/(z*e) - (8*Log(z)^2)/z + Log(1 - z)*((8 - 48*e)/(z*e) - (16*Log(z))/z)) + G(-1, 0, 1, z)*((8 - 48*e + 96*e^2)/(z*e^2) + (16*Log(1 - z)^2)/z + (16*(-1 + 6*e)*Log(z))/(z*e) + (16*Log(z)^2)/z + Log(1 - z)*((16*(-1 + 6*e))/(z*e) + (32*Log(z))/z)) + G(0, -1, z)*((-4*(-1 + 2*e)^3)/(z*e^3) - (16*Log(1 - z)^3)/(3*z) - (8*(1 - 6*e + 12*e^2)*Log(z))/(z*e^2) + ((8 - 48*e)*Log(z)^2)/(z*e) - (16*Log(z)^3)/(3*z) + Log(1 - z)^2*((8 - 48*e)/(z*e) - (16*Log(z))/z) + Log(1 - z)*((-8*(1 - 6*e + 12*e^2))/(z*e^2) + ((16 - 96*e)*Log(z))/(z*e) - (16*Log(z)^2)/z)) + Log(4)*(Pi^4/(12*z) - (16*PolyLog(4, 1/2))/z) + Log(2)*(-Pi^4/(6*z) + (32*PolyLog(4, 1/2))/z) + ((Pi^2*(4 - 36*z))/(3*z - 3*z^2) - (6*(1 + 3*z)*(1 - 6*e + 12*e^2))/((-1 + z)*z*e^2))*Zeta(3) + G(0, 1, z)*((8*Pi^2*(1 + z)*(-1 + 6*e))/(3*(-1 + z)*z*e) + (16*(-5 + 7*z)*G(0, 0, 1, z))/((-1 + z)*z) - (64*(1 + z)*G(0, 1, 1, z))/((-1 + z)*z) + ((8*Pi^2*(1 + 5*z))/(3*(-1 + z)*z) + (8*(1 + z)*(1 - 6*e + 12*e^2))/((-1 + z)*z*e^2))*Log(z) + (16*(1 + z)*Log(1 - z)^2*Log(z))/((-1 + z)*z) + (4*(3 + 7*z)*(-1 + 6*e)*Log(z)^2)/((-1 + z)*z*e) + (4*(7 + 31*z)*Log(z)^3)/(3*(-1 + z)*z) + Log(1 - z)*((16*Pi^2*(1 + z))/(3*(-1 + z)*z) + (16*(1 + z)*(-1 + 6*e)*Log(z))/((-1 + z)*z*e) + (8*(3 + 7*z)*Log(z)^2)/((-1 + z)*z)) + (16*(-7 + 5*z)*Zeta(3))/((-1 + z)*z)) + Log(z)^2*((-2*(-1 + 2*e)^3)/((-1 + z)*e^3) - (Pi^2*(9 + 7*z)*(-1 + 6*e))/(6*(-1 + z)*z*e) + ((27 - 31*z)*Zeta(3))/(z - z^2)) + Log(1 - z)^2*((2*Pi^2*(-1 + 6*e))/(3*z*e) + (Pi^2*(6 + 2*z)*Log(z))/(3*z - 3*z^2) + ((4 - 24*e)*Log(z)^2)/((-1 + z)*e) - (8*Log(z)^3)/(-1 + z) + ((12 + 36*z)*Zeta(3))/(z - z^2)) + G(1, z)^2*((2*Pi^2*(-1 + 6*e))/(3*z*e) + (16*G(-1, 0, 1, z))/z - (8*G(0, 0, -1, z))/z + ((16 + 32*z)*G(0, 0, 1, z))/(z - z^2) - (4*Pi^2*Log(2))/z + (2*Pi^2*Log(4))/z + (Pi^2*(6 + 2*z)*Log(z))/(3*z - 3*z^2) + (16*(1 + z)*G(0, 1, z)*Log(z))/((-1 + z)*z) + ((4 - 24*e)*Log(z)^2)/((-1 + z)*e) - (8*Log(z)^3)/(-1 + z) + G(0, -1, z)*((8 - 48*e)/(z*e) - (16*Log(1 - z))/z - (16*Log(z))/z) + Log(1 - z)*((4*Pi^2)/(3*z) - (8*Log(z)^2)/(-1 + z)) + ((12 + 36*z)*Zeta(3))/(z - z^2)) + Log(z)*((4*Pi^4*(-9 + 14*z))/(45*(-1 + z)*z) - (Pi^2*(3 + z)*(1 - 6*e + 12*e^2))/(3*(-1 + z)*z*e^2) + (2*(-9 + z)*(-1 + 6*e)*Zeta(3))/((-1 + z)*z*e)) + G(-1, z)*((2*Pi^4)/(5*z) + (4*Pi^2*(1 - 6*e + 12*e^2))/(3*z*e^2) - (16*G(1, z)^3*Log(z))/(3*z) + (16*Log(1 - z)^3*Log(z))/(3*z) + ((6*Pi^2)/z + (10*(1 - 6*e + 12*e^2))/(z*e^2))*Log(z)^2 + (38*(-1 + 6*e)*Log(z)^3)/(3*z*e) + (65*Log(z)^4)/(6*z) + Log(1 - z)^2*((8*Pi^2)/(3*z) + (8*(-1 + 6*e)*Log(z))/(z*e) + (20*Log(z)^2)/z) + G(1, z)^2*((8*Pi^2)/(3*z) + (8*(-1 + 6*e)*Log(z))/(z*e) + (16*Log(1 - z)*Log(z))/z + (20*Log(z)^2)/z) + ((8 - 48*e)*Zeta(3))/(z*e) + Log(z)*((4*(-1 + 2*e)^3)/(z*e^3) + (4*Pi^2*(-1 + 6*e))/(z*e) - (24*Zeta(3))/z) + Log(1 - z)*((8*Pi^2*(-1 + 6*e))/(3*z*e) + ((8*Pi^2)/z + (8 - 48*e + 96*e^2)/(z*e^2))*Log(z) + (20*(-1 + 6*e)*Log(z)^2)/(z*e) + (76*Log(z)^3)/(3*z) - (16*Zeta(3))/z) + G(1, z)*((Pi^2*(8 - 48*e))/(3*z*e) + ((-8*Pi^2)/z - (8*(1 - 6*e + 12*e^2))/(z*e^2))*Log(z) - (16*Log(1 - z)^2*Log(z))/z + ((20 - 120*e)*Log(z)^2)/(z*e) - (76*Log(z)^3)/(3*z) + Log(1 - z)*((-16*Pi^2)/(3*z) + ((16 - 96*e)*Log(z))/(z*e) - (40*Log(z)^2)/z) + (16*Zeta(3))/z)) + Log(1 - z)*((4*Pi^4*(-6 + 25*z))/(45*(-1 + z)*z) + (2*Pi^2*(1 - 6*e + 12*e^2))/(3*z*e^2) + ((Pi^2*(9 + 7*z))/(3*z - 3*z^2) - (4*(1 - 6*e + 12*e^2))/((-1 + z)*e^2))*Log(z)^2 + ((8 - 48*e)*Log(z)^3)/((-1 + z)*e) + (25*Log(z)^4)/(3 - 3*z) - (12*(1 + 3*z)*(-1 + 6*e)*Zeta(3))/((-1 + z)*z*e) + Log(z)*((-2*Pi^2*(3 + z)*(-1 + 6*e))/(3*(-1 + z)*z*e) + (4*(-9 + z)*Zeta(3))/((-1 + z)*z))) + G(1, z)*((-4*Pi^4*(-25 + 6*z))/(45*(-1 + z)*z) - (2*Pi^2*(1 - 6*e + 12*e^2))/(3*z*e^2) + (16*(1 + z)*G(0, 1, z)^2)/((-1 + z)*z) - (16*G(-1, 0, 0, 1, z))/z - (32*G(-1, 0, 1, 1, z))/z - (16*G(0, -1, 0, 1, z))/z + (8*G(0, 0, 0, -1, z))/z - (48*(-3 + z)*G(0, 0, 0, 1, z))/((-1 + z)*z) + (32*(1 + 2*z)*G(0, 0, 1, 1, z))/((-1 + z)*z) - (64*(1 + z)*G(0, 1, 1, z)*Log(z))/((-1 + z)*z) + ((Pi^2*(7 + 9*z))/(3*z - 3*z^2) - (4*(1 - 6*e + 12*e^2))/((-1 + z)*z*e^2))*Log(z)^2 + ((8 - 48*e)*Log(z)^3)/((-1 + z)*z*e) + (25*Log(z)^4)/(3*z - 3*z^2) + G(-1, 0, 1, z)*((16 - 96*e)/(z*e) - (32*Log(1 - z))/z - (32*Log(z))/z) + G(0, 0, -1, z)*((8*(-1 + 6*e))/(z*e) + (16*Log(1 - z))/z + (16*Log(z))/z) + G(0, 0, 1, z)*((-16*(2 + z)*(-1 + 6*e))/((-1 + z)*z*e) - (32*(2 + z)*Log(1 - z))/((-1 + z)*z) + (160*Log(z))/(z - z^2)) + G(0, 1, z)*((16*Pi^2*(1 + z))/(3*(-1 + z)*z) + (16*(1 + z)*(-1 + 6*e)*Log(z))/((-1 + z)*z*e) + (32*(1 + z)*Log(1 - z)*Log(z))/((-1 + z)*z) + (8*(7 + 3*z)*Log(z)^2)/((-1 + z)*z)) + Log(1 - z)^2*((-4*Pi^2)/(3*z) + (8*Log(z)^2)/(z - z^2)) + G(0, -1, z)*((8 - 48*e + 96*e^2)/(z*e^2) + (16*Log(1 - z)^2)/z + (16*(-1 + 6*e)*Log(z))/(z*e) + (16*Log(z)^2)/z + Log(1 - z)*((16*(-1 + 6*e))/(z*e) + (32*Log(z))/z)) - (12*(3 + z)*(-1 + 6*e)*Zeta(3))/((-1 + z)*z*e) + Log(z)*((-2*Pi^2*(1 + 3*z)*(-1 + 6*e))/(3*(-1 + z)*z*e) + ((4 - 36*z)*Zeta(3))/((-1 + z)*z)) + Log(1 - z)*((Pi^2*(4 - 24*e))/(3*z*e) + (Pi^2*(4 + 12*z)*Log(z))/(3*z - 3*z^2) + ((8 - 48*e)*Log(z)^2)/((-1 + z)*z*e) + (16*Log(z)^3)/(z - z^2) - (24*(3 + z)*Zeta(3))/((-1 + z)*z))) + ((30 + 330*z)*Zeta(5))/(z - z^2)):

M13:=MS(4)*(-2/(3*z*e^5) - (72*G(0, 0, 0, 0, 1, z))/z + (128*G(0, 0, 1, 1, 1, z))/z + (1024*G(0, 1, 1, 1, 1, z))/(3*z) + (128*G(0, 0, 1, 1, z)*(2 + Log(1 - z)))/z + (1024*G(0, 1, 1, 1, z)*(2 + Log(1 - z)))/(3*z) + (32*G(0, 0, 1, z)*(5 + 8*Log(1 - z) + 2*Log(1 - z)^2))/z + (256*G(0, 1, 1, z)*(5 + 8*Log(1 - z) + 2*Log(1 - z)^2))/(3*z) + (256*G(0, 1, z)*(3 + 15*Log(1 - z) + 12*Log(1 - z)^2 + 2*Log(1 - z)^3))/(9*z) + (128*G(1, z)^4*Log(z))/(9*z) + (4*(4 + 2*Log(1 - z) + Log(z)))/(3*z*e^4) + G(1, z)^3*((-512*G(0, 1, z))/(9*z) - (32*(8*Pi^2 + 48*(2 + Log(1 - z))*Log(z) + 9*Log(z)^2))/(27*z)) + (64*Pi^2*(60 + 29*Pi^2) + 1536*Log(1 - z)^5 + 24*Pi^2*(300 + 7*Pi^2)*Log(z) + 4320*Log(z)^2 - 540*Pi^2*Log(z)^3 - 1620*Log(z)^4 - 243*Log(z)^5 + 3840*Log(1 - z)^4*(4 + Log(z)) + 320*Log(1 - z)^3*(8*(15 + Pi^2) + 96*Log(z) + 9*Log(z)^2) + 960*Log(1 - z)^2*(8*(3 + 2*Pi^2) + 3*(20 + Pi^2)*Log(z) + 18*Log(z)^2) + 2*Log(1 - z)*(16*Pi^2*(600 + 29*Pi^2) + 5760*(2 + Pi^2)*Log(z) + 10800*Log(z)^2 - 405*Log(z)^4))/(270*z) + ((-16*G(0, 1, z))/(3*z) + (16*G(1, z)*Log(z))/(3*z) - (8*(15 + Pi^2) + 48*Log(1 - z)^2 + 96*Log(z) + 9*Log(z)^2 + 48*Log(1 - z)*(4 + Log(z)))/(9*z))/e^3 - (4*(200 + 16*Pi^2 + 80*Log(1 - z)^2 + 192*Log(z) + 27*Log(z)^2 + 32*Log(1 - z)*(10 + 3*Log(z)))*Zeta(3))/(3*z) + G(1, z)^2*((64*G(0, 0, 1, z))/z + (512*G(0, 1, 1, z))/(3*z) + (512*G(0, 1, z)*(2 + Log(1 - z)))/(3*z) + (32*(16*Pi^2 + 3*(20 + Pi^2)*Log(z) + 24*Log(1 - z)^2*Log(z) + 18*Log(z)^2 + Log(1 - z)*(8*Pi^2 + 96*Log(z) + 9*Log(z)^2)))/(9*z) - (320*Zeta(3))/(3*z)) + ((8*G(0, 0, 1, z))/z + (64*G(0, 1, 1, z))/(3*z) + (64*G(0, 1, z)*(2 + Log(1 - z)))/(3*z) + (32*G(1, z)^2*Log(z))/(3*z) + (4*(8*(3 + 2*Pi^2) + 16*Log(1 - z)^3 + 3*(20 + Pi^2)*Log(z) + 18*Log(z)^2 + 24*Log(1 - z)^2*(4 + Log(z)) + Log(1 - z)*(8*(15 + Pi^2) + 96*Log(z) + 9*Log(z)^2)))/(9*z) + G(1, z)*((-64*G(0, 1, z))/(3*z) - (4*(8*Pi^2 + 48*(2 + Log(1 - z))*Log(z) + 9*Log(z)^2))/(9*z)) - (40*Zeta(3))/(3*z))/e^2 + G(1, z)*((-128*G(0, 0, 1, 1, z))/z - (1024*G(0, 1, 1, 1, z))/(3*z) - (128*G(0, 0, 1, z)*(2 + Log(1 - z)))/z - (1024*G(0, 1, 1, z)*(2 + Log(1 - z)))/(3*z) - (256*G(0, 1, z)*(5 + 8*Log(1 - z) + 2*Log(1 - z)^2))/(3*z) - (16*Pi^2*(600 + 29*Pi^2) + 5760*(2 + Pi^2)*Log(z) + 7680*Log(1 - z)^3*Log(z) + 10800*Log(z)^2 - 405*Log(z)^4 + 480*Log(1 - z)^2*(8*Pi^2 + 96*Log(z) + 9*Log(z)^2) + 960*Log(1 - z)*(16*Pi^2 + 3*(20 + Pi^2)*Log(z) + 18*Log(z)^2))/(135*z) + (128*(10 + 5*Log(1 - z) + 3*Log(z))*Zeta(3))/(3*z)) + ((-32*G(0, 0, 1, 1, z))/z - (256*G(0, 1, 1, 1, z))/(3*z) - (32*G(0, 0, 1, z)*(2 + Log(1 - z)))/z - (256*G(0, 1, 1, z)*(2 + Log(1 - z)))/(3*z) - (64*G(0, 1, z)*(5 + 8*Log(1 - z) + 2*Log(1 - z)^2))/(3*z) + (128*G(1, z)^3*Log(z))/(9*z) + G(1, z)^2*((-128*G(0, 1, z))/(3*z) - (8*(8*Pi^2 + 48*(2 + Log(1 - z))*Log(z) + 9*Log(z)^2))/(9*z)) - (16*Pi^2*(600 + 29*Pi^2) + 3840*Log(1 - z)^4 + 5760*(2 + Pi^2)*Log(z) + 10800*Log(z)^2 - 405*Log(z)^4 + 7680*Log(1 - z)^3*(4 + Log(z)) + 480*Log(1 - z)^2*(8*(15 + Pi^2) + 96*Log(z) + 9*Log(z)^2) + 960*Log(1 - z)*(8*(3 + 2*Pi^2) + 3*(20 + Pi^2)*Log(z) + 18*Log(z)^2))/(540*z) + (32*(10 + 5*Log(1 - z) + 3*Log(z))*Zeta(3))/(3*z) + G(1, z)*((32*G(0, 0, 1, z))/z + (256*G(0, 1, 1, z))/(3*z) + (256*G(0, 1, z)*(2 + Log(1 - z)))/(3*z) + (16*(16*Pi^2 + 3*(20 + Pi^2)*Log(z) + 24*Log(1 - z)^2*Log(z) + 18*Log(z)^2 + Log(1 - z)*(8*Pi^2 + 96*Log(z) + 9*Log(z)^2)))/(9*z) - (160*Zeta(3))/(3*z)))/e - (472*Zeta(5))/(3*z)) + MS(2)*((-58*G(0, 0, 0, 0, 1, z))/z - (52*G(0, 0, 0, 1, 1, z))/z - (24*G(0, 0, 1, 1, 1, z))/z + (8*G(0, 1, 0, 1, 1, z))/z - (16*G(0, 1, 1, 1, 1, z))/z - (8*G(0, 1, 1, 1, z)*(6 + 2*Log(1 - z) - 3*Log(z)))/z - (2*G(1, z)^4*Log(z))/(3*z) + (2*G(0, 1, z)^2*(6 + 2*Log(1 - z) + Log(z)))/z - (8*G(0, 0, 1, 1, z)*(15 + 5*Log(1 - z) + Log(z)))/z - (4*G(0, 0, 0, 1, z)*(39 + 13*Log(1 - z) + 5*Log(z)))/z + (Pi^2/(3*z) + (2*G(0, 1, z))/z - (2*G(1, z)*Log(z))/z)/e^3 + (2*G(0, 0, 1, z)*(-180 + Pi^2 - 30*Log(1 - z)^2 - 36*Log(z) + 6*Log(z)^2 - 12*Log(1 - z)*(15 + Log(z))))/(3*z) + G(1, z)^3*((8*G(0, 1, z))/(3*z) + (4*Pi^2 + 24*(3 + Log(1 - z))*Log(z) - 18*Log(z)^2)/(9*z)) - (8*G(0, 1, 1, z)*(Log(1 - z)^2 - 2*Log(1 - z)*(-3 + Log(z)) - 2*(-3 + 3*Log(z) + Log(z)^2)))/z - (Pi^2*(40*Log(1 - z)^3 + 180*Log(1 - z)^2*(2 + Log(z)) + 6*Log(1 - z)*(8*(15 + Pi^2) + 180*Log(z) + 45*Log(z)^2) + 3*(80 + 48*Pi^2 + 24*(15 + Pi^2)*Log(z) + 270*Log(z)^2 + 45*Log(z)^3)))/(90*z) - ((4*(54 + Pi^2) + 36*Log(1 - z)^2 + 324*Log(z) + 81*Log(z)^2 + 108*Log(1 - z)*(2 + Log(z)))*Zeta(3))/(3*z) + G(1, z)^2*((-20*G(0, 0, 1, z))/z - (8*G(0, 1, 1, z))/z - (8*G(0, 1, z)*(3 + Log(1 - z) - 2*Log(z)))/z + (-12*Pi^2 - 2*(36 + Pi^2)*Log(z) - 12*Log(1 - z)^2*Log(z) + 18*Log(z)^2 + 17*Log(z)^3 + Log(1 - z)*(-4*Pi^2 - 72*Log(z) + 6*Log(z)^2))/(3*z) - (12*Zeta(3))/z) + ((-10*G(0, 0, 1, z))/z - (4*G(0, 1, 1, z))/z - (4*G(0, 1, z)*(3 + Log(1 - z) - Log(z)))/z - (2*G(1, z)^2*Log(z))/z - (Pi^2*(6 + 2*Log(1 - z) + 3*Log(z)))/(3*z) + G(1, z)*((4*G(0, 1, z))/z + (2*Pi^2 + 12*(3 + Log(1 - z))*Log(z) + 3*Log(z)^2)/(3*z)) - (6*Zeta(3))/z)/e^2 + G(0, 1, z)*((4*G(0, 0, 1, z))/z + (4*(3*(-4 + Pi^2) - 2*Log(1 - z)^3 + 6*Log(1 - z)^2*(-3 + Log(z)) + (36 + Pi^2)*Log(z) + 36*Log(z)^2 + 5*Log(z)^3 + Log(1 - z)*(-36 + Pi^2 + 36*Log(z) + 12*Log(z)^2)))/(3*z) - (4*Zeta(3))/z) + G(1, z)*((-4*G(0, 1, z)^2)/z + (52*G(0, 0, 0, 1, z))/z + (40*G(0, 0, 1, 1, z))/z + (16*G(0, 1, 1, 1, z))/z + (8*G(0, 1, 1, z)*(6 + 2*Log(1 - z) - 3*Log(z)))/z + (4*G(0, 0, 1, z)*(30 + 10*Log(1 - z) + Log(z)))/z - (2*G(0, 1, z)*(-72 + 2*Pi^2 - 12*Log(1 - z)^2 + 36*Log(1 - z)*(-2 + Log(z)) + 108*Log(z) + 33*Log(z)^2))/(3*z) + (32*Pi^2*(15 + Pi^2) + 480*(2 + Pi^2)*Log(z) + 160*Log(1 - z)^3*Log(z) + 80*(9 + Pi^2)*Log(z)^2 - 600*Log(z)^3 - 175*Log(z)^4 + 40*Log(1 - z)^2*(2*Pi^2 + 36*Log(z) + 3*Log(z)^2) + 40*Log(1 - z)*(12*Pi^2 + 4*(18 + Pi^2)*Log(z) + 18*Log(z)^2 - 5*Log(z)^3))/(60*z) + (8*(9 + 3*Log(1 - z) + 5*Log(z))*Zeta(3))/z) + ((-2*G(0, 1, z)^2)/z + (26*G(0, 0, 0, 1, z))/z + (20*G(0, 0, 1, 1, z))/z + (8*G(0, 1, 1, 1, z))/z + (8*G(0, 1, 1, z)*(3 + Log(1 - z) - Log(z)))/z - (4*G(1, z)^3*Log(z))/(3*z) + (4*G(0, 0, 1, z)*(15 + 5*Log(1 - z) + Log(z)))/z - (2*G(0, 1, z)*(-36 + Pi^2 - 6*Log(1 - z)^2 + 12*Log(1 - z)*(-3 + Log(z)) + 36*Log(z) + 12*Log(z)^2))/(3*z) + (Pi^2*(8*(15 + Pi^2) + 20*Log(1 - z)^2 + 180*Log(z) + 45*Log(z)^2 + 60*Log(1 - z)*(2 + Log(z))))/(30*z) + G(1, z)^2*((4*G(0, 1, z))/z + (2*Pi^2 + 12*(3 + Log(1 - z))*Log(z) - 3*Log(z)^2)/(3*z)) + (6*(6 + 2*Log(1 - z) + 3*Log(z))*Zeta(3))/z + G(1, z)*((-20*G(0, 0, 1, z))/z - (8*G(0, 1, 1, z))/z - (4*G(0, 1, z)*(6 + 2*Log(1 - z) - 3*Log(z)))/z - (12*Pi^2 + 4*(18 + Pi^2)*Log(z) + 12*Log(1 - z)^2*Log(z) + 18*Log(z)^2 - 5*Log(z)^3 + Log(1 - z)*(4*Pi^2 + 72*Log(z) + 6*Log(z)^2))/(3*z) - (12*Zeta(3))/z))/e - (30*Zeta(5))/z) + MS(3)*(1/(z*e^5) + (242*G(0, 0, 0, 0, 1, z))/z + (222*G(0, 0, 0, 1, 1, z))/z + (6*G(0, 0, 1, 0, 1, z))/z + (90*G(0, 0, 1, 1, 1, z))/z - (18*G(0, 1, 0, 1, 1, z))/z - (27*G(0, 1, 1, 1, 1, z))/z - (3*G(0, 1, z)^2*(7 + 3*Log(1 - z)))/z + (G(0, 0, 0, 1, z)*(476 + 204*Log(1 - z) - 14*Log(z)))/z + (6*G(0, 0, 1, 1, z)*(49 + 21*Log(1 - z) - 8*Log(z)))/z - (9*G(1, z)^4*Log(z))/(8*z) - (7 + 3*Log(1 - z) + 2*Log(z))/(z*e^4) - (9*G(0, 1, 1, 1, z)*(7 + 3*Log(1 - z) + 13*Log(z)))/z - (G(0, 0, 1, z)*(-224 + Pi^2 - 63*Log(1 - z)^2 + 42*Log(1 - z)*(-7 + Log(z)) + 98*Log(z) + 8*Log(z)^2))/z - (3*G(0, 1, 1, z)*(32 + 9*Log(1 - z)^2 + 154*Log(z) + 11*Log(z)^2 + 6*Log(1 - z)*(7 + 11*Log(z))))/(2*z) + G(1, z)^3*((9*G(0, 1, z))/(2*z) + (3*(Pi^2 + 2*(7 + 3*Log(1 - z))*Log(z) + 16*Log(z)^2))/(4*z)) + (4*Pi^2*(-180 + 287*Pi^2) - 729*Log(1 - z)^5 + 192*Pi^2*(15 + 4*Pi^2)*Log(z) + 810*(-8 + 7*Pi^2)*Log(z)^2 + 1350*Pi^2*Log(z)^3 + 2835*Log(z)^4 + 486*Log(z)^5 - 1215*Log(1 - z)^4*(7 + 2*Log(z)) + 270*Log(1 - z)^2*(-72 - 7*Pi^2 + 3*(-64 + Pi^2)*Log(z) - 63*Log(z)^2) - 270*Log(1 - z)^3*(96 + Pi^2 + 84*Log(z) + 9*Log(z)^2) + 3*Log(1 - z)*(4*Pi^2*(-240 + 41*Pi^2) + 180*(-48 + 7*Pi^2)*Log(z) + 270*(-32 + 3*Pi^2)*Log(z)^2 + 405*Log(z)^4))/(360*z) + (G(0, 1, z)/z - (G(1, z)*Log(z))/z + (96 + Pi^2 + 27*Log(1 - z)^2 + 84*Log(z) + 9*Log(z)^2 + 18*Log(1 - z)*(7 + 2*Log(z)))/(6*z))/e^3 + ((544 + 24*Pi^2 + 153*Log(1 - z)^2 + 630*Log(z) + 117*Log(z)^2 + 6*Log(1 - z)*(119 + 45*Log(z)))*Zeta(3))/(2*z) + G(0, 1, z)*((-12*G(0, 0, 1, z))/z - (72 + 42*Pi^2 + 27*Log(1 - z)^3 + 12*(88 + Pi^2)*Log(z) + 273*Log(z)^2 + 17*Log(z)^3 + 27*Log(1 - z)^2*(7 + 11*Log(z)) + 9*Log(1 - z)*(32 + 2*Pi^2 + 154*Log(z) + 13*Log(z)^2))/(6*z) + (6*Zeta(3))/z) + ((14*G(0, 0, 1, z))/z - (3*G(0, 1, 1, z))/z - (3*G(1, z)^2*Log(z))/(2*z) - (G(0, 1, z)*(7 + 3*Log(1 - z) + 11*Log(z)))/z + G(1, z)*((3*G(0, 1, z))/z + (Pi^2 + 2*(7 + 3*Log(1 - z))*Log(z) + 8*Log(z)^2)/(2*z)) - (72 + 7*Pi^2 + 27*Log(1 - z)^3 - 3*(-64 + Pi^2)*Log(z) + 63*Log(z)^2 + 27*Log(1 - z)^2*(7 + 2*Log(z)) + 3*Log(1 - z)*(96 + Pi^2 + 84*Log(z) + 9*Log(z)^2))/(6*z) + (17*Zeta(3))/z)/e^2 + G(1, z)^2*((63*G(0, 0, 1, z))/z - (27*G(0, 1, 1, z))/(2*z) - (9*G(0, 1, z)*(7 + 3*Log(1 - z) + 15*Log(z)))/(2*z) - (21*Pi^2 + 3*(32 + Pi^2)*Log(z) + 27*Log(1 - z)^2*Log(z) + 252*Log(z)^2 + 31*Log(z)^3 + 9*Log(1 - z)*(Pi^2 + 14*Log(z) + 12*Log(z)^2))/(4*z) + (153*Zeta(3))/(2*z)) + G(1, z)*((9*G(0, 1, z)^2)/z - (204*G(0, 0, 0, 1, z))/z - (126*G(0, 0, 1, 1, z))/z + (27*G(0, 1, 1, 1, z))/z - (6*G(0, 0, 1, z)*(49 + 21*Log(1 - z) - 9*Log(z)))/z + (9*G(0, 1, 1, z)*(7 + 3*Log(1 - z) + 13*Log(z)))/z + (3*G(0, 1, z)*(32 + 2*Pi^2 + 9*Log(1 - z)^2 + 182*Log(z) + 15*Log(z)^2 + 6*Log(1 - z)*(7 + 13*Log(z))))/(2*z) + (480*Pi^2 - 82*Pi^4 - 30*(-24 + 7*Pi^2)*Log(z) + 270*Log(1 - z)^3*Log(z) + (3840 - 255*Pi^2)*Log(z)^2 + 910*Log(z)^3 - 55*Log(z)^4 + 135*Log(1 - z)^2*(Pi^2 + 14*Log(z) + 8*Log(z)^2) - 30*Log(1 - z)*(-21*Pi^2 + 3*(-32 + Pi^2)*Log(z) - 168*Log(z)^2 - 13*Log(z)^3))/(60*z) - (3*(119 + 51*Log(1 - z) + 47*Log(z))*Zeta(3))/z) + ((3*G(0, 1, z)^2)/z - (68*G(0, 0, 0, 1, z))/z - (42*G(0, 0, 1, 1, z))/z + (9*G(0, 1, 1, 1, z))/z - (14*G(0, 0, 1, z)*(7 + 3*Log(1 - z) - Log(z)))/z - (3*G(1, z)^3*Log(z))/(2*z) + (G(0, 1, 1, z)*(21 + 9*Log(1 - z) + 33*Log(z)))/z + (G(0, 1, z)*(32 + 2*Pi^2 + 9*Log(1 - z)^2 + 154*Log(z) + 13*Log(z)^2 + 6*Log(1 - z)*(7 + 11*Log(z))))/(2*z) + (960*Pi^2 - 164*Pi^4 + 1215*Log(1 - z)^4 - 180*(-48 + 7*Pi^2)*Log(z) - 270*(-32 + 3*Pi^2)*Log(z)^2 - 405*Log(z)^4 + 1620*Log(1 - z)^3*(7 + 2*Log(z)) - 180*Log(1 - z)*(-72 - 7*Pi^2 + 3*(-64 + Pi^2)*Log(z) - 63*Log(z)^2) + 270*Log(1 - z)^2*(96 + Pi^2 + 84*Log(z) + 9*Log(z)^2))/(360*z) + G(1, z)^2*((9*G(0, 1, z))/(2*z) + (3*(Pi^2 + 2*(7 + 3*Log(1 - z))*Log(z) + 12*Log(z)^2))/(4*z)) - ((119 + 51*Log(1 - z) + 45*Log(z))*Zeta(3))/z + G(1, z)*((42*G(0, 0, 1, z))/z - (9*G(0, 1, 1, z))/z - (3*G(0, 1, z)*(7 + 3*Log(1 - z) + 13*Log(z)))/z - (21*Pi^2 - 3*(-32 + Pi^2)*Log(z) + 27*Log(1 - z)^2*Log(z) + 168*Log(z)^2 + 13*Log(z)^3 + 9*Log(1 - z)*(Pi^2 + 14*Log(z) + 8*Log(z)^2))/(6*z) + (51*Zeta(3))/z))/e + (137*Zeta(5))/z):

M14:=MS(1)*(-e^(-5) + 64*G(-1, 0, 0, 0, 1, z) + 128*G(-1, 0, 0, 1, 1, z) + 256*G(-1, 0, 1, 1, 1, z) + 32*G(0, -1, 0, 0, 1, z) + 64*G(0, -1, 0, 1, 1, z) + 16*G(0, 0, -1, 0, 1, z) - 120*G(0, 0, 0, 0, 1, z) - 418*G(0, 0, 0, 1, 1, z) - 90*G(0, 0, 1, 0, 1, z) - 306*G(0, 0, 1, 1, 1, z) + 52*G(0, 1, 0, 1, 1, z) - 683*G(0, 1, 1, 1, 1, z) + 128*G(-1, 0, 0, 1, z)*(2 + Log(1 - z)) + 256*G(-1, 0, 1, 1, z)*(2 + Log(1 - z)) + 64*G(0, -1, 0, 1, z)*(2 + Log(1 - z)) + G(0, 1, 1, z)*(-860 - 3*Pi^2 - 1376*Log(1 - z) - 344*Log(1 - z)^2) + 64*G(-1, 0, 1, z)*(5 + 8*Log(1 - z) + 2*Log(1 - z)^2) + G(0, 1, z)^2*(40 + 20*Log(1 - z) - 6*Log(z)) + (8 + 4*Log(1 - z) - 3*Log(z))/e^4 - 36*G(0, 1, 1, 1, z)*(38 + 19*Log(1 - z) - Log(z)) - (683*G(1, z)^4*Log(z))/24 - 4*G(0, 0, 0, -1, z)*(8 + 4*Log(1 - z) + Log(z)) + G(0, 0, 1, 1, z)*(-848 - 424*Log(1 - z) + 18*Log(z)) + G(0, 0, 0, 1, z)*(-304 - 152*Log(1 - z) + 22*Log(z)) + G(0, 0, -1, z)*((8*Pi^2)/3 + 16*(2 + Log(1 - z))*Log(z) + 4*Log(z)^2) + G(1, z)^3*((185*Pi^2)/12 + (128*G(0, -1, z))/3 + (683*G(0, 1, z))/6 + 114*(2 + Log(1 - z))*Log(z) + (57*Log(z)^2)/2) + G(0, 0, 1, z)*(-600 - (23*Pi^2)/3 - 240*Log(1 - z)^2 - 80*Log(z) - 10*Log(z)^2 - 40*Log(1 - z)*(24 + Log(z))) + (-20 + (3*Pi^2)/2 + 4*G(0, -1, z) + 11*G(0, 1, z) - 8*Log(1 - z)^2 + 24*Log(z) - 4*G(-1, z)*Log(z) - 11*G(1, z)*Log(z) + 3*Log(z)^2 + 4*Log(1 - z)*(-8 + 3*Log(z)))/e^3 + (128*Log(1 - z)^5 - 160*Log(1 - z)^4*(-8 + 3*Log(z)) - 80*Log(1 - z)^3*(-40 + 3*Pi^2 + 48*Log(z) + 6*Log(z)^2) - 240*Log(1 - z)^2*(-8 + 6*Pi^2 + 2*(15 + Pi^2)*Log(z) + 12*Log(z)^2 + Log(z)^3) - Log(1 - z)*(Pi^2*(1800 + 77*Pi^2) + 960*(3 + 2*Pi^2)*Log(z) + 240*(15 + Pi^2)*Log(z)^2 + 960*Log(z)^3 + 60*Log(z)^4) - 2*(Pi^2*(180 + 77*Pi^2) + 12*Pi^2*(50 + 3*Pi^2)*Log(z) + 120*(3 + 2*Pi^2)*Log(z)^2 + 20*(15 + Pi^2)*Log(z)^3 + 60*Log(z)^4 + 3*Log(z)^5))/15 + 3*(20 + 9*Pi^2 + 8*Log(1 - z)^2 + 128*Log(z) + 16*Log(z)^2 + 32*Log(1 - z)*(1 + 2*Log(z)))*Zeta(3) + (16*G(-1, 0, 1, z) - 30*G(0, 0, 1, z) - 43*G(0, 1, 1, z) - (43*G(1, z)^2*Log(z))/2 - 4*G(0, -1, z)*(8 + 4*Log(1 - z) + Log(z)) + G(0, 1, z)*(-88 - 44*Log(1 - z) + 4*Log(z)) + G(-1, z)*((8*Pi^2)/3 - 16*G(1, z)*Log(z) + 16*(2 + Log(1 - z))*Log(z) + 4*Log(z)^2) + G(1, z)*((35*Pi^2)/6 + 16*G(0, -1, z) + 43*G(0, 1, z) + 44*(2 + Log(1 - z))*Log(z) + 11*Log(z)^2) - (2*(-16*Log(1 - z)^3 + 12*Log(1 - z)^2*(-8 + 3*Log(z)) + 3*Log(1 - z)*(-40 + 3*Pi^2 + 48*Log(z) + 6*Log(z)^2) + 3*(-8 + 6*Pi^2 + 2*(15 + Pi^2)*Log(z) + 12*Log(z)^2 + Log(z)^3)))/3 + 3*Zeta(3))/e^2 + G(0, 1, z)*(44*G(0, 0, 1, z) - 18*G(0, 1, 1, z) + (4*(-88*Log(1 - z)^3 + 24*Log(1 - z)^2*(-22 + Log(z)) + Log(1 - z)*(-660 + 5*Pi^2 + 96*Log(z) + 12*Log(z)^2) + 2*(-66 + 5*Pi^2 + 2*(15 + Pi^2)*Log(z) + 12*Log(z)^2 + Log(z)^3)))/3 + 10*Zeta(3)) + G(0, -1, z)*((-8*(8*(3 + Pi^2) + 16*Log(1 - z)^3 + 2*(15 + Pi^2)*Log(z) + 12*Log(z)^2 + Log(z)^3 + 12*Log(1 - z)^2*(8 + Log(z)) + 2*Log(1 - z)*(60 + 2*Pi^2 + 24*Log(z) + 3*Log(z)^2)))/3 + 32*Zeta(3)) + G(1, z)^2*(128*G(-1, 0, 1, z) - 205*G(0, 0, 1, z) - (683*G(0, 1, 1, z))/2 - 32*G(0, -1, z)*(8 + 4*Log(1 - z) + Log(z)) + G(0, 1, z)*(-684 - 342*Log(1 - z) + 17*Log(z)) + (-278*Pi^2 - 86*(15 + Pi^2)*Log(z) - 516*Log(1 - z)^2*Log(z) - 516*Log(z)^2 - 43*Log(z)^3 - Log(1 - z)*(139*Pi^2 + 2064*Log(z) + 258*Log(z)^2))/3 + (113*Zeta(3))/2) + G(1, z)*(-8*G(0, 1, z)^2 - 128*G(-1, 0, 0, 1, z) - 256*G(-1, 0, 1, 1, z) - 64*G(0, -1, 0, 1, z) + 16*G(0, 0, 0, -1, z) + 148*G(0, 0, 0, 1, z) + 410*G(0, 0, 1, 1, z) + 683*G(0, 1, 1, 1, z) - 256*G(-1, 0, 1, z)*(2 + Log(1 - z)) + 18*G(0, 1, 1, z)*(76 + 38*Log(1 - z) - Log(z)) - 16*G(0, 0, -1, z)*Log(z) + G(0, 0, 1, z)*(848 + 424*Log(1 - z) + 28*Log(z)) + (16*G(0, -1, z)*(60 + 2*Pi^2 + 24*Log(1 - z)^2 + 24*Log(z) + 3*Log(z)^2 + 12*Log(1 - z)*(8 + Log(z))))/3 + G(0, 1, z)*(860 - (8*Pi^2)/3 + 344*Log(1 - z)^2 - 80*Log(z) - 10*Log(z)^2 - 8*Log(1 - z)*(-172 + 5*Log(z))) + (Pi^2*(7000 + 327*Pi^2) + 3520*(3 + 2*Pi^2)*Log(z) + 7040*Log(1 - z)^3*Log(z) + 880*(15 + Pi^2)*Log(z)^2 + 3520*Log(z)^3 + 220*Log(z)^4 + 80*Log(1 - z)^2*(35*Pi^2 + 528*Log(z) + 66*Log(z)^2) + 160*Log(1 - z)*(70*Pi^2 + 22*(15 + Pi^2)*Log(z) + 132*Log(z)^2 + 11*Log(z)^3))/60 - 4*(50 + 25*Log(1 - z) + 44*Log(z))*Zeta(3)) + (30*Pi^2 + (77*Pi^4)/60 - 5*G(0, 1, z)^2 - 32*G(-1, 0, 0, 1, z) - 64*G(-1, 0, 1, 1, z) - 16*G(0, -1, 0, 1, z) + 4*G(0, 0, 0, -1, z) + 38*G(0, 0, 0, 1, z) + 106*G(0, 0, 1, 1, z) + 171*G(0, 1, 1, 1, z) - (32*Log(1 - z)^4)/3 - 64*G(-1, 0, 1, z)*(2 + Log(1 - z)) + 172*G(0, 1, 1, z)*(2 + Log(1 - z)) + 16*(3 + 2*Pi^2)*Log(z) - (57*G(1, z)^3*Log(z))/2 - 4*G(0, 0, -1, z)*Log(z) + 4*(15 + Pi^2)*Log(z)^2 + 16*Log(z)^3 + Log(z)^4 + 10*G(0, 0, 1, z)*(24 + 12*Log(1 - z) + Log(z)) + (32*Log(1 - z)^3*(-8 + 3*Log(z)))/3 + G(0, 1, z)*(220 - (5*Pi^2)/3 + 88*Log(1 - z)^2 - 16*Log(1 - z)*(-22 + Log(z)) - 32*Log(z) - 4*Log(z)^2) + 4*Log(1 - z)^2*(-40 + 3*Pi^2 + 48*Log(z) + 6*Log(z)^2) + G(1, z)^2*((139*Pi^2)/12 + 32*G(0, -1, z) + (171*G(0, 1, z))/2 + 86*(2 + Log(1 - z))*Log(z) + (43*Log(z)^2)/2) + 8*Log(1 - z)*(-8 + 6*Pi^2 + 2*(15 + Pi^2)*Log(z) + 12*Log(z)^2 + Log(z)^3) + G(0, -1, z)*(80 + (8*Pi^2)/3 + 32*Log(1 - z)^2 + 32*Log(z) + 4*Log(z)^2 + 16*Log(1 - z)*(8 + Log(z))) - 12*(2 + Log(1 - z) + 4*Log(z))*Zeta(3) + G(1, z)*(64*G(-1, 0, 1, z) - 106*G(0, 0, 1, z) - 171*G(0, 1, 1, z) - 2*G(0, 1, z)*(172 + 86*Log(1 - z) - 5*Log(z)) - 16*G(0, -1, z)*(8 + 4*Log(1 - z) + Log(z)) - (2*(70*Pi^2 + 22*(15 + Pi^2)*Log(z) + 132*Log(1 - z)^2*Log(z) + 132*Log(z)^2 + 11*Log(z)^3 + Log(1 - z)*(35*Pi^2 + 528*Log(z) + 66*Log(z)^2)))/3 + 25*Zeta(3)) + G(-1, z)*(-32*G(1, z)^2*Log(z) + (16*G(1, z)*(2*Pi^2 + 12*(2 + Log(1 - z))*Log(z) + 3*Log(z)^2))/3 - (8*(8*Pi^2 + 2*(15 + Pi^2)*Log(z) + 12*Log(1 - z)^2*Log(z) + 12*Log(z)^2 + Log(z)^3 + Log(1 - z)*(4*Pi^2 + 48*Log(z) + 6*Log(z)^2)))/3 + 32*Zeta(3)))/e + G(-1, z)*((-128*G(1, z)^3*Log(z))/3 + (32*G(1, z)^2*(2*Pi^2 + 12*(2 + Log(1 - z))*Log(z) + 3*Log(z)^2))/3 + (4*(4*Pi^2*(50 + 3*Pi^2) + 80*(3 + 2*Pi^2)*Log(z) + 160*Log(1 - z)^3*Log(z) + 20*(15 + Pi^2)*Log(z)^2 + 80*Log(z)^3 + 5*Log(z)^4 + 40*Log(1 - z)^2*(2*Pi^2 + 24*Log(z) + 3*Log(z)^2) + 40*Log(1 - z)*(8*Pi^2 + 2*(15 + Pi^2)*Log(z) + 12*Log(z)^2 + Log(z)^3)))/15 - 64*(4 + 2*Log(1 - z) + Log(z))*Zeta(3) + G(1, z)*((-32*(8*Pi^2 + 2*(15 + Pi^2)*Log(z) + 12*Log(1 - z)^2*Log(z) + 12*Log(z)^2 + Log(z)^3 + Log(1 - z)*(4*Pi^2 + 48*Log(z) + 6*Log(z)^2)))/3 + 128*Zeta(3))) - 87*Zeta(5)) + MS(2)*((22*Pi^4)/15 + 8*G(-1, 0, 0, 0, 1, z) + 16*G(-1, 0, 0, 1, 1, z) + 32*G(-1, 0, 1, 1, 1, z) - 8*G(0, -1, 0, 0, 1, z) - 16*G(0, -1, 0, 1, 1, z) + 8*G(0, 0, -1, 0, 1, z) + 60*G(0, 0, 0, 0, -1, z) + 26*G(0, 0, 0, 0, 1, z) + 20*G(0, 0, 0, 1, 1, z) + 16*G(0, 0, 1, 0, 1, z) - 8*G(0, 0, 1, 1, 1, z) - 8*G(0, 1, 0, 1, 1, z) - 16*G(0, 1, 1, 1, 1, z) + 8*G(0, 0, 1, 1, z)*(3 + Log(1 - z)) + (-16*Pi^2 - (7*Pi^4)/45)*Log(z) - (2*G(1, z)^4*Log(z))/3 - 6*(4 + 3*Pi^2)*Log(z)^2 - 4*Log(1 - z)^3*Log(z)^2 - (8*(81 + 4*Pi^2)*Log(z)^3)/9 - (75*Log(z)^4)/2 - (9*Log(z)^5)/2 + 16*G(-1, 0, 0, 1, z)*(3 + Log(1 - z) + Log(z)) + 32*G(-1, 0, 1, 1, z)*(3 + Log(1 - z) + Log(z)) - 16*G(0, -1, 0, 1, z)*(3 + Log(1 - z) + Log(z)) - 2*G(0, 1, z)^2*(6 + 2*Log(1 - z) + 3*Log(z)) - 8*G(0, 1, 1, 1, z)*(6 + 2*Log(1 - z) + 7*Log(z)) - 8*G(0, 0, 0, -1, z)*(21 + 7*Log(1 - z) + 11*Log(z)) - 4*G(0, 0, 0, 1, z)*(21 + 7*Log(1 - z) + 12*Log(z)) + (4*G(0, -1, z) + 2*G(0, 1, z) - 4*G(-1, z)*Log(z) - 2*G(1, z)*Log(z) + 3*Log(z)^2)/e^3 - (4*Log(1 - z)^2*Log(z)*(2*Pi^2 + 27*Log(z) + 9*Log(z)^2))/3 + Log(1 - z)*((22*Pi^4)/45 - 16*Pi^2*Log(z) - 6*(12 + Pi^2)*Log(z)^2 - 72*Log(z)^3 - (25*Log(z)^4)/2) - 8*G(0, 1, 1, z)*(6 + Log(1 - z)^2 + 18*Log(z) + 4*Log(z)^2 + 6*Log(1 - z)*(1 + Log(z))) + 16*G(-1, 0, 1, z)*(6 + Log(1 - z)^2 + 6*Log(z) + Log(z)^2 + 2*Log(1 - z)*(3 + Log(z))) + 2*G(0, 0, 1, z)*(12 + Pi^2 + 2*Log(1 - z)^2 + 24*Log(z) + 9*Log(z)^2 + 4*Log(1 - z)*(3 + 2*Log(z))) + G(1, z)^3*((16*G(0, -1, z))/3 + (8*G(0, 1, z))/3 + (2*Log(z)*(12 + 4*Log(1 - z) + 15*Log(z)))/3) + (8*G(0, 0, -1, z)*(9*Log(1 - z)^2 + 6*Log(1 - z)*(9 + 5*Log(z)) + 2*(27 + Pi^2 + 45*Log(z) + 12*Log(z)^2)))/3 + G(1, z)^2*(16*G(-1, 0, 1, z) + 24*G(0, 0, -1, z) + 4*G(0, 0, 1, z) - 8*G(0, 1, 1, z) - 16*G(0, -1, z)*(3 + Log(1 - z) + 2*Log(z)) - 8*G(0, 1, z)*(3 + Log(1 - z) + 4*Log(z)) - (Log(z)*(12*(6 + Pi^2) + 12*Log(1 - z)^2 + 234*Log(z) + 67*Log(z)^2 + Log(1 - z)*(72 + 78*Log(z))))/3 - 16*Zeta(3)) + (8*G(-1, 0, 1, z) + 12*G(0, 0, -1, z) + 2*G(0, 0, 1, z) - 4*G(0, 1, 1, z) - 2*G(1, z)^2*Log(z) - 8*G(0, -1, z)*(3 + Log(1 - z) + 2*Log(z)) - 4*G(0, 1, z)*(3 + Log(1 - z) + 3*Log(z)) - (2*Log(z)*(2*Pi^2 + 9*(3 + Log(1 - z))*Log(z) + 9*Log(z)^2))/3 + G(-1, z)*((4*Pi^2)/3 - 8*G(1, z)*Log(z) + 8*(3 + Log(1 - z))*Log(z) + 10*Log(z)^2) + G(1, z)*(8*G(0, -1, z) + 4*G(0, 1, z) + Log(z)*(12 + 4*Log(1 - z) + 11*Log(z))) - 8*Zeta(3))/e^2 - 2*(48 + 48*Log(1 - z) + 8*Log(1 - z)^2 - 7*Log(z)^2)*Zeta(3) + G(0, 1, z)*(-4*G(0, 0, 1, z) - (4*(3*(4 + Pi^2) + 2*Log(1 - z)^3 + 2*(54 + Pi^2)*Log(z) + 90*Log(z)^2 + 15*Log(z)^3 + 18*Log(1 - z)^2*(1 + Log(z)) + Log(1 - z)*(36 + Pi^2 + 108*Log(z) + 30*Log(z)^2)))/3 + 4*Zeta(3)) + G(0, -1, z)*((-4*(12*(2 + Pi^2) + 4*Log(1 - z)^3 + 6*(24 + Pi^2)*Log(z) + 126*Log(z)^2 + 23*Log(z)^3 + 12*Log(1 - z)^2*(3 + 2*Log(z)) + 2*Log(1 - z)*(36 + 2*Pi^2 + 72*Log(z) + 21*Log(z)^2)))/3 + 16*Zeta(3)) + G(1, z)*((-22*Pi^4)/45 + 4*G(0, 1, z)^2 - 16*G(-1, 0, 0, 1, z) - 32*G(-1, 0, 1, 1, z) + 16*G(0, -1, 0, 1, z) + 56*G(0, 0, 0, -1, z) + 28*G(0, 0, 0, 1, z) - 8*G(0, 0, 1, 1, z) + 16*G(0, 1, 1, 1, z) + (4*(3*(4 + 5*Pi^2) + (36 + 5*Pi^2)*Log(1 - z) + 18*Log(1 - z)^2 + 2*Log(1 - z)^3)*Log(z))/3 + (132 + (23*Pi^2)/3 + 132*Log(1 - z) + 22*Log(1 - z)^2)*Log(z)^2 + (110*(3 + Log(1 - z))*Log(z)^3)/3 + (215*Log(z)^4)/12 - 32*G(-1, 0, 1, z)*(3 + Log(1 - z) + Log(z)) - 4*G(0, 0, 1, z)*(6 + 2*Log(1 - z) + 3*Log(z)) - 16*G(0, 0, -1, z)*(9 + 3*Log(1 - z) + 5*Log(z)) + 8*G(0, 1, 1, z)*(6 + 2*Log(1 - z) + 7*Log(z)) + (8*G(0, -1, z)*(36 + 2*Pi^2 + 6*Log(1 - z)^2 + 72*Log(z) + 21*Log(z)^2 + 12*Log(1 - z)*(3 + 2*Log(z))))/3 + G(0, 1, z)*(48 + (4*Pi^2)/3 + 8*Log(1 - z)^2 + 168*Log(z) + 46*Log(z)^2 + 8*Log(1 - z)*(6 + 7*Log(z))) + (96 + 32*Log(1 - z) - 4*Log(z))*Zeta(3)) + ((-11*Pi^4)/45 + 2*G(0, 1, z)^2 - 8*G(-1, 0, 0, 1, z) - 16*G(-1, 0, 1, 1, z) + 8*G(0, -1, 0, 1, z) + 28*G(0, 0, 0, -1, z) + 14*G(0, 0, 0, 1, z) - 4*G(0, 0, 1, 1, z) + 8*G(0, 1, 1, 1, z) - (4*G(1, z)^3*Log(z))/3 + (8*Pi^2*(3 + Log(1 - z))*Log(z))/3 + 3*(12 + Pi^2 + 12*Log(1 - z) + 2*Log(1 - z)^2)*Log(z)^2 + 12*(3 + Log(1 - z))*Log(z)^3 + (25*Log(z)^4)/4 - 16*G(-1, 0, 1, z)*(3 + Log(1 - z) + Log(z)) - 4*G(0, 0, 1, z)*(3 + Log(1 - z) + 2*Log(z)) + 8*G(0, 1, 1, z)*(3 + Log(1 - z) + 3*Log(z)) - 8*G(0, 0, -1, z)*(9 + 3*Log(1 - z) + 5*Log(z)) + G(0, 1, z)*(24 + (2*Pi^2)/3 + 4*Log(1 - z)^2 + 72*Log(z) + 20*Log(z)^2 + 24*Log(1 - z)*(1 + Log(z))) + G(0, -1, z)*(48 + (8*Pi^2)/3 + 8*Log(1 - z)^2 + 96*Log(z) + 28*Log(z)^2 + 16*Log(1 - z)*(3 + 2*Log(z))) + G(1, z)^2*(8*G(0, -1, z) + 4*G(0, 1, z) + Log(z)*(12 + 4*Log(1 - z) + 13*Log(z))) + G(1, z)*(16*G(-1, 0, 1, z) + 24*G(0, 0, -1, z) + 4*G(0, 0, 1, z) - 8*G(0, 1, 1, z) - 16*G(0, -1, z)*(3 + Log(1 - z) + 2*Log(z)) - 4*G(0, 1, z)*(6 + 2*Log(1 - z) + 7*Log(z)) - (Log(z)*(72 + 10*Pi^2 + 12*Log(1 - z)^2 + 198*Log(z) + 55*Log(z)^2 + Log(1 - z)*(72 + 66*Log(z))))/3 - 16*Zeta(3)) + 16*(3 + Log(1 - z))*Zeta(3) + G(-1, z)*(-8*G(1, z)^2*Log(z) + G(1, z)*((8*Pi^2)/3 + 16*(3 + Log(1 - z))*Log(z) + 20*Log(z)^2) - (2*(12*Pi^2 + 6*(12 + Pi^2)*Log(z) + 12*Log(1 - z)^2*Log(z) + 90*Log(z)^2 + 19*Log(z)^3 + Log(1 - z)*(4*Pi^2 + 72*Log(z) + 30*Log(z)^2)))/3 + 8*Zeta(3)))/e + G(-1, z)*((2*Pi^2*(40 + Pi^2))/5 + 8*(4 + 3*Pi^2)*Log(z) - (16*G(1, z)^3*Log(z))/3 + (16*Log(1 - z)^3*Log(z))/3 + 6*(20 + Pi^2)*Log(z)^2 + 76*Log(z)^3 + (65*Log(z)^4)/6 + Log(1 - z)^2*((8*Pi^2)/3 + 48*Log(z) + 20*Log(z)^2) + G(1, z)^2*((8*Pi^2)/3 + 16*(3 + Log(1 - z))*Log(z) + 20*Log(z)^2) + (4*Log(1 - z)*(12*Pi^2 + 6*(12 + Pi^2)*Log(z) + 90*Log(z)^2 + 19*Log(z)^3))/3 - 8*(6 + 2*Log(1 - z) + 3*Log(z))*Zeta(3) + G(1, z)*((-4*(12*Pi^2 + 6*(12 + Pi^2)*Log(z) + 12*Log(1 - z)^2*Log(z) + 90*Log(z)^2 + 19*Log(z)^3 + Log(1 - z)*(4*Pi^2 + 72*Log(z) + 30*Log(z)^2)))/3 + 16*Zeta(3))) - 68*Zeta(5)) + MS(3)*(e^(-5) - 60*G(-1, 0, 0, 0, 1, z) - 108*G(-1, 0, 0, 1, 1, z) - 216*G(-1, 0, 1, 1, 1, z) - 36*G(0, 0, 0, 0, -1, z) + 60*G(0, 0, 0, 0, 1, z) + 150*G(0, 0, 0, 1, 1, z) + 36*G(0, 0, 1, 0, 1, z) + 90*G(0, 0, 1, 1, 1, z) - 18*G(0, 1, 0, 1, 1, z) + 297*G(0, 1, 1, 1, 1, z) + (99*G(1, z)^4*Log(z))/8 + 9*G(0, 1, z)^2*Log(z) - 36*G(-1, 0, 0, 1, z)*(7 + 3*Log(1 - z) + Log(z)) - 72*G(-1, 0, 1, 1, z)*(7 + 3*Log(1 - z) + Log(z)) + (-7 - 3*Log(1 - z) + 2*Log(z))/e^4 + 6*G(0, 0, 1, 1, z)*(49 + 21*Log(1 - z) + 12*Log(z)) + 9*G(0, 1, 1, 1, z)*(77 + 33*Log(1 - z) + 19*Log(z)) + G(0, 0, 0, 1, z)*(56 + 24*Log(1 - z) + 26*Log(z)) + G(0, 0, 0, -1, z)*(140 + 60*Log(1 - z) + 56*Log(z)) - 12*G(-1, 0, 1, z)*(32 + 9*Log(1 - z)^2 + 14*Log(z) + Log(z)^2 + 6*Log(1 - z)*(7 + Log(z))) + (3*G(0, 1, 1, z)*(352 + 2*Pi^2 + 99*Log(1 - z)^2 + 294*Log(z) + 21*Log(z)^2 + 42*Log(1 - z)*(11 + 3*Log(z))))/2 - 2*G(0, 0, -1, z)*(96 + 5*Pi^2 + 27*Log(1 - z)^2 + 112*Log(z) + 22*Log(z)^2 + 6*Log(1 - z)*(21 + 8*Log(z))) + G(0, 0, 1, z)*(3*(96 + Pi^2) + 81*Log(1 - z)^2 + 238*Log(z) + 16*Log(z)^2 + 6*Log(1 - z)*(63 + 17*Log(z))) + (-8*G(0, -1, z) - 11*G(0, 1, z) + 8*G(-1, z)*Log(z) + 11*G(1, z)*Log(z) + (96 - 7*Pi^2 + 27*Log(1 - z)^2 + 6*Log(1 - z)*(21 - 6*Log(z)) - 84*Log(z) - 45*Log(z)^2)/6)/e^3 + G(1, z)^3*(-36*G(0, -1, z) - (99*G(0, 1, z))/2 - (3*(7*Pi^2 + 22*(7 + 3*Log(1 - z))*Log(z) + 60*Log(z)^2))/4) + (70*Pi^2*(72 + Pi^2) - 729*Log(1 - z)^5 + 16*Pi^2*(1860 + 73*Pi^2)*Log(z) + 30*(1080 + 637*Pi^2)*Log(z)^2 + 50*(960 + 53*Pi^2)*Log(z)^3 + 15435*Log(z)^4 + 1266*Log(z)^5 + 1215*Log(1 - z)^4*(-7 + 2*Log(z)) + 270*Log(1 - z)^3*(-96 + 7*Pi^2 + 84*Log(z) + 45*Log(z)^2) + 270*Log(1 - z)^2*(-72 + 49*Pi^2 + (192 + 31*Pi^2)*Log(z) + 315*Log(z)^2 + 50*Log(z)^3) + 15*Log(1 - z)*(2*Pi^2*(672 + Pi^2) + 12*(144 + 217*Pi^2)*Log(z) + 6*(1440 + 91*Pi^2)*Log(z)^2 + 4200*Log(z)^3 + 441*Log(z)^4))/360 + G(0, -1, z)*(96 + 42*Pi^2 + 36*Log(1 - z)^3 + 16*(20 + Pi^2)*Log(z) + 182*Log(z)^2 + (70*Log(z)^3)/3 + 18*Log(1 - z)^2*(14 + 5*Log(z)) + 6*Log(1 - z)*(64 + 3*Pi^2 + 70*Log(z) + 13*Log(z)^2) - 48*Zeta(3)) + G(0, 1, z)*(-18*G(0, 0, 1, z) + 18*G(0, 1, 1, z) + (792 + 297*Log(1 - z)^3 + 1632*Log(z) + 399*Log(z)^2 + 35*Log(z)^3 + 27*Log(1 - z)^2*(77 + 17*Log(z)) + 9*Log(1 - z)*(352 + 238*Log(z) + 19*Log(z)^2))/6 - 18*Zeta(3)) + ((288 - 20*Pi^2 + 81*Log(1 - z)^2 + Log(1 - z)*(378 - 234*Log(z)) - 546*Log(z) - 117*Log(z)^2)*Zeta(3))/2 + (-24*G(-1, 0, 1, z) - 12*G(0, 0, -1, z) + 18*G(0, 0, 1, z) + 33*G(0, 1, 1, z) + (33*G(1, z)^2*Log(z))/2 + 4*G(0, -1, z)*(14 + 6*Log(1 - z) + 5*Log(z)) + G(0, 1, z)*(77 + 33*Log(1 - z) + 17*Log(z)) + G(1, z)*((-7*Pi^2)/2 - 24*G(0, -1, z) - 33*G(0, 1, z) - 11*(7 + 3*Log(1 - z))*Log(z) - 26*Log(z)^2) + G(-1, z)*(24*G(1, z)*Log(z) - 2*(2*Pi^2 + 4*(7 + 3*Log(1 - z))*Log(z) + 7*Log(z)^2)) + (-72 + 49*Pi^2 - 27*Log(1 - z)^3 + (192 + 31*Pi^2)*Log(z) + 315*Log(z)^2 + 50*Log(z)^3 + 27*Log(1 - z)^2*(-7 + 2*Log(z)) + 3*Log(1 - z)*(-96 + 7*Pi^2 + 84*Log(z) + 45*Log(z)^2))/6 + 9*Zeta(3))/e^2 + G(1, z)^2*(-108*G(-1, 0, 1, z) - 54*G(0, 0, -1, z) + 63*G(0, 0, 1, z) + (297*G(0, 1, 1, z))/2 + 18*G(0, -1, z)*(14 + 6*Log(1 - z) + 5*Log(z)) + (9*G(0, 1, z)*(77 + 33*Log(1 - z) + 23*Log(z)))/2 + (147*Pi^2 + 33*(32 + 3*Pi^2)*Log(z) + 297*Log(1 - z)^2*Log(z) + 1176*Log(z)^2 + 185*Log(z)^3 + 63*Log(1 - z)*(Pi^2 + 22*Log(z) + 8*Log(z)^2))/4 + (45*Zeta(3))/2) + G(1, z)*((-8*Pi^2*(105 + Pi^2))/15 - 9*G(0, 1, z)^2 + 108*G(-1, 0, 0, 1, z) + 216*G(-1, 0, 1, 1, z) - 60*G(0, 0, 0, -1, z) - 42*G(0, 0, 0, 1, z) - 126*G(0, 0, 1, 1, z) - 297*G(0, 1, 1, 1, z) - ((264 + 217*Pi^2)*Log(z))/2 - (99*Log(1 - z)^3*Log(z))/2 + (-416 - (97*Pi^2)/4)*Log(z)^2 - (1169*Log(z)^3)/6 - (62*Log(z)^4)/3 + 72*G(-1, 0, 1, z)*(7 + 3*Log(1 - z) + Log(z)) + 12*G(0, 0, -1, z)*(21 + 9*Log(1 - z) + 8*Log(z)) - 6*G(0, 0, 1, z)*(49 + 21*Log(1 - z) + 15*Log(z)) - 9*G(0, 1, 1, z)*(77 + 33*Log(1 - z) + 21*Log(z)) - (9*Log(1 - z)^2*(7*Pi^2 + 154*Log(z) + 52*Log(z)^2))/4 - (Log(1 - z)*(147*Pi^2 + 3*(352 + 31*Pi^2)*Log(z) + 1092*Log(z)^2 + 167*Log(z)^3))/2 - (3*G(0, 1, z)*(352 + 2*Pi^2 + 99*Log(1 - z)^2 + 294*Log(z) + 27*Log(z)^2 + 42*Log(1 - z)*(11 + 3*Log(z))))/2 - 6*G(0, -1, z)*(64 + 3*Pi^2 + 18*Log(1 - z)^2 + 70*Log(z) + 13*Log(z)^2 + 6*Log(1 - z)*(14 + 5*Log(z))) - 3*(35 + 15*Log(1 - z) - 37*Log(z))*Zeta(3)) + G(-1, z)*(-64*Pi^2 - (83*Pi^4)/30 - 2*(48 + 35*Pi^2)*Log(z) + 36*G(1, z)^3*Log(z) - 36*Log(1 - z)^3*Log(z) - (224 + 13*Pi^2)*Log(z)^2 - (280*Log(z)^3)/3 - (55*Log(z)^4)/6 - 9*Log(1 - z)^2*(2*Pi^2 + 28*Log(z) + 7*Log(z)^2) - 9*G(1, z)^2*(2*Pi^2 + 4*(7 + 3*Log(1 - z))*Log(z) + 7*Log(z)^2) - 2*Log(1 - z)*(42*Pi^2 + 3*(64 + 5*Pi^2)*Log(z) + 147*Log(z)^2 + 20*Log(z)^3) + G(1, z)*(2*(42*Pi^2 + 3*(64 + 5*Pi^2)*Log(z) + 54*Log(1 - z)^2*Log(z) + 147*Log(z)^2 + 20*Log(z)^3 + 9*Log(1 - z)*(2*Pi^2 + 28*Log(z) + 7*Log(z)^2)) - 108*Zeta(3)) + 12*(9*Log(1 - z) + 7*(3 + Log(z)))*Zeta(3)) + (36*G(-1, 0, 0, 1, z) + 72*G(-1, 0, 1, 1, z) - 20*G(0, 0, 0, -1, z) - 8*G(0, 0, 0, 1, z) - 42*G(0, 0, 1, 1, z) - 99*G(0, 1, 1, 1, z) + (33*G(1, z)^3*Log(z))/2 + 24*G(-1, 0, 1, z)*(7 + 3*Log(1 - z) + Log(z)) + 4*G(0, 0, -1, z)*(21 + 9*Log(1 - z) + 8*Log(z)) - 2*G(0, 0, 1, z)*(63 + 27*Log(1 - z) + 17*Log(z)) - 3*G(0, 1, 1, z)*(77 + 33*Log(1 - z) + 21*Log(z)) - 2*G(0, -1, z)*(64 + 3*Pi^2 + 18*Log(1 - z)^2 + 70*Log(z) + 13*Log(z)^2 + 6*Log(1 - z)*(14 + 5*Log(z))) + G(0, 1, z)*(-176 - (99*Log(1 - z)^2)/2 - 119*Log(z) - (19*Log(z)^2)/2 - 3*Log(1 - z)*(77 + 17*Log(z))) + G(1, z)^2*(-36*G(0, -1, z) - (99*G(0, 1, z))/2 - (3*(7*Pi^2 + 22*(7 + 3*Log(1 - z))*Log(z) + 56*Log(z)^2))/4) + (-2*Pi^2*(672 + Pi^2) + 243*Log(1 - z)^4 - 12*(144 + 217*Pi^2)*Log(z) - 6*(1440 + 91*Pi^2)*Log(z)^2 - 4200*Log(z)^3 - 441*Log(z)^4 - 324*Log(1 - z)^3*(-7 + 2*Log(z)) - 54*Log(1 - z)^2*(-96 + 7*Pi^2 + 84*Log(z) + 45*Log(z)^2) - 36*Log(1 - z)*(-72 + 49*Pi^2 + (192 + 31*Pi^2)*Log(z) + 315*Log(z)^2 + 50*Log(z)^3))/72 + G(-1, z)*(28*Pi^2 + 2*(64 + 5*Pi^2)*Log(z) + 36*G(1, z)^2*Log(z) + 36*Log(1 - z)^2*Log(z) + 98*Log(z)^2 + (40*Log(z)^3)/3 + 6*Log(1 - z)*(2*Pi^2 + 28*Log(z) + 7*Log(z)^2) - 6*G(1, z)*(2*Pi^2 + 4*(7 + 3*Log(1 - z))*Log(z) + 7*Log(z)^2) - 36*Zeta(3)) + (-63 - 27*Log(1 - z) + 39*Log(z))*Zeta(3) + G(1, z)*(-72*G(-1, 0, 1, z) - 36*G(0, 0, -1, z) + 42*G(0, 0, 1, z) + 99*G(0, 1, 1, z) + 12*G(0, -1, z)*(14 + 6*Log(1 - z) + 5*Log(z)) + G(0, 1, z)*(231 + 99*Log(1 - z) + 63*Log(z)) + (147*Pi^2 + 3*(352 + 31*Pi^2)*Log(z) + 297*Log(1 - z)^2*Log(z) + 1092*Log(z)^2 + 167*Log(z)^3 + 9*Log(1 - z)*(7*Pi^2 + 154*Log(z) + 52*Log(z)^2))/6 + 15*Zeta(3)))/e + 216*Zeta(5)):

M15:=MS(3)*((32*Pi^4*(-1 + 7*e))/(45*(-1 + z)*e) + (768*G(-1, 0, 0, 1, 1, z))/(-1 + z) + (384*G(-1, 0, 1, 0, 1, z))/(-1 + z) + (208*G(0, -1, 0, 0, 1, z))/(-1 + z) + (416*G(0, -1, 0, 1, 1, z))/(-1 + z) + (128*G(0, 0, -1, 0, 1, z))/(-1 + z) - (736*G(0, 0, 0, 0, -1, z))/(-1 + z) - (752*G(0, 0, 0, 0, 1, z))/(-1 + z) - (1608*G(0, 0, 0, 1, 1, z))/(-1 + z) - (592*G(0, 0, 1, 0, 1, z))/(-1 + z) + (1232*G(0, 0, 1, 1, 1, z))/(-1 + z) + (632*G(0, 1, 0, 1, 1, z))/(-1 + z) - (64*G(-1, 0, 0, 1, z)*Log(z))/(-1 + z) - (128*G(-1, 0, 1, 1, z)*Log(z))/(-1 + z) + (268*G(0, 1, 1, 1, z)*Log(z))/(-1 + z) + (27*Log(1 - z)^4*Log(z))/(2*(-1 + z)) + (2*G(1, z)^3*Log(z)^2)/(3*(-1 + z)) + ((79*Pi^2)/(9 - 9*z) - (28*(1 - 7*e + 16*e^2))/(3*(-1 + z)*e^2))*Log(z)^3 - (15*(-1 + 7*e)*Log(z)^4)/(2*(-1 + z)*e) + (67*Log(z)^5)/(15 - 15*z) + G(0, -1, 0, 1, z)*((32 - 224*e)/(e - z*e) + (96*Log(1 - z))/(-1 + z) - (128*Log(z))/(-1 + z)) + G(0, 1, z)^2*((56 - 392*e)/(e - z*e) + (168*Log(1 - z))/(-1 + z) + (92*Log(z))/(-1 + z)) + G(0, 0, 1, 1, z)*((-32*(-1 + 7*e))/((-1 + z)*e) - (96*Log(1 - z))/(-1 + z) + (256*Log(z))/(-1 + z)) + G(0, 0, 0, 1, z)*((240*(-1 + 7*e))/((-1 + z)*e) + (720*Log(1 - z))/(-1 + z) + (648*Log(z))/(-1 + z)) + G(0, 0, 0, -1, z)*((240*(-1 + 7*e))/((-1 + z)*e) + (720*Log(1 - z))/(-1 + z) + (656*Log(z))/(-1 + z)) + G(-1, z)*((64*G(0, 0, 1, z)*Log(z))/(-1 + z) + (128*G(0, 1, 1, z)*Log(z))/(-1 + z)) + G(0, 1, 1, z)*((116*Pi^2)/(3 - 3*z) - (100*(-1 + 7*e)*Log(z))/((-1 + z)*e) - (300*Log(1 - z)*Log(z))/(-1 + z) - (218*Log(z)^2)/(-1 + z)) + Log(1 - z)^3*(((18 - 126*e)*Log(z))/(e - z*e) - (27*Log(z)^2)/(-1 + z)) + G(-1, 0, 1, z)*((32*Pi^2)/(-1 + z) + ((64 - 448*e)*Log(z))/(e - z*e) + (192*Log(1 - z)*Log(z))/(-1 + z) + (112*Log(z)^2)/(-1 + z)) + G(0, 0, 1, z)*((196*Pi^2)/(3 - 3*z) - (80*(1 - 7*e + 16*e^2))/((-1 + z)*e^2) - (360*Log(1 - z)^2)/(-1 + z) - (264*(-1 + 7*e)*Log(z))/((-1 + z)*e) - (344*Log(z)^2)/(-1 + z) + Log(1 - z)*((-240*(-1 + 7*e))/((-1 + z)*e) - (792*Log(z))/(-1 + z))) + G(0, 0, -1, z)*((-64*Pi^2)/(-1 + z) - (64*(1 - 7*e + 16*e^2))/((-1 + z)*e^2) - (288*Log(1 - z)^2)/(-1 + z) - (192*(-1 + 7*e)*Log(z))/((-1 + z)*e) - (264*Log(z)^2)/(-1 + z) + Log(1 - z)*((-192*(-1 + 7*e))/((-1 + z)*e) - (576*Log(z))/(-1 + z))) + ((4*Pi^2)/(3*(-1 + z)) - (32*(1 - 7*e + 16*e^2))/((-1 + z)*e^2))*Zeta(3) + Log(1 - z)^2*(((-21*Pi^2)/(-1 + z) + (18*(1 - 7*e + 16*e^2))/((-1 + z)*e^2))*Log(z) - (27*(-1 + 7*e)*Log(z)^2)/((-1 + z)*e) - (42*Log(z)^3)/(-1 + z) - (144*Zeta(3))/(-1 + z)) + G(0, -1, z)*((Pi^2*(16 - 112*e))/(e - z*e) - (64*G(0, 0, 1, z))/(-1 + z) - (128*G(0, 1, 1, z))/(-1 + z) + ((40*Pi^2)/(-1 + z) + (32*(1 - 7*e + 16*e^2))/((-1 + z)*e^2))*Log(z) + (144*Log(1 - z)^2*Log(z))/(-1 + z) + ((56 - 392*e)*Log(z)^2)/(e - z*e) + (160*Log(z)^3)/(3*(-1 + z)) + G(0, 1, z)*((64 - 448*e)/(e - z*e) + (192*Log(1 - z))/(-1 + z) + (160*Log(z))/(-1 + z)) + Log(1 - z)*((48*Pi^2)/(-1 + z) + ((96 - 672*e)*Log(z))/(e - z*e) + (168*Log(z)^2)/(-1 + z)) - (144*Zeta(3))/(-1 + z)) + G(1, z)^2*((-32*G(0, 0, -1, z))/(-1 + z) - (16*G(0, 0, 1, z))/(-1 + z) + (Pi^2*Log(z))/(3 - 3*z) + (16*G(0, -1, z)*Log(z))/(-1 + z) + (6*G(0, 1, z)*Log(z))/(-1 + z) + ((2 - 14*e)*Log(z)^2)/((-1 + z)*e) - (6*Log(1 - z)*Log(z)^2)/(-1 + z) - (3*Log(z)^3)/(-1 + z) + (8*Zeta(3))/(-1 + z)) + G(0, 1, z)*((Pi^2*(40 - 280*e))/(3*e - 3*z*e) - (192*G(-1, 0, 1, z))/(-1 + z) - (96*G(0, 0, -1, z))/(-1 + z) + (168*G(0, 0, 1, z))/(-1 + z) - (296*G(0, 1, 1, z))/(-1 + z) + ((160*Pi^2)/(3*(-1 + z)) + (36*(1 - 7*e + 16*e^2))/((-1 + z)*e^2))*Log(z) + (162*Log(1 - z)^2*Log(z))/(-1 + z) + ((86 - 602*e)*Log(z)^2)/(e - z*e) + (90*Log(z)^3)/(-1 + z) + G(-1, z)*((-32*Pi^2)/(-1 + z) - (64*(-1 + 7*e)*Log(z))/((-1 + z)*e) - (192*Log(1 - z)*Log(z))/(-1 + z) - (112*Log(z)^2)/(-1 + z)) + Log(1 - z)*((40*Pi^2)/(-1 + z) + ((108 - 756*e)*Log(z))/(e - z*e) + (258*Log(z)^2)/(-1 + z)) + (24*Zeta(3))/(-1 + z)) + Log(z)^2*((-6*(1 - 2*e)^2*(-1 + 3*e))/((-1 + z)*e^3) - (25*Pi^2*(-1 + 7*e))/(3*(-1 + z)*e) + (54*Zeta(3))/(-1 + z)) + Log(z)*((86*Pi^4)/(45 - 45*z) - (4*(1 - 2*e)^2*(-1 + 3*e))/((-1 + z)*e^4) - (14*Pi^2*(1 - 7*e + 16*e^2))/(3*(-1 + z)*e^2) + ((12 - 84*e)*Zeta(3))/(e - z*e)) + Log(1 - z)*((32*Pi^4)/(15*(-1 + z)) + ((-25*Pi^2)/(-1 + z) - (18*(1 - 7*e + 16*e^2))/((-1 + z)*e^2))*Log(z)^2 - (28*(-1 + 7*e)*Log(z)^3)/((-1 + z)*e) + (45*Log(z)^4)/(2 - 2*z) - (96*(-1 + 7*e)*Zeta(3))/((-1 + z)*e) + Log(z)*((Pi^2*(14 - 98*e))/((-1 + z)*e) + (12*(1 - 2*e)^2*(-1 + 3*e))/((-1 + z)*e^3) + (36*Zeta(3))/(-1 + z))) + G(1, z)*((49*Pi^4)/(45*(-1 + z)) - (20*G(0, 1, z)^2)/(-1 + z) - (32*G(0, -1, 0, 1, z))/(-1 + z) - (240*G(0, 0, 0, -1, z))/(-1 + z) - (168*G(0, 0, 0, 1, z))/(-1 + z) + (32*G(0, 0, 1, 1, z))/(-1 + z) - (64*G(-1, 0, 1, z)*Log(z))/(-1 + z) + (28*G(0, 1, 1, z)*Log(z))/(-1 + z) + ((13*Pi^2)/(3*(-1 + z)) + (4*(1 - 7*e + 16*e^2))/((-1 + z)*e^2))*Log(z)^2 + (18*Log(1 - z)^2*Log(z)^2)/(-1 + z) + ((6 - 42*e)*Log(z)^3)/(e - z*e) + (16*Log(z)^4)/(3*(-1 + z)) + G(0, 0, 1, z)*((32 - 224*e)/(e - z*e) + (96*Log(1 - z))/(-1 + z) + (168*Log(z))/(-1 + z)) + G(0, 0, -1, z)*((64 - 448*e)/(e - z*e) + (192*Log(1 - z))/(-1 + z) + (192*Log(z))/(-1 + z)) + G(0, -1, z)*((-16*Pi^2)/(-1 + z) - (64*G(0, 1, z))/(-1 + z) - (32*(-1 + 7*e)*Log(z))/((-1 + z)*e) - (96*Log(1 - z)*Log(z))/(-1 + z) - (56*Log(z)^2)/(-1 + z)) + G(0, 1, z)*((4*Pi^2)/(3 - 3*z) + ((12 - 84*e)*Log(z))/((-1 + z)*e) + (64*G(-1, z)*Log(z))/(-1 + z) - (36*Log(1 - z)*Log(z))/(-1 + z) - (50*Log(z)^2)/(-1 + z)) - (16*(-1 + 7*e)*Zeta(3))/((-1 + z)*e) + Log(1 - z)*((2*Pi^2*Log(z))/(-1 + z) + ((12 - 84*e)*Log(z)^2)/(e - z*e) + (18*Log(z)^3)/(-1 + z) - (48*Zeta(3))/(-1 + z)) + Log(z)*((Pi^2*(2 - 14*e))/(3*e - 3*z*e) + (36*Zeta(3))/(-1 + z))) - (212*Zeta(5))/(-1 + z)) + MS(2)*((22*Pi^4*(-1 + 6*e))/(45*(-1 + z)*e) - (256*G(-1, 0, 0, 1, 1, z))/(-1 + z) - (128*G(-1, 0, 1, 0, 1, z))/(-1 + z) - (64*G(0, -1, 0, 0, 1, z))/(-1 + z) - (128*G(0, -1, 0, 1, 1, z))/(-1 + z) - (64*G(0, 0, -1, 0, 1, z))/(-1 + z) + (800*G(0, 0, 0, 0, -1, z))/(-1 + z) + (688*G(0, 0, 0, 0, 1, z))/(-1 + z) + (288*G(0, 0, 0, 1, 1, z))/(-1 + z) + (96*G(0, 0, 1, 0, 1, z))/(-1 + z) - (128*G(0, 0, 1, 1, 1, z))/(-1 + z) - (64*G(0, 1, 0, 1, 1, z))/(-1 + z) + (32*G(-1, 0, 0, 1, z)*Log(z))/(-1 + z) + (64*G(-1, 0, 1, 1, z)*Log(z))/(-1 + z) + (96*G(0, -1, 0, 1, z)*Log(z))/(-1 + z) - (112*G(0, 0, 1, 1, z)*Log(z))/(-1 + z) - (32*G(0, 1, 1, 1, z)*Log(z))/(-1 + z) + (Pi^2*(8 - 48*e)*Log(z)^2)/(3*e - 3*z*e) + ((4*Pi^2)/(-1 + z) + (4*(1 - 6*e + 12*e^2))/((-1 + z)*e^2))*Log(z)^3 + ((6 - 36*e)*Log(z)^4)/(e - z*e) + (5*Log(z)^5)/(-1 + z) + G(0, 0, 0, -1, z)*((-192*(-1 + 6*e))/((-1 + z)*e) - (384*Log(1 - z))/(-1 + z) - (688*Log(z))/(-1 + z)) + G(0, 0, 0, 1, z)*((-144*(-1 + 6*e))/((-1 + z)*e) - (288*Log(1 - z))/(-1 + z) - (632*Log(z))/(-1 + z)) + G(0, 1, z)^2*((8 - 48*e)/((-1 + z)*e) - (16*Log(1 - z))/(-1 + z) - (56*Log(z))/(-1 + z)) + G(-1, z)*((-32*G(0, 0, 1, z)*Log(z))/(-1 + z) - (64*G(0, 1, 1, z)*Log(z))/(-1 + z)) + G(-1, 0, 1, z)*((32*Pi^2)/(3 - 3*z) - (32*(-1 + 6*e)*Log(z))/((-1 + z)*e) - (64*Log(1 - z)*Log(z))/(-1 + z) - (80*Log(z)^2)/(-1 + z)) + G(0, 1, 1, z)*(((16 - 96*e)*Log(z))/(e - z*e) + (32*Log(1 - z)*Log(z))/(-1 + z) + (104*Log(z)^2)/(-1 + z)) + G(0, 0, 1, z)*((16*Pi^2)/(-1 + z) + (16*(1 - 6*e + 12*e^2))/((-1 + z)*e^2) + (32*Log(1 - z)^2)/(-1 + z) + ((136 - 816*e)*Log(z))/(e - z*e) + (300*Log(z)^2)/(-1 + z) + Log(1 - z)*((32 - 192*e)/(e - z*e) + (272*Log(z))/(-1 + z))) + G(0, 0, -1, z)*((80*Pi^2)/(3*(-1 + z)) + (32*(1 - 6*e + 12*e^2))/((-1 + z)*e^2) + (64*Log(1 - z)^2)/(-1 + z) + ((144 - 864*e)*Log(z))/(e - z*e) + (264*Log(z)^2)/(-1 + z) + Log(1 - z)*((64 - 384*e)/(e - z*e) + (288*Log(z))/(-1 + z))) + ((8*Pi^2)/(3*(-1 + z)) - (8*(1 - 6*e + 12*e^2))/((-1 + z)*e^2))*Zeta(3) + G(0, 1, z)*((64*G(-1, 0, 1, z))/(-1 + z) + (96*G(0, 0, -1, z))/(-1 + z) + (16*G(0, 0, 1, z))/(-1 + z) + (32*G(0, 1, 1, z))/(-1 + z) + ((40*Pi^2)/(3 - 3*z) - (8*(1 - 6*e + 12*e^2))/((-1 + z)*e^2))*Log(z) - (16*Log(1 - z)^2*Log(z))/(-1 + z) - (44*(-1 + 6*e)*Log(z)^2)/((-1 + z)*e) + (220*Log(z)^3)/(3 - 3*z) + Log(1 - z)*(((16 - 96*e)*Log(z))/((-1 + z)*e) - (88*Log(z)^2)/(-1 + z)) + G(-1, z)*((32*Pi^2)/(3*(-1 + z)) + ((32 - 192*e)*Log(z))/(e - z*e) + (64*Log(1 - z)*Log(z))/(-1 + z) + (80*Log(z)^2)/(-1 + z)) - (64*Zeta(3))/(-1 + z)) + Log(1 - z)^2*((8*Log(z)^3)/(-1 + z) - (16*Zeta(3))/(-1 + z)) + G(0, -1, z)*(-((Pi^2*(16 - 96*e))/(3*e - 3*z*e)) + (32*G(0, 0, 1, z))/(-1 + z) + (64*G(0, 1, 1, z))/(-1 + z) + ((-16*Pi^2)/(-1 + z) - (16*(1 - 6*e + 12*e^2))/((-1 + z)*e^2))*Log(z) - (32*Log(1 - z)^2*Log(z))/(-1 + z) - (40*(-1 + 6*e)*Log(z)^2)/((-1 + z)*e) + (152*Log(z)^3)/(3 - 3*z) + G(0, 1, z)*((-32*(-1 + 6*e))/((-1 + z)*e) - (64*Log(1 - z))/(-1 + z) - (128*Log(z))/(-1 + z)) + Log(1 - z)*((32*Pi^2)/(3 - 3*z) - (32*(-1 + 6*e)*Log(z))/((-1 + z)*e) - (80*Log(z)^2)/(-1 + z)) + (32*Zeta(3))/(-1 + z)) + Log(z)*((44*Pi^4)/(45 - 45*z) + ((32 - 192*e)*Zeta(3))/(e - z*e)) + Log(1 - z)*((44*Pi^4)/(45*(-1 + z)) + (16*Pi^2*Log(z)^2)/(3*(-1 + z)) + ((8 - 48*e)*Log(z)^3)/(e - z*e) + (12*Log(z)^4)/(-1 + z) + ((16 - 96*e)*Zeta(3))/((-1 + z)*e) + (64*Log(z)*Zeta(3))/(-1 + z)) - (184*Zeta(5))/(-1 + z)) + MS(1)*((-4*(1 - 2*e)^2*(-1 + 4*e))/((-1 + z)*e^5) + (2*Pi^2*(1 - 2*e)^2*(-1 + 4*e))/(3*(-1 + z)*e^3) - (Pi^4*(2 - 16*e))/(3*e - 3*z*e) - (512*G(-1, 0, 0, 1, 1, z))/(-1 + z) - (256*G(-1, 0, 1, 0, 1, z))/(-1 + z) - (160*G(0, -1, 0, 0, 1, z))/(-1 + z) - (320*G(0, -1, 0, 1, 1, z))/(-1 + z) - (128*G(0, 0, -1, 0, 1, z))/(-1 + z) + (128*G(0, 0, 0, 0, -1, z))/(-1 + z) + (288*G(0, 0, 0, 0, 1, z))/(-1 + z) + (1864*G(0, 0, 0, 1, 1, z))/(-1 + z) + (632*G(0, 0, 1, 0, 1, z))/(-1 + z) - (1480*G(0, 0, 1, 1, 1, z))/(-1 + z) - (800*G(0, 1, 0, 1, 1, z))/(-1 + z) + (4*G(0, 1, 1, 1, 1, z))/(-1 + z) + (512*Log(1 - z)^5)/(15 - 15*z) + (G(1, z)^4*Log(z))/(6*(-1 + z)) + (32*G(-1, 0, 0, 1, z)*Log(z))/(-1 + z) + (64*G(-1, 0, 1, 1, z)*Log(z))/(-1 + z) + ((32*Pi^2)/(9*(-1 + z)) + (8*(1 - 8*e + 20*e^2))/(3*(-1 + z)*e^2))*Log(z)^3 + ((4 - 32*e)*Log(z)^4)/(3*e - 3*z*e) + (8*Log(z)^5)/(15*(-1 + z)) + G(0, 1, 1, 1, z)*((4 - 32*e)/(e - z*e) + (16*Log(1 - z))/(-1 + z) - (240*Log(z))/(-1 + z)) + G(0, 0, 1, 1, z)*((88 - 704*e)/(e - z*e) + (352*Log(1 - z))/(-1 + z) - (232*Log(z))/(-1 + z)) + G(0, 0, 0, 1, z)*((8 - 64*e)/((-1 + z)*e) - (32*Log(1 - z))/(-1 + z) - (152*Log(z))/(-1 + z)) + G(0, 0, 0, -1, z)*((-48*(-1 + 8*e))/((-1 + z)*e) - (192*Log(1 - z))/(-1 + z) - (112*Log(z))/(-1 + z)) + G(0, 1, z)^2*((-60*(-1 + 8*e))/((-1 + z)*e) - (240*Log(1 - z))/(-1 + z) + (16*Log(z))/(-1 + z)) + Log(1 - z)^4*((-128*(-1 + 8*e))/(3*(-1 + z)*e) + (128*Log(z))/(3*(-1 + z))) + G(0, -1, 0, 1, z)*((-32*(-1 + 8*e))/((-1 + z)*e) - (128*Log(1 - z))/(-1 + z) + (64*Log(z))/(-1 + z)) + G(-1, z)*((-32*G(0, 0, 1, z)*Log(z))/(-1 + z) - (64*G(0, 1, 1, z)*Log(z))/(-1 + z)) + G(1, z)^3*(Pi^2/(9 - 9*z) + (2*G(0, 1, z))/(3 - 3*z) - ((2 - 16*e)*Log(z))/(3*e - 3*z*e) + (8*Log(1 - z)*Log(z))/(3 - 3*z) + (2*Log(z)^2)/(3 - 3*z)) + G(-1, 0, 1, z)*((64*Pi^2)/(3 - 3*z) - (32*(-1 + 8*e)*Log(z))/((-1 + z)*e) - (128*Log(1 - z)*Log(z))/(-1 + z) - (32*Log(z)^2)/(-1 + z)) + Log(1 - z)^3*((64*Pi^2)/(9*(-1 + z)) - (128*(1 - 8*e + 20*e^2))/(3*(-1 + z)*e^2) + (128*(-1 + 8*e)*Log(z))/(3*(-1 + z)*e) + (128*Log(z)^2)/(3*(-1 + z))) + G(0, 0, -1, z)*((32*Pi^2)/(-1 + z) + (32*(1 - 8*e + 20*e^2))/((-1 + z)*e^2) + (256*Log(1 - z)^2)/(-1 + z) + ((48 - 384*e)*Log(z))/(e - z*e) + (48*Log(z)^2)/(-1 + z) + Log(1 - z)*((128*(-1 + 8*e))/((-1 + z)*e) + (192*Log(z))/(-1 + z))) + G(0, 0, 1, z)*((52*Pi^2)/(-1 + z) + (72*(1 - 8*e + 20*e^2))/((-1 + z)*e^2) + (576*Log(1 - z)^2)/(-1 + z) + ((72 - 576*e)*Log(z))/(e - z*e) + (72*Log(z)^2)/(-1 + z) + Log(1 - z)*((288*(-1 + 8*e))/((-1 + z)*e) + (288*Log(z))/(-1 + z))) + G(0, 1, 1, z)*((148*Pi^2)/(3*(-1 + z)) + (4*(1 - 8*e + 20*e^2))/((-1 + z)*e^2) + (32*Log(1 - z)^2)/(-1 + z) + ((80 - 640*e)*Log(z))/(e - z*e) + (80*Log(z)^2)/(-1 + z) + Log(1 - z)*((16 - 128*e)/(e - z*e) + (320*Log(z))/(-1 + z))) + ((44*Pi^2)/(3 - 3*z) + (44*(1 - 8*e + 20*e^2))/((-1 + z)*e^2))*Zeta(3) + Log(z)^2*((4*(1 - 2*e)^2*(-1 + 4*e))/((-1 + z)*e^3) + (Pi^2*(16 - 128*e))/(3*e - 3*z*e) - (64*Zeta(3))/(-1 + z)) + G(1, z)^2*((Pi^2*(1 - 8*e))/(3*e - 3*z*e) + (64*G(0, 0, -1, z))/(-1 + z) + (60*G(0, 0, 1, z))/(-1 + z) + (2*G(0, 1, 1, z))/(-1 + z) + ((8*Pi^2)/(3*(-1 + z)) + (2*(1 - 8*e + 20*e^2))/((-1 + z)*e^2))*Log(z) - (32*G(0, -1, z)*Log(z))/(-1 + z) + (16*Log(1 - z)^2*Log(z))/(-1 + z) + ((2 - 16*e)*Log(z)^2)/(e - z*e) + (4*Log(z)^3)/(3*(-1 + z)) + G(0, 1, z)*((2 - 16*e)/(e - z*e) + (8*Log(1 - z))/(-1 + z) - (28*Log(z))/(-1 + z)) + Log(1 - z)*((4*Pi^2)/(3*(-1 + z)) + ((8 - 64*e)*Log(z))/(e - z*e) + (8*Log(z)^2)/(-1 + z)) + (10*Zeta(3))/(-1 + z)) + G(0, 1, z)*((4*(1 - 2*e)^2*(-1 + 4*e))/((-1 + z)*e^3) - (52*Pi^2*(-1 + 8*e))/(3*(-1 + z)*e) + (128*G(-1, 0, 1, z))/(-1 + z) - (304*G(0, 0, 1, z))/(-1 + z) + (328*G(0, 1, 1, z))/(-1 + z) + (128*Log(1 - z)^3)/(3*(-1 + z)) + ((128*Pi^2)/(3 - 3*z) - (32*(1 - 8*e + 20*e^2))/((-1 + z)*e^2))*Log(z) - (32*(-1 + 8*e)*Log(z)^2)/((-1 + z)*e) + (64*Log(z)^3)/(3 - 3*z) + Log(1 - z)^2*((32 - 256*e)/(e - z*e) - (256*Log(z))/(-1 + z)) + Log(1 - z)*((208*Pi^2)/(3 - 3*z) + (16*(1 - 8*e + 20*e^2))/((-1 + z)*e^2) - (128*(-1 + 8*e)*Log(z))/((-1 + z)*e) - (128*Log(z)^2)/(-1 + z)) + G(-1, z)*((64*Pi^2)/(3*(-1 + z)) + ((32 - 256*e)*Log(z))/(e - z*e) + (128*Log(1 - z)*Log(z))/(-1 + z) + (32*Log(z)^2)/(-1 + z)) + (88*Zeta(3))/(-1 + z)) + G(0, -1, z)*((-32*Pi^2*(-1 + 8*e))/(3*(-1 + z)*e) + (32*G(0, 0, 1, z))/(-1 + z) + (64*G(0, 1, 1, z))/(-1 + z) + ((64*Pi^2)/(3 - 3*z) - (16*(1 - 8*e + 20*e^2))/((-1 + z)*e^2))*Log(z) - (128*Log(1 - z)^2*Log(z))/(-1 + z) - (16*(-1 + 8*e)*Log(z)^2)/((-1 + z)*e) + (32*Log(z)^3)/(3 - 3*z) + G(0, 1, z)*((-32*(-1 + 8*e))/((-1 + z)*e) - (128*Log(1 - z))/(-1 + z) - (32*Log(z))/(-1 + z)) + Log(1 - z)*((128*Pi^2)/(3 - 3*z) - (64*(-1 + 8*e)*Log(z))/((-1 + z)*e) - (64*Log(z)^2)/(-1 + z)) + (128*Zeta(3))/(-1 + z)) + Log(1 - z)^2*((-32*(1 - 2*e)^2*(-1 + 4*e))/((-1 + z)*e^3) + (Pi^2*(16 - 128*e))/(3*e - 3*z*e) + ((128*Pi^2)/(3*(-1 + z)) + (32*(1 - 8*e + 20*e^2))/((-1 + z)*e^2))*Log(z) + ((32 - 256*e)*Log(z)^2)/(e - z*e) + (64*Log(z)^3)/(3*(-1 + z)) + (352*Zeta(3))/(-1 + z)) + Log(z)*((32*Pi^4)/(5*(-1 + z)) - (4*(1 - 2*e)^2*(-1 + 4*e))/((-1 + z)*e^4) + (16*Pi^2*(1 - 8*e + 20*e^2))/(3*(-1 + z)*e^2) - (64*(-1 + 8*e)*Zeta(3))/((-1 + z)*e)) + Log(1 - z)*((8*Pi^4)/(3 - 3*z) + (16*(1 - 2*e)^2*(-1 + 4*e))/((-1 + z)*e^4) + (8*Pi^2*(1 - 8*e + 20*e^2))/(3*(-1 + z)*e^2) + ((64*Pi^2)/(3*(-1 + z)) + (16*(1 - 8*e + 20*e^2))/((-1 + z)*e^2))*Log(z)^2 + ((32 - 256*e)*Log(z)^3)/(3*e - 3*z*e) + (16*Log(z)^4)/(3*(-1 + z)) + (176*(-1 + 8*e)*Zeta(3))/((-1 + z)*e) + Log(z)*((16*(1 - 2*e)^2*(-1 + 4*e))/((-1 + z)*e^3) + (Pi^2*(64 - 512*e))/(3*e - 3*z*e) - (256*Zeta(3))/(-1 + z))) + G(1, z)*(Pi^4/(15*(-1 + z)) - (2*Pi^2*(1 - 8*e + 20*e^2))/(3*(-1 + z)*e^2) + (72*G(0, 1, z)^2)/(-1 + z) + (64*G(0, -1, 0, 1, z))/(-1 + z) + (96*G(0, 0, 0, -1, z))/(-1 + z) + (32*G(0, 0, 0, 1, z))/(-1 + z) - (120*G(0, 0, 1, 1, z))/(-1 + z) - (4*G(0, 1, 1, 1, z))/(-1 + z) + (64*G(-1, 0, 1, z)*Log(z))/(-1 + z) + (128*Log(1 - z)^3*Log(z))/(3 - 3*z) + ((16*Pi^2)/(3 - 3*z) - (4*(1 - 8*e + 20*e^2))/((-1 + z)*e^2))*Log(z)^2 - ((8 - 64*e)*Log(z)^3)/(3*e - 3*z*e) + (4*Log(z)^4)/(3 - 3*z) + G(0, 0, 1, z)*((-88*(-1 + 8*e))/((-1 + z)*e) - (352*Log(1 - z))/(-1 + z) - (96*Log(z))/(-1 + z)) + G(0, 0, -1, z)*((-64*(-1 + 8*e))/((-1 + z)*e) - (256*Log(1 - z))/(-1 + z) - (96*Log(z))/(-1 + z)) + G(0, 1, 1, z)*((4 - 32*e)/((-1 + z)*e) - (16*Log(1 - z))/(-1 + z) - (88*Log(z))/(-1 + z)) + Log(1 - z)^2*((16*Pi^2)/(3 - 3*z) - (32*(-1 + 8*e)*Log(z))/((-1 + z)*e) - (32*Log(z)^2)/(-1 + z)) + G(0, -1, z)*((64*Pi^2)/(3*(-1 + z)) + (64*G(0, 1, z))/(-1 + z) + ((32 - 256*e)*Log(z))/(e - z*e) + (128*Log(1 - z)*Log(z))/(-1 + z) + (32*Log(z)^2)/(-1 + z)) + G(0, 1, z)*((56*Pi^2)/(3*(-1 + z)) - (4*(1 - 8*e + 20*e^2))/((-1 + z)*e^2) - (32*Log(1 - z)^2)/(-1 + z) + ((40 - 320*e)*Log(z))/(e - z*e) - (64*G(-1, z)*Log(z))/(-1 + z) + (40*Log(z)^2)/(-1 + z) + Log(1 - z)*((-16*(-1 + 8*e))/((-1 + z)*e) + (160*Log(z))/(-1 + z))) - (36*(-1 + 8*e)*Zeta(3))/((-1 + z)*e) + Log(1 - z)*(-((Pi^2*(8 - 64*e))/(3*e - 3*z*e)) + ((64*Pi^2)/(3 - 3*z) - (16*(1 - 8*e + 20*e^2))/((-1 + z)*e^2))*Log(z) - (16*(-1 + 8*e)*Log(z)^2)/((-1 + z)*e) + (32*Log(z)^3)/(3 - 3*z) - (144*Zeta(3))/(-1 + z)) + Log(z)*((-4*(1 - 2*e)^2*(-1 + 4*e))/((-1 + z)*e^3) - (16*Pi^2*(-1 + 8*e))/(3*(-1 + z)*e) + (64*Zeta(3))/(-1 + z))) + (764*Zeta(5))/(-1 + z)):

M16:=MS(2)*((4*Pi^2*(1 - 9*e + 39*e^2))/(3*(-1 + z)*z*e^2) + (2*Pi^4*(-24*e + 11*z^2*e + z*(-21 + 118*e)))/(45*(-1 + z)^2*z*e) - (16*G(0, 1, 1, 1, z))/z - (512*G(-1, 0, 0, 1, 1, z))/(-1 + z)^2 - (256*G(-1, 0, 1, 0, 1, z))/(-1 + z)^2 - (160*G(0, -1, 0, 0, 1, z))/(-1 + z)^2 - (320*G(0, -1, 0, 1, 1, z))/(-1 + z)^2 - (256*G(0, 0, -1, 0, 1, z))/(-1 + z)^2 + (576*G(0, 0, 0, 0, -1, z))/(-1 + z)^2 + (176*G(0, 0, 0, 0, 1, z))/(-1 + z)^2 + (176*G(0, 0, 0, 1, 1, z))/(-1 + z)^2 + (8*G(1, z)^3*Log(z))/(3*z) + ((16*Pi^2)/(9*(-1 + z)^2) + (10 + (-74 + 36*z)*e - 6*(-41 + 54*z)*e^2)/(3*(-1 + z)^2*e^2))*Log(z)^3 + ((-10 + (63 - 25*z)*e)*Log(z)^4)/(2*(-1 + z)^2*e) + (25*Log(z)^5)/(6*(-1 + z)^2) + G(0, 0, 0, -1, z)*((-8*(-e + 7*z^2*e + 6*z*(-3 + 14*e)))/((-1 + z)^2*z*e) - (288*Log(1 - z))/(-1 + z)^2 - (512*Log(z))/(-1 + z)^2) + G(0, 0, 0, 1, z)*((-4*(25*e + 7*z^2*e + z*(-22 + 78*e)))/((-1 + z)^2*z*e) - (176*Log(1 - z))/(-1 + z)^2 - (344*Log(z))/(-1 + z)^2) + G(0, 0, 1, 1, z)*((8*(-3 + z))/((-1 + z)*z) - (256*Log(z))/(-1 + z)^2) + G(0, 1, z)^2*((-4*(5 + z))/((-1 + z)*z) - (72*Log(z))/(-1 + z)^2) + G(-1, 0, 0, 1, z)*((16*(1 + z))/((-1 + z)*z) + (128*Log(z))/(-1 + z)^2) + G(-1, 0, 1, 1, z)*((32*(1 + z))/((-1 + z)*z) + (256*Log(z))/(-1 + z)^2) + G(0, -1, 0, 1, z)*((-16*(z*(2 - 12*e) + e + z^2*e))/((-1 + z)^2*z*e) + (64*Log(1 - z))/(-1 + z)^2 + (256*Log(z))/(-1 + z)^2) + G(0, 1, 1, z)*((-64*Pi^2)/(3*(-1 + z)^2) + (8 - 72*e)/(z*e) - (16*Log(1 - z))/z - (48*Log(z))/z + (192*Log(z)^2)/(-1 + z)^2) + G(-1, 0, 1, z)*((-64*Pi^2)/(3*(-1 + z)^2) + (16*(1 + z)*(-1 + 9*e))/((-1 + z)*z*e) + (32*(z*(2 - 10*e) - e + z^2*e)*Log(z))/((-1 + z)^2*z*e) - (160*Log(z)^2)/(-1 + z)^2 + Log(1 - z)*((32*(1 + z))/((-1 + z)*z) - (128*Log(z))/(-1 + z)^2)) + G(0, 0, 1, z)*((4*(9 + z)*(-1 + 9*e))/((-1 + z)*z*e) + (8*(-e + 2*z^2*e + z*(-12 + 53*e))*Log(z))/((-1 + z)^2*z*e) + (240*Log(z)^2)/(-1 + z)^2 + Log(1 - z)*((8*(9 + z))/((-1 + z)*z) + (192*Log(z))/(-1 + z)^2)) + G(0, 0, -1, z)*((64*Pi^2)/(3*(-1 + z)^2) + (8*(e*(-1 + 9*e) + 3*z^2*e*(-1 + 9*e) - 4*z*(-1 + 4*e + 6*e^2)))/((-1 + z)^2*z*e^2) + (64*Log(1 - z)^2)/(-1 + z)^2 + (16*(e + 5*z^2*e + z*(-8 + 34*e))*Log(z))/((-1 + z)^2*z*e) + (224*Log(z)^2)/(-1 + z)^2 + Log(1 - z)*((16*(e + 3*z^2*e + 4*z*(-1 + 4*e)))/((-1 + z)^2*z*e) + (256*Log(z))/(-1 + z)^2)) + ((56*Pi^2)/(3*(-1 + z)^2) - (8*(3*e*(-1 + 9*e) + 2*z^2*e*(-1 + 9*e) + z*(3 - 10*e - 36*e^2)))/((-1 + z)^2*z*e^2))*Zeta(3) + G(0, 1, z)*((-4*Pi^2*(z*(4 - 16*e) - 5*e + z^2*e))/(3*(-1 + z)^2*z*e) - (4*(1 - 9*e + 39*e^2))/(z*e^2) + (128*G(-1, 0, 1, z))/(-1 + z)^2 + (64*G(0, 0, -1, z))/(-1 + z)^2 + (64*G(0, 0, 1, z))/(-1 + z)^2 - (8*Log(1 - z)^2)/z + ((-8*Pi^2)/(3*(-1 + z)^2) - (24*(1 + z)*(-1 + 9*e))/((-1 + z)*z*e))*Log(z) - (8*(-5*e + 5*z^2*e + z*(-5 + 21*e))*Log(z)^2)/((-1 + z)^2*z*e) - (80*Log(z)^3)/(-1 + z)^2 + Log(1 - z)*((32*Pi^2)/(3*(-1 + z)^2) + (8 - 72*e)/(z*e) - (48*(1 + z)*Log(z))/((-1 + z)*z) - (80*Log(z)^2)/(-1 + z)^2) - (64*Zeta(3))/(-1 + z)^2) + Log(1 - z)^2*((8*Pi^2)/(3*(-1 + z)*z) - (8*Pi^2*Log(z))/(3*(-1 + z)^2) - (12*Log(z)^2)/(-1 + z) + (20*Log(z)^3)/(3*(-1 + z)^2) - (48*Zeta(3))/(-1 + z)^2) + G(1, z)^2*((8*Pi^2)/(3*(-1 + z)*z) - (8*G(0, 1, z))/z + (64*G(0, 0, -1, z))/(-1 + z)^2 + ((-8*Pi^2)/(3*(-1 + z)^2) + (4 - 36*e)/(z*e))*Log(z) - (8*Log(1 - z)*Log(z))/z + ((2 + 26*z)*Log(z)^2)/(z - z^2) + (20*Log(z)^3)/(3*(-1 + z)^2) + G(0, -1, z)*((-16*(1 + z))/((-1 + z)*z) - (32*Log(z))/(-1 + z)^2) - (48*Zeta(3))/(-1 + z)^2) + Log(z)^2*((-2*Pi^2*(z + 9*e - 19*z*e + 9*z^2*e))/(3*(-1 + z)^2*z*e) - (6*(1 - 9*e + 39*e^2))/((-1 + z)*e^2) - (20*Zeta(3))/(-1 + z)^2) + G(0, -1, z)*((-16*Pi^2*(-1 + (4 + z)*e))/(3*(-1 + z)^2*e) - (8*(1 + z)*(1 - 9*e + 39*e^2))/((-1 + z)*z*e^2) + (128*G(0, 0, 1, z))/(-1 + z)^2 + (256*G(0, 1, 1, z))/(-1 + z)^2 + ((-16*Pi^2)/(-1 + z)^2 - (16*(e - 9*e^2 + 2*z^2*e*(-1 + 9*e) + z*(1 - 4*e - 6*e^2)))/((-1 + z)^2*z*e^2))*Log(z) - (8*(-2*e + 7*z^2*e + 5*z*(-1 + 4*e))*Log(z)^2)/((-1 + z)^2*z*e) - (152*Log(z)^3)/(3*(-1 + z)^2) + G(0, 1, z)*((-64*(-1 + 5*e))/((-1 + z)^2*e) - (128*Log(1 - z))/(-1 + z)^2 - (192*Log(z))/(-1 + z)^2) + Log(1 - z)^2*((-16*(1 + z))/((-1 + z)*z) - (32*Log(z))/(-1 + z)^2) + Log(1 - z)*((-32*Pi^2)/(3*(-1 + z)^2) - (16*(1 + z)*(-1 + 9*e))/((-1 + z)*z*e) - (32*(-e + 2*z^2*e + z*(-1 + 4*e))*Log(z))/((-1 + z)^2*z*e) - (80*Log(z)^2)/(-1 + z)^2) + (32*Zeta(3))/(-1 + z)^2) + G(-1, z)*((8*Pi^2*(1 + z)*(-1 + 9*e))/(3*(-1 + z)*z*e) + ((8*Pi^2*(1 + z))/((-1 + z)*z) + (8*(1 + z)*(1 - 9*e + 39*e^2))/((-1 + z)*z*e^2))*Log(z) + (16*(1 + z)*G(1, z)^2*Log(z))/((-1 + z)*z) - (128*G(0, 0, 1, z)*Log(z))/(-1 + z)^2 - (256*G(0, 1, 1, z)*Log(z))/(-1 + z)^2 + (16*(1 + z)*Log(1 - z)^2*Log(z))/((-1 + z)*z) + (20*(1 + z)*(-1 + 9*e)*Log(z)^2)/((-1 + z)*z*e) + (76*(1 + z)*Log(z)^3)/(3*(-1 + z)*z) + G(0, 1, z)*((64*Pi^2)/(3*(-1 + z)^2) + (64*(-1 + 5*e)*Log(z))/((-1 + z)^2*e) + (128*Log(1 - z)*Log(z))/(-1 + z)^2 + (160*Log(z)^2)/(-1 + z)^2) + G(1, z)*((-16*Pi^2*(1 + z))/(3*(-1 + z)*z) - (16*(1 + z)*(-1 + 9*e)*Log(z))/((-1 + z)*z*e) + (128*G(0, 1, z)*Log(z))/(-1 + z)^2 - (32*(1 + z)*Log(1 - z)*Log(z))/((-1 + z)*z) - (40*(1 + z)*Log(z)^2)/((-1 + z)*z)) + Log(1 - z)*((16*Pi^2*(1 + z))/(3*(-1 + z)*z) + (16*(1 + z)*(-1 + 9*e)*Log(z))/((-1 + z)*z*e) + (40*(1 + z)*Log(z)^2)/((-1 + z)*z)) - (16*(1 + z)*Zeta(3))/((-1 + z)*z)) + Log(z)*((-146*Pi^4)/(45*(-1 + z)^2) - (4*Pi^2*(z - 42*z*e^2 + 3*e*(-1 + 9*e) + 2*z^2*e*(-1 + 9*e)))/(3*(-1 + z)^2*z*e^2) + (8*(-9*e + z*(-5 + 28*e))*Zeta(3))/((-1 + z)^2*z*e)) + Log(1 - z)*((28*Pi^4)/(15*(-1 + z)^2) + (Pi^2*(8 - 72*e))/(3*z*e - 3*z^2*e) + ((4*Pi^2)/(3*(-1 + z)^2) - (12*(-1 + 9*e))/((-1 + z)*e))*Log(z)^2 - (4*(5 + (-37 + 18*z)*e)*Log(z)^3)/(3*(-1 + z)^2*e) + (10*Log(z)^4)/(-1 + z)^2 - (16*(3*e + 2*z^2*e + z*(-3 + 10*e))*Zeta(3))/((-1 + z)^2*z*e) + Log(z)*((-8*Pi^2*(-z + 3*e + 2*z^2*e))/(3*(-1 + z)^2*z*e) + (80*Zeta(3))/(-1 + z)^2)) + G(1, z)*((28*Pi^4)/(15*(-1 + z)^2) - (Pi^2*(8 - 72*e))/(3*z*e - 3*z^2*e) + (16*G(0, 1, 1, z))/z + (64*G(0, -1, 0, 1, z))/(-1 + z)^2 - (288*G(0, 0, 0, -1, z))/(-1 + z)^2 - (176*G(0, 0, 0, 1, z))/(-1 + z)^2 + (8*Log(1 - z)^2*Log(z))/z + ((4*Pi^2)/(3*(-1 + z)^2) + (2*(3 + 11*z)*(-1 + 9*e))/((-1 + z)*z*e))*Log(z)^2 + (2*(-29*e + 55*z^2*e + 2*z*(-5 + 6*e))*Log(z)^3)/(3*(-1 + z)^2*z*e) + (10*Log(z)^4)/(-1 + z)^2 + G(-1, 0, 1, z)*((-32*(1 + z))/((-1 + z)*z) - (128*Log(z))/(-1 + z)^2) + G(0, 0, 1, z)*((-8*(-3 + z))/((-1 + z)*z) + (192*Log(z))/(-1 + z)^2) + G(0, 0, -1, z)*((-16*(z*(4 - 24*e) + e + 3*z^2*e))/((-1 + z)^2*z*e) + (128*Log(1 - z))/(-1 + z)^2 + (256*Log(z))/(-1 + z)^2) + G(0, 1, z)*((32*Pi^2)/(3*(-1 + z)^2) + (8*(-1 + 9*e))/(z*e) + (16*Log(1 - z))/z + ((8 - 56*z)*Log(z))/(z - z^2) - (80*Log(z)^2)/(-1 + z)^2) + G(0, -1, z)*((-32*Pi^2)/(3*(-1 + z)^2) + (16*(1 + z)*(-1 + 9*e))/((-1 + z)*z*e) - (128*G(0, 1, z))/(-1 + z)^2 + (32*(z - e - 6*z*e + 2*z^2*e)*Log(z))/((-1 + z)^2*z*e) - (80*Log(z)^2)/(-1 + z)^2 + Log(1 - z)*((32*(1 + z))/((-1 + z)*z) - (64*Log(z))/(-1 + z)^2)) + (16*(z*(3 - 14*e) - 3*e + 2*z^2*e)*Zeta(3))/((-1 + z)^2*z*e) + Log(1 - z)*((16*Pi^2)/(3*z - 3*z^2) + ((-16*Pi^2)/(3*(-1 + z)^2) + (8*(-1 + 9*e))/(z*e))*Log(z) + (4*(3 + 11*z)*Log(z)^2)/((-1 + z)*z) + (40*Log(z)^3)/(3*(-1 + z)^2) - (96*Zeta(3))/(-1 + z)^2) + Log(z)*((4*Pi^2*(z*(2 - 16*e) + e + 5*z^2*e))/(3*(-1 + z)^2*z*e) + (4*(1 - 9*e + 39*e^2))/(z*e^2) + (80*Zeta(3))/(-1 + z)^2)) - (768*Zeta(5))/(-1 + z)^2) + MS(11)*((Pi^4*(-1815*e + z*(-287 + 2102*e)))/(450*(-1 + z)^2*z*e) + (2*Pi^2*(-15*e*(1 - 5*e + 15*e^2) + z*(1 + 14*e - 80*e^2 + 240*e^3)))/(15*(-1 + z)^2*z*e^3) - (2*(2*e*(1 - 5*e + 15*e^2 - 45*e^3 + 135*e^4) + z*(5 - 2*e - 40*e^2 + 120*e^3 - 360*e^4 + 1080*e^5)))/(5*(-1 + z)^2*z*e^5) - (972*G(0, 0, 0, 0, 1, z))/(5*(-1 + z)^2) - (4356*G(0, 0, 0, 1, 1, z))/(5*(-1 + z)^2) - (288*G(0, 0, 1, 0, 1, z))/(-1 + z)^2 + (4212*G(0, 0, 1, 1, 1, z))/(5*(-1 + z)^2) + (432*G(0, 1, 0, 1, 1, z))/(-1 + z)^2 - (4*G(0, 1, 1, 1, 1, z))/(5*(-1 + z)^2) + (625*Log(1 - z)^5)/(12*(-1 + z)^2) + G(0, 1, z)^2*((24*(-1 + e))/((-1 + z)^2*e) + (120*Log(1 - z))/(-1 + z)^2) - (G(1, z)^4*Log(z))/(30*(-1 + z)^2) + ((-3*Pi^2)/(-1 + z)^2 + (6*(3*(1 - 5*e)*e + z*(-1 - 2*e + 20*e^2)))/(5*(-1 + z)^2*z*e^2))*Log(z)^3 + (9*(z - 3*e + 2*z*e)*Log(z)^4)/(10*(-1 + z)^2*z*e) - (27*Log(z)^5)/(50*(-1 + z)^2) + Log(1 - z)^4*((125*(-2*e + z*(-5 + 2*e)))/(12*(-1 + z)^2*z*e) - (125*Log(z))/(6*(-1 + z)^2)) + G(0, 0, 0, 1, z)*((36*(z - 15*e + 14*z*e))/(5*(-1 + z)^2*z*e) - (36*Log(1 - z))/(-1 + z)^2 + (432*Log(z))/(5*(-1 + z)^2)) + G(0, 0, 1, 1, z)*((36*(-25*e + z*(3 + 22*e)))/(5*(-1 + z)^2*z*e) - (108*Log(1 - z))/(-1 + z)^2 + (576*Log(z))/(5*(-1 + z)^2)) + G(0, 1, 1, 1, z)*((4*(z - 375*e + 374*z*e))/(5*(-1 + z)^2*z*e) - (4*Log(1 - z))/(-1 + z)^2 + (768*Log(z))/(5*(-1 + z)^2)) + Log(1 - z)^3*((-25*Pi^2)/(9*(-1 + z)^2) - (25*(2*e*(-1 + 5*e) + z*(-5 + 2*e + 40*e^2)))/(3*(-1 + z)^2*z*e^2) + (50*(z - 3*e + 2*z*e)*Log(z))/(3*(-1 + z)^2*z*e) - (25*Log(z)^2)/(-1 + z)^2) + G(1, z)^3*(Pi^2/(45*(-1 + z)^2) + (2*G(0, 1, z))/(15*(-1 + z)^2) - (2*(z - 375*e + 374*z*e)*Log(z))/(15*(-1 + z)^2*z*e) + (2*Log(1 - z)*Log(z))/(3*(-1 + z)^2) + Log(z)^2/(5*(-1 + z)^2)) + G(0, 1, 1, z)*((-32*Pi^2)/(-1 + z)^2 + (4*(75*(1 - 5*e)*e + z*(-1 - 74*e + 380*e^2)))/(5*(-1 + z)^2*z*e^2) - (10*Log(1 - z)^2)/(-1 + z)^2 - (192*(-1 + e)*Log(z))/(5*(-1 + z)^2*e) - (288*Log(z)^2)/(5*(-1 + z)^2) + Log(1 - z)*((4*(z - 75*e + 74*z*e))/((-1 + z)^2*z*e) - (192*Log(z))/(-1 + z)^2)) + G(0, 0, 1, z)*((-24*Pi^2)/(-1 + z)^2 + (36*(5*(1 - 5*e)*e + z*(-3 - 2*e + 40*e^2)))/(5*(-1 + z)^2*z*e^2) - (270*Log(1 - z)^2)/(-1 + z)^2 - (144*(-1 + e)*Log(z))/(5*(-1 + z)^2*e) - (216*Log(z)^2)/(5*(-1 + z)^2) + Log(1 - z)*((36*(-5*e + z*(3 + 2*e)))/((-1 + z)^2*z*e) - (144*Log(z))/(-1 + z)^2)) + ((52*Pi^2)/(5*(-1 + z)^2) - (8*(15*(1 - 5*e)*e + z*(13 - 28*e + 10*e^2)))/(5*(-1 + z)^2*z*e^2))*Zeta(3) + Log(1 - z)^2*((5*Pi^2*(z - 15*e + 14*z*e))/(3*(-1 + z)^2*z*e) - (5*(2*e*(1 - 5*e + 15*e^2) + z*(5 - 2*e - 40*e^2 + 120*e^3)))/((-1 + z)^2*z*e^3) + ((-25*Pi^2)/(-1 + z)^2 + (10*(3*(1 - 5*e)*e + z*(-1 - 2*e + 20*e^2)))/((-1 + z)^2*z*e^2))*Log(z) + (15*(z - 3*e + 2*z*e)*Log(z)^2)/((-1 + z)^2*z*e) - (15*Log(z)^3)/(-1 + z)^2 - (260*Zeta(3))/(-1 + z)^2) + G(0, 1, z)*((8*Pi^2*(-1 + e))/((-1 + z)^2*e) + (4*(-15*e*(1 - 5*e + 15*e^2) + z*(1 + 14*e - 80*e^2 + 240*e^3)))/(5*(-1 + z)^2*z*e^3) + (144*G(0, 0, 1, z))/(-1 + z)^2 - (192*G(0, 1, 1, z))/(-1 + z)^2 - (50*Log(1 - z)^3)/(3*(-1 + z)^2) + ((24*Pi^2)/(-1 + z)^2 - (48*(-1 + e + 5*e^2))/(5*(-1 + z)^2*e^2))*Log(z) + (72*(-1 + e)*Log(z)^2)/(5*(-1 + z)^2*e) + (72*Log(z)^3)/(5*(-1 + z)^2) + Log(1 - z)^2*((10*(z - 15*e + 14*z*e))/((-1 + z)^2*z*e) + (120*Log(z))/(-1 + z)^2) + Log(1 - z)*((40*Pi^2)/(-1 + z)^2 + (4*(15*(1 - 5*e)*e + z*(-1 - 14*e + 80*e^2)))/((-1 + z)^2*z*e^2) + (48*(-1 + e)*Log(z))/((-1 + z)^2*e) + (72*Log(z)^2)/(-1 + z)^2) - (96*Zeta(3))/(-1 + z)^2) + G(1, z)^2*((Pi^2*(z - 375*e + 374*z*e))/(15*(-1 + z)^2*z*e) - (54*G(0, 0, 1, z))/(5*(-1 + z)^2) - (2*G(0, 1, 1, z))/(5*(-1 + z)^2) + (-(Pi^2/(-1 + z)^2) + (2*(75*(1 - 5*e)*e + z*(-1 - 74*e + 380*e^2)))/(5*(-1 + z)^2*z*e^2))*Log(z) - (5*Log(1 - z)^2*Log(z))/(-1 + z)^2 + (3*(z - 75*e + 74*z*e)*Log(z)^2)/(5*(-1 + z)^2*z*e) - (3*Log(z)^3)/(5*(-1 + z)^2) + G(0, 1, z)*((2*(z - 375*e + 374*z*e))/(5*(-1 + z)^2*z*e) - (2*Log(1 - z))/(-1 + z)^2 + (24*Log(z))/(5*(-1 + z)^2)) + Log(1 - z)*(-Pi^2/(3*(-1 + z)^2) + (2*(z - 75*e + 74*z*e)*Log(z))/((-1 + z)^2*z*e) - (3*Log(z)^2)/(-1 + z)^2) - (52*Zeta(3))/(5*(-1 + z)^2)) + Log(z)^2*((3*Pi^2*(z - 3*e + 2*z*e))/((-1 + z)^2*z*e) + (6*(-3*e*(1 - 5*e + 15*e^2) + z*(1 + 2*e - 20*e^2 + 60*e^3)))/(5*(-1 + z)^2*z*e^3) + (36*Zeta(3))/(-1 + z)^2) + Log(z)*((-121*Pi^4)/(30*(-1 + z)^2) + (Pi^2*(6*(1 - 5*e)*e + z*(-2 - 4*e + 40*e^2)))/((-1 + z)^2*z*e^2) + (4*(3*e*(1 - 5*e + 15*e^2 - 45*e^3) + z*(-1 - 2*e + 20*e^2 - 60*e^3 + 180*e^4)))/(5*(-1 + z)^2*z*e^4) - (24*(z - 3*e + 2*z*e)*Zeta(3))/((-1 + z)^2*z*e)) + G(1, z)*((-287*Pi^4)/(450*(-1 + z)^2) + (2*Pi^2*(75*e*(-1 + 5*e) + z*(1 + 74*e - 380*e^2)))/(15*(-1 + z)^2*z*e^2) - (24*G(0, 1, z)^2)/(-1 + z)^2 + (36*G(0, 0, 0, 1, z))/(5*(-1 + z)^2) + (108*G(0, 0, 1, 1, z))/(5*(-1 + z)^2) + (4*G(0, 1, 1, 1, z))/(5*(-1 + z)^2) + (50*Log(1 - z)^3*Log(z))/(3*(-1 + z)^2) + ((3*Pi^2)/(-1 + z)^2 + (6*(15*e*(-1 + 5*e) + z*(1 + 14*e - 80*e^2)))/(5*(-1 + z)^2*z*e^2))*Log(z)^2 - (6*(z - 15*e + 14*z*e)*Log(z)^3)/(5*(-1 + z)^2*z*e) + (9*Log(z)^4)/(10*(-1 + z)^2) + G(0, 0, 1, z)*((-36*(-25*e + z*(3 + 22*e)))/(5*(-1 + z)^2*z*e) + (108*Log(1 - z))/(-1 + z)^2 + (144*Log(z))/(5*(-1 + z)^2)) + G(0, 1, 1, z)*((-4*(z - 375*e + 374*z*e))/(5*(-1 + z)^2*z*e) + (4*Log(1 - z))/(-1 + z)^2 + (192*Log(z))/(5*(-1 + z)^2)) + Log(1 - z)^2*((5*Pi^2)/(3*(-1 + z)^2) - (10*(z - 15*e + 14*z*e)*Log(z))/((-1 + z)^2*z*e) + (15*Log(z)^2)/(-1 + z)^2) + G(0, 1, z)*((-8*Pi^2)/(-1 + z)^2 - (4*(75*(1 - 5*e)*e + z*(-1 - 74*e + 380*e^2)))/(5*(-1 + z)^2*z*e^2) + (10*Log(1 - z)^2)/(-1 + z)^2 - (48*(-1 + e)*Log(z))/(5*(-1 + z)^2*e) - (72*Log(z)^2)/(5*(-1 + z)^2) + Log(1 - z)*((-4*(z - 75*e + 74*z*e))/((-1 + z)^2*z*e) - (48*Log(z))/(-1 + z)^2)) + (8*(-75*e + z*(-13 + 88*e))*Zeta(3))/(5*(-1 + z)^2*z*e) + Log(z)*((-2*Pi^2*(z - 15*e + 14*z*e))/((-1 + z)^2*z*e) - (4*(-15*e*(1 - 5*e + 15*e^2) + z*(1 + 14*e - 80*e^2 + 240*e^3)))/(5*(-1 + z)^2*z*e^3) - (24*Zeta(3))/(-1 + z)^2) + Log(1 - z)*((-2*Pi^2*(z - 75*e + 74*z*e))/(3*(-1 + z)^2*z*e) + ((10*Pi^2)/(-1 + z)^2 + (4*(15*e*(-1 + 5*e) + z*(1 + 14*e - 80*e^2)))/((-1 + z)^2*z*e^2))*Log(z) - (6*(z - 15*e + 14*z*e)*Log(z)^2)/((-1 + z)^2*z*e) + (6*Log(z)^3)/(-1 + z)^2 + (104*Zeta(3))/(-1 + z)^2)) + Log(1 - z)*((287*Pi^4)/(90*(-1 + z)^2) + (2*Pi^2*(15*(1 - 5*e)*e + z*(-1 - 14*e + 80*e^2)))/(3*(-1 + z)^2*z*e^2) - (2*(2*e*(-1 + 5*e - 15*e^2 + 45*e^3) + z*(-5 + 2*e + 40*e^2 - 120*e^3 + 360*e^4)))/((-1 + z)^2*z*e^4) + ((-15*Pi^2)/(-1 + z)^2 + (6*(3*(1 - 5*e)*e + z*(-1 - 2*e + 20*e^2)))/((-1 + z)^2*z*e^2))*Log(z)^2 + (6*(z - 3*e + 2*z*e)*Log(z)^3)/((-1 + z)^2*z*e) - (9*Log(z)^4)/(2*(-1 + z)^2) + (8*(z*(13 - 28*e) + 15*e)*Zeta(3))/((-1 + z)^2*z*e) + Log(z)*((10*Pi^2*(z - 3*e + 2*z*e))/((-1 + z)^2*z*e) + (4*(-3*e*(1 - 5*e + 15*e^2) + z*(1 + 2*e - 20*e^2 + 60*e^3)))/((-1 + z)^2*z*e^3) + (120*Zeta(3))/(-1 + z)^2)) - (3632*Zeta(5))/(5*(-1 + z)^2)) + MS(4)*((Pi^4*(z*(183 - 1088*e) + 120*e))/(270*(-1 + z)^2*z*e) - (4*(1 - 11*e + 53*e^2 - 175*e^3 + 525*e^4))/(3*(-1 + z)*z*e^4) + (2*Pi^2*(6*e*(1 - 11*e + 53*e^2) + z*(1 - 12*e + 64*e^2 - 228*e^3)))/(9*(-1 + z)^2*z*e^3) - (204*G(0, 0, 0, 0, 1, z))/(-1 + z)^2 + (540*G(0, 0, 0, 1, 1, z))/(-1 + z)^2 + (176*G(0, 0, 1, 0, 1, z))/(-1 + z)^2 - (860*G(0, 0, 1, 1, 1, z))/(-1 + z)^2 - (448*G(0, 1, 0, 1, 1, z))/(-1 + z)^2 + (4*G(0, 1, 1, 1, 1, z))/(3*(-1 + z)^2) + (G(1, z)^4*Log(z))/(18*(-1 + z)^2) + ((-10*Pi^2)/(3*(-1 + z)^2) + (2*(9*(1 - 11*e)*e + z*(-1 + e + 57*e^2)))/(3*(-1 + z)^2*z*e^2))*Log(z)^3 + (3*(z - 5*e - 3*z*e)*Log(z)^4)/(2*(-1 + z)^2*z*e) - (3*Log(z)^5)/(2*(-1 + z)^2) + G(0, 1, 1, 1, z)*((4*(z + 90*e - 96*z*e))/(3*(-1 + z)^2*z*e) - (16*Log(1 - z))/(3*(-1 + z)^2) - (364*Log(z))/(-1 + z)^2) + G(0, 0, 1, 1, z)*((40*e - 4*z*(-9 + 64*e))/((-1 + z)^2*z*e) - (144*Log(1 - z))/(-1 + z)^2 - (148*Log(z))/(-1 + z)^2) + Log(1 - z)^4*(128/(9*z - 9*z^2) + (128*Log(z))/(9*(-1 + z)^2)) + G(0, 1, z)^2*((z*(68 - 416*e) + 60*e)/(3*(-1 + z)^2*z*e) - (272*Log(1 - z))/(3*(-1 + z)^2) + (20*Log(z))/(-1 + z)^2) + G(0, 0, 0, 1, z)*((12*(z - 10*e + 4*z*e))/((-1 + z)^2*z*e) - (48*Log(1 - z))/(-1 + z)^2 + (84*Log(z))/(-1 + z)^2) + G(1, z)^3*(-Pi^2/(27*(-1 + z)^2) - (2*G(0, 1, z))/(9*(-1 + z)^2) + (2*(-90*e + z*(-1 + 96*e))*Log(z))/(9*(-1 + z)^2*z*e) + (8*Log(1 - z)*Log(z))/(9*(-1 + z)^2) + Log(z)^2/(3*(-1 + z)^2)) + Log(1 - z)^3*((-64*Pi^2)/(27*(-1 + z)^2) - (128 - 1408*e)/(9*z*e - 9*z^2*e) + (128*(e + z*(-1 + 5*e))*Log(z))/(9*(-1 + z)^2*z*e) + (64*Log(z)^2)/(9*(-1 + z)^2)) + G(0, 0, 1, z)*((44*Pi^2)/(3*(-1 + z)^2) - (4*(2*e*(-1 + 11*e) + z*(-5 + 28*e + 32*e^2)))/((-1 + z)^2*z*e^2) + (160*Log(1 - z)^2)/(-1 + z)^2 - (4*(1 + 8*e)*Log(z))/((-1 + z)^2*e) - (42*Log(z)^2)/(-1 + z)^2 + Log(1 - z)*((16*(-2*e + z*(-5 + 28*e)))/((-1 + z)^2*z*e) + (16*Log(z))/(-1 + z)^2)) + G(0, 1, 1, z)*((44*Pi^2)/(-1 + z)^2 + (88*e*(-1 + 11*e) + z*(4 + 64*e - 976*e^2))/(3*(-1 + z)^2*z*e^2) + (32*Log(1 - z)^2)/(3*(-1 + z)^2) + (4*(-60*e + z*(-49 + 328*e))*Log(z))/(3*(-1 + z)^2*z*e) + (34*Log(z)^2)/(-1 + z)^2 + Log(1 - z)*((-16*(z - 22*e + 16*z*e))/(3*(-1 + z)^2*z*e) + (784*Log(z))/(3*(-1 + z)^2))) + ((-100*Pi^2)/(3*(-1 + z)^2) + (8*(14*(1 - 11*e)*e + z*(7 - 50*e + 74*e^2)))/(3*(-1 + z)^2*z*e^2))*Zeta(3) + Log(z)^2*((2*Pi^2*(z - 15*e + 2*z*e))/(3*(-1 + z)^2*z*e) - (2*(3*e*(1 - 11*e + 53*e^2) + z*(1 - 7*e + 9*e^2 + 37*e^3)))/(3*(-1 + z)^2*z*e^3) - (40*Zeta(3))/(-1 + z)^2) + G(1, z)^2*((Pi^2*(z + 90*e - 96*z*e))/(9*(-1 + z)^2*z*e) + (18*G(0, 0, 1, z))/(-1 + z)^2 + (2*G(0, 1, 1, z))/(3*(-1 + z)^2) + ((4*Pi^2)/(3*(-1 + z)^2) + (44*e*(-1 + 11*e) + z*(2 + 32*e - 488*e^2))/(3*(-1 + z)^2*z*e^2))*Log(z) + (16*Log(1 - z)^2*Log(z))/(3*(-1 + z)^2) + ((-10*e + z*(-1 + 16*e))*Log(z)^2)/((-1 + z)^2*z*e) + Log(z)^3/(-1 + z)^2 + G(0, 1, z)*((2*(z + 90*e - 96*z*e))/(3*(-1 + z)^2*z*e) - (8*Log(1 - z))/(3*(-1 + z)^2) - (10*Log(z))/(-1 + z)^2) + Log(1 - z)*((-4*Pi^2)/(9*(-1 + z)^2) - (8*(z - 22*e + 16*z*e)*Log(z))/(3*(-1 + z)^2*z*e) + (4*Log(z)^2)/(-1 + z)^2) + (52*Zeta(3))/(3*(-1 + z)^2)) + G(0, 1, z)*((Pi^2*(z*(68 - 416*e) + 60*e))/(9*(-1 + z)^2*z*e) - (4*(-6*e*(1 - 11*e + 53*e^2) + z*(-1 + 12*e - 64*e^2 + 228*e^3)))/(3*(-1 + z)^2*z*e^3) - (88*G(0, 0, 1, z))/(-1 + z)^2 + (264*G(0, 1, 1, z))/(-1 + z)^2 - (128*Log(1 - z)^3)/(9*(-1 + z)^2) + ((-8*Pi^2)/(-1 + z)^2 + (4*(-3 + 16*e + 28*e^2))/((-1 + z)^2*e^2))*Log(z) + (2*(1 + 8*e)*Log(z)^2)/((-1 + z)^2*e) + (14*Log(z)^3)/(-1 + z)^2 + Log(1 - z)^2*((32*(z + 6*e - 12*z*e))/(3*(-1 + z)^2*z*e) - (96*Log(z))/(-1 + z)^2) + Log(1 - z)*((-272*Pi^2)/(9*(-1 + z)^2) - (16*(z + 6*e - 12*z*e - 66*e^2 + 64*z*e^2))/(3*(-1 + z)^2*z*e^2) + ((48 - 256*e)*Log(z))/((-1 + z)^2*e) - (8*Log(z)^2)/(-1 + z)^2) + (96*Zeta(3))/(-1 + z)^2) + Log(1 - z)^2*((16*Pi^2*(z + 6*e - 12*z*e))/(9*(-1 + z)^2*z*e) - (32*(1 - 11*e + 53*e^2))/(3*(-1 + z)*z*e^2) + ((32*Pi^2)/(3*(-1 + z)^2) - (32*(e - 11*e^2 + z*(-1 + 5*e + 13*e^2)))/(3*(-1 + z)^2*z*e^2))*Log(z) + (16*(-3*e + z*(-1 + 7*e))*Log(z)^2)/(3*(-1 + z)^2*z*e) - (16*Log(z)^3)/(3*(-1 + z)^2) + (448*Zeta(3))/(3*(-1 + z)^2)) + Log(z)*((4*Pi^4)/(9*(-1 + z)^2) + (4*Pi^2*(z + e - 6*z*e - 11*e^2 - 2*z*e^2))/(3*(-1 + z)^2*z*e^2) - (4*(e - 11*e^2 + 53*e^3 - 175*e^4 + z*(-1 + 5*e + 13*e^2 - 143*e^3 + 525*e^4)))/(3*(-1 + z)^2*z*e^4) - (16*(15*e + z*(-7 + 31*e))*Zeta(3))/(3*(-1 + z)^2*z*e)) + Log(1 - z)*((-122*Pi^4)/(45*(-1 + z)^2) - (8*Pi^2*(z + 6*e - 12*z*e - 66*e^2 + 64*z*e^2))/(9*(-1 + z)^2*z*e^2) - (16*(-1 + 11*e - 53*e^2 + 175*e^3))/(3*(-1 + z)*z*e^3) + ((-8*Pi^2)/(3*(-1 + z)^2) + (8*(z + 3*e - 7*z*e - 33*e^2 + 9*z*e^2))/(3*(-1 + z)^2*z*e^2))*Log(z)^2 - (8*(z*(-1 + e) + 9*e)*Log(z)^3)/(3*(-1 + z)^2*z*e) - (6*Log(z)^4)/(-1 + z)^2 + (32*(-14*e + z*(-7 + 50*e))*Zeta(3))/(3*(-1 + z)^2*z*e) + Log(z)*((16*Pi^2*(-e + z*(-1 + 6*e)))/(3*(-1 + z)^2*z*e) - (16*(e*(-1 + 11*e - 53*e^2) + z*(1 - 5*e - 13*e^2 + 143*e^3)))/(3*(-1 + z)^2*z*e^3) - (448*Zeta(3))/(3*(-1 + z)^2))) + G(1, z)*((-313*Pi^4)/(270*(-1 + z)^2) + (Pi^2*(44*(1 - 11*e)*e + z*(-2 - 32*e + 488*e^2)))/(9*(-1 + z)^2*z*e^2) - (40*G(0, 1, z)^2)/(-1 + z)^2 - (12*G(0, 0, 0, 1, z))/(-1 + z)^2 - (36*G(0, 0, 1, 1, z))/(-1 + z)^2 - (4*G(0, 1, 1, 1, z))/(3*(-1 + z)^2) + (128*Log(1 - z)^3*Log(z))/(9*(-1 + z)^2) + ((4*Pi^2)/(-1 + z)^2 + (4*e*(-1 + 11*e) + z*(2 - 8*e - 48*e^2))/((-1 + z)^2*z*e^2))*Log(z)^2 - (2*(z - 10*e + 4*z*e)*Log(z)^3)/((-1 + z)^2*z*e) + (3*Log(z)^4)/(2*(-1 + z)^2) + G(0, 0, 1, z)*((4*(-10*e + z*(-9 + 64*e)))/((-1 + z)^2*z*e) + (144*Log(1 - z))/(-1 + z)^2 + (60*Log(z))/(-1 + z)^2) + G(0, 1, 1, z)*((4*(-90*e + z*(-1 + 96*e)))/(3*(-1 + z)^2*z*e) + (16*Log(1 - z))/(3*(-1 + z)^2) + (100*Log(z))/(-1 + z)^2) + Log(1 - z)^2*((-16*Pi^2)/(9*(-1 + z)^2) + (32*(-6*e + z*(-1 + 12*e))*Log(z))/(3*(-1 + z)^2*z*e) + (16*Log(z)^2)/(-1 + z)^2) + G(0, 1, z)*((-40*Pi^2)/(3*(-1 + z)^2) + (88*(1 - 11*e)*e + z*(-4 - 64*e + 976*e^2))/(3*(-1 + z)^2*z*e^2) - (32*Log(1 - z)^2)/(3*(-1 + z)^2) + (20*(z + 2*e - 8*z*e)*Log(z))/((-1 + z)^2*z*e) - (30*Log(z)^2)/(-1 + z)^2 + Log(1 - z)*((16*(z - 22*e + 16*z*e))/(3*(-1 + z)^2*z*e) - (80*Log(z))/(-1 + z)^2)) + (8*(30*e + z*(-13 + 48*e))*Zeta(3))/(3*(-1 + z)^2*z*e) + Log(z)*((8*Pi^2*(-1 + 6*e))/(3*(-1 + z)^2*e) + (4*(-6*e*(1 - 11*e + 53*e^2) + z*(-1 + 12*e - 64*e^2 + 228*e^3)))/(3*(-1 + z)^2*z*e^3) - (16*Zeta(3))/(-1 + z)^2) + Log(1 - z)*((8*Pi^2*(z - 22*e + 16*z*e))/(9*(-1 + z)^2*z*e) + ((32*Pi^2)/(3*(-1 + z)^2) + (16*(z + 6*e - 12*z*e - 66*e^2 + 64*z*e^2))/(3*(-1 + z)^2*z*e^2))*Log(z) + (8*(2*e + z*(-1 + 4*e))*Log(z)^2)/((-1 + z)^2*z*e) + (8*Log(z)^3)/(-1 + z)^2 + (416*Zeta(3))/(3*(-1 + z)^2))) + (1280*Zeta(5))/(3*(-1 + z)^2)) + MS(9)*((8*Pi^4*(z*(4 - 13*e) + 9*e))/(45*(-1 + z)^2*z*e) - (4*Pi^2*(1 - 5*e + 15*e^2))/(3*(-1 + z)*z*e^2) + (-1 + 5*e - 15*e^2 + 45*e^3 - 135*e^4)/((-1 + z)*z*e^4) + (128*G(0, 0, 0, 0, 1, z))/(-1 + z)^2 + (480*G(0, 0, 0, 1, 1, z))/(-1 + z)^2 + (160*G(0, 0, 1, 0, 1, z))/(-1 + z)^2 - (512*G(0, 0, 1, 1, 1, z))/(-1 + z)^2 - (256*G(0, 1, 0, 1, 1, z))/(-1 + z)^2 + (64*G(1, z)^3*Log(z))/(3*(-1 + z)*z) + ((2*Pi^2)/(-1 + z)^2 + (27*e*(-1 + 5*e) + z*(7 + 18*e - 160*e^2))/(6*(-1 + z)^2*z*e^2))*Log(z)^3 + ((81*e - z*(25 + 54*e))*Log(z)^4)/(24*(-1 + z)^2*z*e) + (79*Log(z)^5)/(120*(-1 + z)^2) + G(0, 1, 1, 1, z)*(128/(z - z^2) - (128*Log(z))/(-1 + z)^2) + G(0, 0, 1, 1, z)*(64/(z - z^2) - (96*Log(z))/(-1 + z)^2) + G(0, 0, 0, 1, z)*((8*(z*(3 - 7*e) + 4*e))/((-1 + z)^2*z*e) - (96*Log(1 - z))/(-1 + z)^2 - (96*Log(z))/(-1 + z)^2) + G(0, 1, z)^2*((-16*(-1 + e))/((-1 + z)^2*e) - (64*Log(1 - z))/(-1 + z)^2 - (16*Log(z))/(-1 + z)^2) + Log(1 - z)^4*(32/(3*z - 3*z^2) - (32*Log(z))/(3*(-1 + z)^2)) + Log(1 - z)^3*(-((32 - 160*e)/(3*z*e - 3*z^2*e)) + (32*(z + 3*e - 2*z*e)*Log(z))/(3*(-1 + z)^2*z*e) + (16*Log(z)^2)/(3*(-1 + z)^2)) + G(1, z)^2*((32*Pi^2)/(3*z - 3*z^2) + (64*G(0, 1, z))/(z - z^2) + ((16 - 80*e)*Log(z))/((-1 + z)*z*e) + (64*Log(1 - z)*Log(z))/(z - z^2) + (32*Log(z)^2)/(z - z^2)) + G(0, 1, 1, z)*((64*Pi^2)/(3*(-1 + z)^2) - (32*(-1 + 5*e))/((-1 + z)*z*e) - (32*(z - e)*Log(z))/((-1 + z)^2*z*e) + (64*Log(z)^2)/(-1 + z)^2 + Log(1 - z)*(128/(z - z^2) + (128*Log(z))/(-1 + z)^2)) + G(0, 0, 1, z)*((16*Pi^2)/(-1 + z)^2 - (16*(e - 5*e^2 + z*(-1 + 10*e^2)))/((-1 + z)^2*z*e^2) + (128*Log(1 - z)^2)/(-1 + z)^2 + (8*(2*e + z*(-5 + 3*e))*Log(z))/((-1 + z)^2*z*e) + (56*Log(z)^2)/(-1 + z)^2 + Log(1 - z)*((-64*(z - e))/((-1 + z)^2*z*e) + (160*Log(z))/(-1 + z)^2)) + ((-16*Pi^2)/(3*(-1 + z)^2) - (16*(z*(-1 + 2*e) + e*(-1 + 5*e)))/((-1 + z)^2*z*e^2))*Zeta(3) + Log(z)^2*((-2*Pi^2*(z - 3*e + 2*z*e))/((-1 + z)^2*z*e) + (9*e*(1 - 5*e + 15*e^2) - z*(1 + 6*e - 40*e^2 + 120*e^3))/(2*(-1 + z)^2*z*e^3) - (24*Zeta(3))/(-1 + z)^2) + G(0, 1, z)*((-16*Pi^2*(-1 + e))/(3*(-1 + z)^2*e) - (8*(1 - 5*e + 15*e^2))/((-1 + z)*z*e^2) - (64*G(0, 0, 1, z))/(-1 + z)^2 + (128*G(0, 1, 1, z))/(-1 + z)^2 + ((-16*Pi^2)/(-1 + z)^2 + (8*(z*(-1 + 2*e) + e*(-1 + 5*e)))/((-1 + z)^2*z*e^2))*Log(z) + (4*(z*(4 - 5*e) + e)*Log(z)^2)/((-1 + z)^2*z*e) - (52*Log(z)^3)/(3*(-1 + z)^2) + Log(1 - z)^2*(64/(z - z^2) - (64*Log(z))/(-1 + z)^2) + Log(1 - z)*((-64*Pi^2)/(3*(-1 + z)^2) - (32*(-1 + 5*e))/((-1 + z)*z*e) + (32*(z + e - 2*z*e)*Log(z))/((-1 + z)^2*z*e) - (64*Log(z)^2)/(-1 + z)^2) + (64*Zeta(3))/(-1 + z)^2) + Log(1 - z)^2*((32*Pi^2)/(3*z - 3*z^2) - (8*(1 - 5*e + 15*e^2))/((-1 + z)*z*e^2) + ((32*Pi^2)/(3*(-1 + z)^2) + (8*(z*(-1 + 2*e) + 3*e*(-1 + 5*e)))/((-1 + z)^2*z*e^2))*Log(z) - (4*(z - 9*e + 6*z*e)*Log(z)^2)/((-1 + z)^2*z*e) + (28*Log(z)^3)/(3*(-1 + z)^2) + (128*Zeta(3))/(-1 + z)^2) + G(1, z)*((Pi^2*(16 - 80*e))/(3*z*e - 3*z^2*e) + (64*G(0, 0, 1, z))/((-1 + z)*z) + (128*G(0, 1, 1, z))/((-1 + z)*z) + ((16*Pi^2)/((-1 + z)*z) + (8*(1 - 5*e + 15*e^2))/((-1 + z)*z*e^2))*Log(z) + (64*Log(1 - z)^2*Log(z))/((-1 + z)*z) + ((16 - 80*e)*Log(z)^2)/(z*e - z^2*e) + (52*Log(z)^3)/(3*(-1 + z)*z) + G(0, 1, z)*((32 - 160*e)/(z*e - z^2*e) + (128*Log(1 - z))/((-1 + z)*z) + (32*Log(z))/((-1 + z)*z)) + Log(1 - z)*((64*Pi^2)/(3*(-1 + z)*z) + ((32 - 160*e)*Log(z))/(z*e - z^2*e) + (64*Log(z)^2)/((-1 + z)*z)) + (64*Zeta(3))/(z - z^2)) + Log(z)*((8*Pi^4)/(5*(-1 + z)^2) + (4*Pi^2*(3*e*(-1 + 5*e) + z*(1 + 2*e - 20*e^2)))/(3*(-1 + z)^2*z*e^2) + (z*(-1 + 2*e) + 3*e*(-1 + 5*e - 15*e^2 + 45*e^3))/((-1 + z)^2*z*e^4) + (16*(z - 3*e + 2*z*e)*Zeta(3))/((-1 + z)^2*z*e)) + Log(1 - z)*((-128*Pi^4)/(45*(-1 + z)^2) - (Pi^2*(16 - 80*e))/(3*z*e - 3*z^2*e) - (4*(-1 + 5*e - 15*e^2 + 45*e^3))/((-1 + z)*z*e^3) + ((8*Pi^2)/(-1 + z)^2 + (2*(9*e*(-1 + 5*e) + z*(1 + 6*e - 40*e^2)))/((-1 + z)^2*z*e^2))*Log(z)^2 - (2*(-27*e + z*(7 + 18*e))*Log(z)^3)/(3*(-1 + z)^2*z*e) + (25*Log(z)^4)/(6*(-1 + z)^2) + (64*(-e + z*(-1 + 2*e))*Zeta(3))/((-1 + z)^2*z*e) + Log(z)*((-16*Pi^2*(z - 3*e + 2*z*e))/(3*(-1 + z)^2*z*e) + (4*(z - 2*z*e + 3*e*(1 - 5*e + 15*e^2)))/((-1 + z)^2*z*e^3) - (64*Zeta(3))/(-1 + z)^2)) + (432*Zeta(5))/(-1 + z)^2) + MS(3)*((Pi^2*(-2 + 7*z)*(1 - 10*e + 46*e^2))/(3*(-1 + z)*z*e^2) + (-2 + 20*e - 92*e^2 + 300*e^3 - 900*e^4)/(z*e^4) + (Pi^4*(238*e + 5*z^2*e + z*(-82 + 3*e)))/(90*(-1 + z)^2*z*e) + (1536*G(-1, 0, 0, 1, 1, z))/(-1 + z)^2 + (768*G(-1, 0, 1, 0, 1, z))/(-1 + z)^2 + (400*G(0, -1, 0, 0, 1, z))/(-1 + z)^2 + (800*G(0, -1, 0, 1, 1, z))/(-1 + z)^2 + (448*G(0, 0, -1, 0, 1, z))/(-1 + z)^2 - (576*G(0, 0, 0, 0, -1, z))/(-1 + z)^2 - (24*G(0, 0, 0, 0, 1, z))/(-1 + z)^2 - (2168*G(0, 0, 0, 1, 1, z))/(-1 + z)^2 - (608*G(0, 0, 1, 0, 1, z))/(-1 + z)^2 + (1664*G(0, 0, 1, 1, 1, z))/(-1 + z)^2 + (960*G(0, 1, 0, 1, 1, z))/(-1 + z)^2 - (27*Log(1 - z)^4)/(4*z) + ((-35*Pi^2)/(18*(-1 + z)^2) + (27*e*(-1 + 10*e) + 50*z^2*e*(-1 + 10*e) + z*(-19 + 159*e - 564*e^2))/(3*(-1 + z)^2*z*e^2))*Log(z)^3 + ((z*(44 - 442*e) + 135*e + 147*z^2*e)*Log(z)^4)/(12*(-1 + z)^2*z*e) - (79*Log(z)^5)/(60*(-1 + z)^2) + G(-1, 0, 1, 1, z)*((-144*(1 + z))/((-1 + z)*z) - (512*Log(z))/(-1 + z)^2) + G(0, -1, 0, 1, z)*((32*(z + 3*e - 9*z*e))/((-1 + z)^2*z*e) - (96*Log(1 - z))/(-1 + z)^2 - (352*Log(z))/(-1 + z)^2) + G(-1, 0, 0, 1, z)*((-72*(1 + z))/((-1 + z)*z) - (256*Log(z))/(-1 + z)^2) + G(0, 1, z)^2*((-62*e + z*(-60 + 362*e))/((-1 + z)^2*z*e) + (180*Log(1 - z))/(-1 + z)^2 + (108*Log(z))/(-1 + z)^2) + G(0, 0, 0, 1, z)*((8*(33*e + 2*z^2*e + 3*z*(-9 + 37*e)))/((-1 + z)^2*z*e) + (648*Log(1 - z))/(-1 + z)^2 + (252*Log(z))/(-1 + z)^2) + G(0, 0, 0, -1, z)*((8*(-11*e + 5*z^2*e + 6*z*(-3 + 19*e)))/((-1 + z)^2*z*e) + (432*Log(1 - z))/(-1 + z)^2 + (448*Log(z))/(-1 + z)^2) + G(0, 0, 1, 1, z)*((-84*e + 84*z^2*e + 128*z*(-1 + 5*e))/((-1 + z)^2*z*e) + (384*Log(1 - z))/(-1 + z)^2 + (840*Log(z))/(-1 + z)^2) + G(0, 1, 1, 1, z)*((2*(10 + 99*z))/((-1 + z)*z) + (1002*Log(z))/(-1 + z)^2) + Log(1 - z)^3*((9 - 90*e)/(z*e) + (9*(1 + 2*z)*Log(z))/((-1 + z)*z) - (27*Log(z)^2)/(-1 + z)^2) + G(1, z)^3*(((10 + 99*z)*Log(z))/(3*z - 3*z^2) - (17*Log(z)^2)/(3*(-1 + z)^2)) + G(0, 0, 1, z)*((-158*Pi^2)/(3*(-1 + z)^2) + (4*(13*e*(-1 + 10*e) + 9*z^2*e*(-1 + 10*e) - 2*z*(8 - 51*e + 78*e^2)))/((-1 + z)^2*z*e^2) - (288*Log(1 - z)^2)/(-1 + z)^2 + (4*(z*(58 - 295*e) - 15*e + 17*z^2*e)*Log(z))/((-1 + z)^2*z*e) - (226*Log(z)^2)/(-1 + z)^2 + Log(1 - z)*((12*(13*e + 9*z^2*e - 2*z*(-8 + 51*e)))/((-1 + z)^2*z*e) - (696*Log(z))/(-1 + z)^2)) + G(0, 1, 1, z)*((-172*Pi^2)/(3*(-1 + z)^2) + (2*(2 + 33*z)*(-1 + 10*e))/((-1 + z)*z*e) + (2*(z*(101 - 639*e) + 72*e + 63*z^2*e)*Log(z))/((-1 + z)^2*z*e) - (459*Log(z)^2)/(-1 + z)^2 + Log(1 - z)*((6*(2 + 33*z))/((-1 + z)*z) - (606*Log(z))/(-1 + z)^2)) + G(0, 0, -1, z)*((-48*Pi^2)/(-1 + z)^2 - (8*(5*e*(-1 + 10*e) + 3*z^2*e*(-1 + 10*e) - 8*z*(-1 + 5*e + 4*e^2)))/((-1 + z)^2*z*e^2) - (288*Log(1 - z)^2)/(-1 + z)^2 - (32*(e + 2*z^2*e + z*(-5 + 27*e))*Log(z))/((-1 + z)^2*z*e) - (208*Log(z)^2)/(-1 + z)^2 + Log(1 - z)*((-24*(5*e + 3*z^2*e + 8*z*(-1 + 5*e)))/((-1 + z)^2*z*e) - (480*Log(z))/(-1 + z)^2)) + G(-1, 0, 1, z)*((64*Pi^2)/(-1 + z)^2 - (48*(1 + z)*(-1 + 10*e))/((-1 + z)*z*e) - (16*(z*(8 - 48*e) - 3*e + 3*z^2*e)*Log(z))/((-1 + z)^2*z*e) + (224*Log(z)^2)/(-1 + z)^2 + Log(1 - z)*((-144*(1 + z))/((-1 + z)*z) + (384*Log(z))/(-1 + z)^2)) + ((2*Pi^2)/(3*(-1 + z)^2) + (2*(28*e*(-1 + 10*e) + 9*z^2*e*(-1 + 10*e) + z*(-8 + 53*e - 98*e^2)))/((-1 + z)^2*z*e^2))*Zeta(3) + G(0, -1, z)*((16*(1 + z)*(1 - 10*e + 46*e^2))/((-1 + z)*z*e^2) + (4*Pi^2*(e + 3*z^2*e + 4*z*(-1 + 5*e)))/((-1 + z)^2*z*e) - (256*G(0, 0, 1, z))/(-1 + z)^2 - (512*G(0, 1, 1, z))/(-1 + z)^2 + ((40*Pi^2)/(-1 + z)^2 + (8*(e - 10*e^2 + 5*z^2*e*(-1 + 10*e) - 4*z*(-1 + 5*e + 4*e^2)))/((-1 + z)^2*z*e^2))*Log(z) + (4*(e + 13*z^2*e + 14*z*(-1 + 5*e))*Log(z)^2)/((-1 + z)^2*z*e) + (160*Log(z)^3)/(3*(-1 + z)^2) + Log(1 - z)^2*((72*(1 + z))/((-1 + z)*z) + (144*Log(z))/(-1 + z)^2) + G(0, 1, z)*((128*(-1 + 6*e))/((-1 + z)^2*e) + (384*Log(1 - z))/(-1 + z)^2 + (192*Log(z))/(-1 + z)^2) + Log(1 - z)*((48*Pi^2)/(-1 + z)^2 + (48*(1 + z)*(-1 + 10*e))/((-1 + z)*z*e) + (24*(-e + 5*z^2*e + 4*z*(-1 + 5*e))*Log(z))/((-1 + z)^2*z*e) + (168*Log(z)^2)/(-1 + z)^2) - (144*Zeta(3))/(-1 + z)^2) + G(1, z)^2*((Pi^2*(26 - 63*z))/(6*z - 6*z^2) - (32*G(0, 0, -1, z))/(-1 + z)^2 - (128*G(0, 0, 1, z))/(-1 + z)^2 + ((-13*Pi^2)/(2*(-1 + z)^2) + ((2 + 33*z)*(-1 + 10*e))/((-1 + z)*z*e))*Log(z) + ((z*(9 - 117*e) - 11*e + 84*z^2*e)*Log(z)^2)/((-1 + z)^2*z*e) - (61*Log(z)^3)/(6*(-1 + z)^2) + G(0, -1, z)*((72*(1 + z))/((-1 + z)*z) + (16*Log(z))/(-1 + z)^2) + G(0, 1, z)*((10 + 99*z)/((-1 + z)*z) + (81*Log(z))/(-1 + z)^2) + Log(1 - z)*(((6 + 99*z)*Log(z))/((-1 + z)*z) - (27*Log(z)^2)/(-1 + z)^2) - (104*Zeta(3))/(-1 + z)^2) + Log(1 - z)^2*((Pi^2*(6 - 21*z))/(2*z - 2*z^2) - (9*(1 - 10*e + 46*e^2))/(z*e^2) + ((-9*Pi^2)/(2*(-1 + z)^2) + (9*(1 + 2*z)*(-1 + 10*e))/((-1 + z)*z*e))*Log(z) + (9*(z*(6 - 46*e) + 3*e + 15*z^2*e)*Log(z)^2)/(2*(-1 + z)^2*z*e) - (57*Log(z)^3)/(2*(-1 + z)^2) - (72*Zeta(3))/(-1 + z)^2) + G(0, 1, z)*((2*(2 + 11*z)*(1 - 10*e + 46*e^2))/((-1 + z)*z*e^2) + (2*Pi^2*(-31*e + z*(-14 + 85*e)))/(3*(-1 + z)^2*z*e) - (384*G(-1, 0, 1, z))/(-1 + z)^2 + (64*G(0, 0, -1, z))/(-1 + z)^2 + (164*G(0, 0, 1, z))/(-1 + z)^2 - (600*G(0, 1, 1, z))/(-1 + z)^2 + ((42*Pi^2)/(-1 + z)^2 + (40*(1 - 10*e)*e + 34*z^2*e*(-1 + 10*e) - 2*z*(-21 + 107*e + 64*e^2))/((-1 + z)^2*z*e^2))*Log(z) + ((-18*e + 19*z^2*e + 7*z*(-13 + 63*e))*Log(z)^2)/((-1 + z)^2*z*e) + (79*Log(z)^3)/(-1 + z)^2 + Log(1 - z)^2*((9*(2 + 11*z))/((-1 + z)*z) + (189*Log(z))/(-1 + z)^2) + Log(1 - z)*((28*Pi^2)/(-1 + z)^2 + (6*(2 + 11*z)*(-1 + 10*e))/((-1 + z)*z*e) + (6*(-20*e + 17*z^2*e + z*(-21 + 107*e))*Log(z))/((-1 + z)^2*z*e) + (273*Log(z)^2)/(-1 + z)^2) - (4*Zeta(3))/(-1 + z)^2) + Log(z)^2*((Pi^2*(z*(17 - 231*e) + 90*e + 91*z^2*e))/(6*(-1 + z)^2*z*e) + (3*e*(1 - 10*e + 46*e^2) + 15*z^2*e*(1 - 10*e + 46*e^2) + z*(6 - 46*e + 136*e^2 - 256*e^3))/((-1 + z)^2*z*e^3) + (85*Zeta(3))/(-1 + z)^2) + G(-1, z)*((-8*Pi^2*(1 + z)*(-1 + 10*e))/((-1 + z)*z*e) + ((-20*Pi^2*(1 + z))/((-1 + z)*z) - (16*(1 + z)*(1 - 10*e + 46*e^2))/((-1 + z)*z*e^2))*Log(z) - (72*(1 + z)*G(1, z)^2*Log(z))/((-1 + z)*z) + (256*G(0, 0, 1, z)*Log(z))/(-1 + z)^2 + (512*G(0, 1, 1, z)*Log(z))/(-1 + z)^2 - (72*(1 + z)*Log(1 - z)^2*Log(z))/((-1 + z)*z) - (28*(1 + z)*(-1 + 10*e)*Log(z)^2)/((-1 + z)*z*e) - (80*(1 + z)*Log(z)^3)/(3*(-1 + z)*z) + G(0, 1, z)*((-64*Pi^2)/(-1 + z)^2 - (128*(-1 + 6*e)*Log(z))/((-1 + z)^2*e) - (384*Log(1 - z)*Log(z))/(-1 + z)^2 - (224*Log(z)^2)/(-1 + z)^2) + Log(1 - z)*((-24*Pi^2*(1 + z))/((-1 + z)*z) - (48*(1 + z)*(-1 + 10*e)*Log(z))/((-1 + z)*z*e) - (84*(1 + z)*Log(z)^2)/((-1 + z)*z)) + G(1, z)*((24*Pi^2*(1 + z))/((-1 + z)*z) + (48*(1 + z)*(-1 + 10*e)*Log(z))/((-1 + z)*z*e) - (128*G(0, 1, z)*Log(z))/(-1 + z)^2 + (144*(1 + z)*Log(1 - z)*Log(z))/((-1 + z)*z) + (84*(1 + z)*Log(z)^2)/((-1 + z)*z)) + (72*(1 + z)*Zeta(3))/((-1 + z)*z)) + Log(z)*((139*Pi^4)/(45*(-1 + z)^2) + (2*(1 + 2*z)*(-1 + 10*e - 46*e^2 + 150*e^3))/((-1 + z)*z*e^3) + (Pi^2*(18*e*(-1 + 10*e) + 31*z^2*e*(-1 + 10*e) + z*(-3 + 57*e - 408*e^2)))/(3*(-1 + z)^2*z*e^2) - (2*(-5*z*(-1 + e) - 72*e + 39*z^2*e)*Zeta(3))/((-1 + z)^2*z*e)) + Log(1 - z)*((41*Pi^4)/(15*(-1 + z)^2) + (Pi^2*(-2 + 7*z)*(-1 + 10*e))/((-1 + z)*z*e) + (6 - 60*e + 276*e^2 - 900*e^3)/(z*e^3) + ((-17*Pi^2)/(2*(-1 + z)^2) + (3*(3*e*(-1 + 10*e) + 15*z^2*e*(-1 + 10*e) - 2*z*(3 - 23*e + 68*e^2)))/((-1 + z)^2*z*e^2))*Log(z)^2 + ((z*(19 - 159*e) + 27*e + 50*z^2*e)*Log(z)^3)/((-1 + z)^2*z*e) - (11*Log(z)^4)/(-1 + z)^2 + (6*(z*(8 - 53*e) + 28*e + 9*z^2*e)*Zeta(3))/((-1 + z)^2*z*e) + Log(z)*((Pi^2*(z*(3 - 57*e) + 18*e + 31*z^2*e))/((-1 + z)^2*z*e) + (6*(1 + 2*z)*(1 - 10*e + 46*e^2))/((-1 + z)*z*e^2) + (30*Zeta(3))/(-1 + z)^2)) + G(1, z)*((164*Pi^4)/(45*(-1 + z)^2) - (Pi^2*(-10 + 21*z)*(-1 + 10*e))/(3*(-1 + z)*z*e) + (120*G(0, 1, z)^2)/(-1 + z)^2 - (32*G(0, -1, 0, 1, z))/(-1 + z)^2 + (144*G(0, 0, 0, -1, z))/(-1 + z)^2 + (344*G(0, 0, 0, 1, z))/(-1 + z)^2 + (256*G(0, 0, 1, 1, z))/(-1 + z)^2 + ((-47*Pi^2)/(6*(-1 + z)^2) - (2*(7*(1 - 10*e)*e + 26*z^2*e*(-1 + 10*e) - 5*z*(-1 + e + 44*e^2)))/((-1 + z)^2*z*e^2))*Log(z)^2 + ((12*e - 167*z^2*e + 3*z*(11 + e))*Log(z)^3)/(3*(-1 + z)^2*z*e) - (7*Log(z)^4)/(-1 + z)^2 + G(0, 1, 1, z)*((20 + 198*z)/(z - z^2) - (402*Log(z))/(-1 + z)^2) + G(0, 0, 1, z)*((84*e - 84*z^2*e - 128*z*(-1 + 5*e))/((-1 + z)^2*z*e) - (384*Log(1 - z))/(-1 + z)^2 - (396*Log(z))/(-1 + z)^2) + G(0, 0, -1, z)*((8*(z*(8 - 72*e) + 15*e + 9*z^2*e))/((-1 + z)^2*z*e) - (192*Log(1 - z))/(-1 + z)^2 - (160*Log(z))/(-1 + z)^2) + G(-1, 0, 1, z)*((144*(1 + z))/((-1 + z)*z) + (128*Log(z))/(-1 + z)^2) + Log(1 - z)^2*(((18 + 99*z)*Log(z))/(z - z^2) - (45*Log(z)^2)/(-1 + z)^2) + G(0, -1, z)*((16*Pi^2)/(-1 + z)^2 - (48*(1 + z)*(-1 + 10*e))/((-1 + z)*z*e) + (128*G(0, 1, z))/(-1 + z)^2 - (8*(z*(4 - 36*e) - 3*e + 15*z^2*e)*Log(z))/((-1 + z)^2*z*e) + (56*Log(z)^2)/(-1 + z)^2 + Log(1 - z)*((-144*(1 + z))/((-1 + z)*z) + (96*Log(z))/(-1 + z)^2)) + G(0, 1, z)*((88*Pi^2)/(3*(-1 + z)^2) - (2*(2 + 33*z)*(-1 + 10*e))/((-1 + z)*z*e) - (2*(z*(41 - 277*e) + 10*e + 63*z^2*e)*Log(z))/((-1 + z)^2*z*e) + (161*Log(z)^2)/(-1 + z)^2 + Log(1 - z)*((12 + 198*z)/(z - z^2) + (246*Log(z))/(-1 + z)^2)) + ((z*(80 - 386*e) + 64*e - 30*z^2*e)*Zeta(3))/((-1 + z)^2*z*e) + Log(1 - z)*((Pi^2*(10 - 21*z))/((-1 + z)*z) + ((-15*Pi^2)/(-1 + z)^2 - (6*(2 + 11*z)*(-1 + 10*e))/((-1 + z)*z*e))*Log(z) - (6*(5*z*(-1 + e) - 7*e + 26*z^2*e)*Log(z)^2)/((-1 + z)^2*z*e) - (33*Log(z)^3)/(-1 + z)^2 - (240*Zeta(3))/(-1 + z)^2) + Log(z)*((-2*(2 + 11*z)*(1 - 10*e + 46*e^2))/((-1 + z)*z*e^2) + (Pi^2*(-4*e - 93*z^2*e + z*(15 + 29*e)))/(3*(-1 + z)^2*z*e) + (46*Zeta(3))/(-1 + z)^2)) + (432*Zeta(5))/(-1 + z)^2) + MS(1)*((Pi^4*(61 - (95 + 231*z)*e))/(90*(-1 + z)^2*e) + (Pi^2*(1 + (3 - 9*z)*e + (-101 + 99*z)*e^2 - 9*(-63 + 53*z)*e^3))/(3*(-1 + z)^2*e^3) + (2*(1 - 11*e + 53*e^2 - 175*e^3 + 525*e^4))/((-1 + z)*e^4) - (1024*G(-1, 0, 0, 1, 1, z))/(-1 + z)^2 - (512*G(-1, 0, 1, 0, 1, z))/(-1 + z)^2 - (256*G(0, -1, 0, 0, 1, z))/(-1 + z)^2 - (512*G(0, -1, 0, 1, 1, z))/(-1 + z)^2 - (256*G(0, 0, -1, 0, 1, z))/(-1 + z)^2 + (192*G(0, 0, 0, 0, -1, z))/(-1 + z)^2 + (240*G(0, 0, 0, 0, 1, z))/(-1 + z)^2 + (2144*G(0, 0, 0, 1, 1, z))/(-1 + z)^2 + (712*G(0, 0, 1, 0, 1, z))/(-1 + z)^2 - (1948*G(0, 0, 1, 1, 1, z))/(-1 + z)^2 - (992*G(0, 1, 0, 1, 1, z))/(-1 + z)^2 + (2*G(0, 1, 1, 1, 1, z))/(-1 + z)^2 + (G(1, z)^4*Log(z))/(12*(-1 + z)^2) + ((16*Pi^2)/(9*(-1 + z)^2) - (4*(-1 - 3*(-3 + z)*e + (-31 + 33*z)*e^2))/(3*(-1 + z)^2*e^2))*Log(z)^3 - (2*(1 + 3*(-3 + z)*e)*Log(z)^4)/(3*(-1 + z)^2*e) + (4*Log(z)^5)/(15*(-1 + z)^2) + G(0, 1, 1, 1, z)*((52*e - 342*z^2*e + z*(2 + 278*e))/((-1 + z)^2*z*e) - (8*Log(1 - z))/(-1 + z)^2 - (636*Log(z))/(-1 + z)^2) + G(0, 0, 1, 1, z)*((-4*(-34*e + 53*z^2*e + z*(-9 + 35*e)))/((-1 + z)^2*z*e) - (144*Log(1 - z))/(-1 + z)^2 - (400*Log(z))/(-1 + z)^2) + G(0, 0, 0, 1, z)*((z*(8 - 24*e) + 52*e - 76*z^2*e)/((-1 + z)^2*z*e) - (32*Log(1 - z))/(-1 + z)^2 - (120*Log(z))/(-1 + z)^2) + G(0, 0, 0, -1, z)*((-8*(13 + z))/((-1 + z)*z) - (80*Log(z))/(-1 + z)^2) + Log(1 - z)^4*(64/(3*(-1 + z)) + (64*Log(z))/(3*(-1 + z)^2)) + G(0, 1, z)^2*((2*(11*e + 5*z^2*e - 4*z*(-7 + 48*e)))/((-1 + z)^2*z*e) - (224*Log(1 - z))/(-1 + z)^2 + (32*Log(z))/(-1 + z)^2) + G(-1, 0, 0, 1, z)*((64*(1 + z))/((-1 + z)*z) + (128*Log(z))/(-1 + z)^2) + G(0, -1, 0, 1, z)*((32*(3 + z))/((-1 + z)*z) + (128*Log(z))/(-1 + z)^2) + G(-1, 0, 1, 1, z)*((128*(1 + z))/((-1 + z)*z) + (256*Log(z))/(-1 + z)^2) + G(1, z)^3*(-Pi^2/(18*(-1 + z)^2) - G(0, 1, z)/(3*(-1 + z)^2) - ((z + 26*e + 139*z*e - 171*z^2*e)*Log(z))/(3*(-1 + z)^2*z*e) + (4*Log(1 - z)*Log(z))/(3*(-1 + z)^2) + Log(z)^2/(3*(-1 + z)^2)) + Log(1 - z)^3*((-32*Pi^2)/(9*(-1 + z)^2) + (64 - 704*e)/(3*e - 3*z*e) - (64*(1 + 3*(-3 + z)*e)*Log(z))/(3*(-1 + z)^2*e) + (64*Log(z)^2)/(3*(-1 + z)^2)) + G(-1, 0, 1, z)*((-128*Pi^2)/(3*(-1 + z)^2) + (32*(1 + z)*(-1 + 11*e))/((-1 + z)*z*e) - (64*(-1 + 7*e)*Log(z))/((-1 + z)^2*e) - (64*Log(z)^2)/(-1 + z)^2 + Log(1 - z)*((128*(1 + z))/((-1 + z)*z) - (256*Log(z))/(-1 + z)^2)) + G(0, 0, -1, z)*((64*Pi^2)/(3*(-1 + z)^2) - (32*(e - 11*e^2 + z*(-1 + 6*e + 2*e^2)))/((-1 + z)^2*z*e^2) + (256*Log(1 - z)^2)/(-1 + z)^2 + (8*(-e + z^2*e + 4*z*(-1 + 7*e))*Log(z))/((-1 + z)^2*z*e) + (32*Log(z)^2)/(-1 + z)^2 + Log(1 - z)*((128*(e + z*(-1 + 6*e)))/((-1 + z)^2*z*e) + (128*Log(z))/(-1 + z)^2)) + G(0, 0, 1, z)*((148*Pi^2)/(3*(-1 + z)^2) + (4*(15*z^2*(1 - 11*e)*e + 4*e*(-1 + 11*e) + z*(13 - 93*e + 139*e^2)))/((-1 + z)^2*z*e^2) + (416*Log(1 - z)^2)/(-1 + z)^2 - (4*(z*(14 - 94*e) + e + 5*z^2*e)*Log(z))/((-1 + z)^2*z*e) + (56*Log(z)^2)/(-1 + z)^2 + Log(1 - z)*((-16*(z*(13 - 93*e) - 4*e + 15*z^2*e))/((-1 + z)^2*z*e) + (224*Log(z))/(-1 + z)^2)) + G(0, 1, 1, z)*((68*Pi^2)/(-1 + z)^2 + (2*(43*z^2*(1 - 11*e)*e + 6*e*(-1 + 11*e) + z*(1 - 43*e + 405*e^2)))/((-1 + z)^2*z*e^2) + (16*Log(1 - z)^2)/(-1 + z)^2 + (4*(-25*e + 33*z*(-1 + 7*e))*Log(z))/((-1 + z)^2*z*e) + (132*Log(z)^2)/(-1 + z)^2 + Log(1 - z)*((-8*(z - 6*e - 43*z*e + 43*z^2*e))/((-1 + z)^2*z*e) + (528*Log(z))/(-1 + z)^2)) + ((-38*Pi^2)/(3*(-1 + z)^2) + (26 - 2*(71 + 3*z)*e + (-206 + 66*z)*e^2)/((-1 + z)^2*e^2))*Zeta(3) + Log(z)^2*((-8*Pi^2*(1 + 3*(-3 + z)*e))/(3*(-1 + z)^2*e) - (2*(1 + 3*(-3 + z)*e + (31 - 33*z)*e^2 + 3*(-23 + 53*z)*e^3))/((-1 + z)^2*e^3) - (32*Zeta(3))/(-1 + z)^2) + G(1, z)^2*((Pi^2*(z - 6*e + 139*z*e - 139*z^2*e))/(6*(-1 + z)^2*z*e) - (64*(1 + z)*G(0, -1, z))/((-1 + z)*z) + (18*G(0, 0, 1, z))/(-1 + z)^2 + G(0, 1, 1, z)/(-1 + z)^2 + ((4*Pi^2)/(3*(-1 + z)^2) + (43*z^2*(1 - 11*e)*e + 6*e*(-1 + 11*e) + z*(1 - 43*e + 405*e^2))/((-1 + z)^2*z*e^2))*Log(z) + (8*Log(1 - z)^2*Log(z))/(-1 + z)^2 + ((6*e - 43*z^2*e + z*(-1 + 43*e))*Log(z)^2)/((-1 + z)^2*z*e) + (2*Log(z)^3)/(3*(-1 + z)^2) + G(0, 1, z)*((z + 26*e + 139*z*e - 171*z^2*e)/((-1 + z)^2*z*e) - (4*Log(1 - z))/(-1 + z)^2 - (10*Log(z))/(-1 + z)^2) + Log(1 - z)*((-2*Pi^2)/(3*(-1 + z)^2) - (4*(z - 6*e - 43*z*e + 43*z^2*e)*Log(z))/((-1 + z)^2*z*e) + (4*Log(z)^2)/(-1 + z)^2) + (17*Zeta(3))/(-1 + z)^2) + G(0, 1, z)*((2*Pi^2*(11*e + 5*z^2*e - 4*z*(-5 + 34*e)))/(3*(-1 + z)^2*z*e) + (2*(2*e*(1 - 11*e + 53*e^2) - 11*z^2*e*(1 - 11*e + 53*e^2) + z*(1 + 3*e - 101*e^2 + 567*e^3)))/((-1 + z)^2*z*e^3) + (256*G(-1, 0, 1, z))/(-1 + z)^2 - (128*G(0, 0, -1, z))/(-1 + z)^2 - (352*G(0, 0, 1, z))/(-1 + z)^2 + (536*G(0, 1, 1, z))/(-1 + z)^2 - (64*Log(1 - z)^3)/(3*(-1 + z)^2) + ((-112*Pi^2)/(3*(-1 + z)^2) + (4*(e - 11*e^2 + 2*z^2*e*(-1 + 11*e) + z*(-7 + 45*e - 19*e^2)))/((-1 + z)^2*z*e^2))*Log(z) + (4*(z*(7 - 45*e) - e + 2*z^2*e)*Log(z)^2)/((-1 + z)^2*z*e) - (56*Log(z)^3)/(3*(-1 + z)^2) + Log(1 - z)^2*((16*(z + 2*e + 3*z*e - 11*z^2*e))/((-1 + z)^2*z*e) - (224*Log(z))/(-1 + z)^2) + Log(1 - z)*((-160*Pi^2)/(3*(-1 + z)^2) - (8*(2*(1 - 11*e)*e + 11*z^2*e*(-1 + 11*e) + z*(1 + 3*e - 101*e^2)))/((-1 + z)^2*z*e^2) + (16*(z*(7 - 45*e) - e + 2*z^2*e)*Log(z))/((-1 + z)^2*z*e) - (112*Log(z)^2)/(-1 + z)^2) + (40*Zeta(3))/(-1 + z)^2) + G(0, -1, z)*((-8*(1 + z)*(1 - 11*e + 53*e^2))/((-1 + z)*z*e^2) - (16*Pi^2*(e + z^2*e + 2*z*(-1 + 6*e)))/(3*(-1 + z)^2*z*e) + (128*G(0, 0, 1, z))/(-1 + z)^2 + (256*G(0, 1, 1, z))/(-1 + z)^2 + G(0, 1, z)*((-64*(-1 + 7*e))/((-1 + z)^2*e) - (256*Log(1 - z))/(-1 + z)^2) + ((-64*Pi^2)/(3*(-1 + z)^2) + (8*(e - 11*e^2 + z^2*(e - 11*e^2) + 2*z*(-1 + 6*e + 2*e^2)))/((-1 + z)^2*z*e^2))*Log(z) - (8*(e + z^2*e + 2*z*(-1 + 6*e))*Log(z)^2)/((-1 + z)^2*z*e) - (32*Log(z)^3)/(3*(-1 + z)^2) + Log(1 - z)^2*((-64*(1 + z))/((-1 + z)*z) - (128*Log(z))/(-1 + z)^2) + Log(1 - z)*((-128*Pi^2)/(3*(-1 + z)^2) - (32*(1 + z)*(-1 + 11*e))/((-1 + z)*z*e) - (32*(e + z^2*e + 2*z*(-1 + 6*e))*Log(z))/((-1 + z)^2*z*e) - (64*Log(z)^2)/(-1 + z)^2) + (128*Zeta(3))/(-1 + z)^2) + Log(1 - z)^2*((-8*Pi^2*(-1 + (-3 + 9*z)*e))/(3*(-1 + z)^2*e) + (16*(1 - 11*e + 53*e^2))/((-1 + z)*e^2) + ((64*Pi^2)/(3*(-1 + z)^2) - (16*(-1 - 3*(-3 + z)*e + (-31 + 33*z)*e^2))/((-1 + z)^2*e^2))*Log(z) - (16*(1 + 3*(-3 + z)*e)*Log(z)^2)/((-1 + z)^2*e) + (32*Log(z)^3)/(3*(-1 + z)^2) + (208*Zeta(3))/(-1 + z)^2) + G(-1, z)*((16*Pi^2*(1 + z)*(-1 + 11*e))/(3*(-1 + z)*z*e) + ((32*Pi^2*(1 + z))/(3*(-1 + z)*z) + (8*(1 + z)*(1 - 11*e + 53*e^2))/((-1 + z)*z*e^2))*Log(z) + (64*(1 + z)*G(1, z)^2*Log(z))/((-1 + z)*z) - (128*G(0, 0, 1, z)*Log(z))/(-1 + z)^2 - (256*G(0, 1, 1, z)*Log(z))/(-1 + z)^2 + (64*(1 + z)*Log(1 - z)^2*Log(z))/((-1 + z)*z) + (8*(1 + z)*(-1 + 11*e)*Log(z)^2)/((-1 + z)*z*e) + (16*(1 + z)*Log(z)^3)/(3*(-1 + z)*z) + G(0, 1, z)*((128*Pi^2)/(3*(-1 + z)^2) + (64*(-1 + 7*e)*Log(z))/((-1 + z)^2*e) + (256*Log(1 - z)*Log(z))/(-1 + z)^2 + (64*Log(z)^2)/(-1 + z)^2) + G(1, z)*((-64*Pi^2*(1 + z))/(3*(-1 + z)*z) - (32*(1 + z)*(-1 + 11*e)*Log(z))/((-1 + z)*z*e) - (128*(1 + z)*Log(1 - z)*Log(z))/((-1 + z)*z) - (32*(1 + z)*Log(z)^2)/((-1 + z)*z)) + Log(1 - z)*((64*Pi^2*(1 + z))/(3*(-1 + z)*z) + (32*(1 + z)*(-1 + 11*e)*Log(z))/((-1 + z)*z*e) + (32*(1 + z)*Log(z)^2)/((-1 + z)*z)) - (64*(1 + z)*Zeta(3))/((-1 + z)*z)) + Log(z)*((16*Pi^4)/(5*(-1 + z)^2) - (8*Pi^2*(-1 - 3*(-3 + z)*e + (-31 + 33*z)*e^2))/(3*(-1 + z)^2*e^2) + (2*(1 + 3*(-3 + z)*e + (31 - 33*z)*e^2 + 3*(-23 + 53*z)*e^3 - 175*(-1 + 3*z)*e^4))/((-1 + z)^2*e^4) + (32*(1 + 3*(-3 + z)*e)*Zeta(3))/((-1 + z)^2*e)) + Log(1 - z)*((-122*Pi^4)/(45*(-1 + z)^2) - (4*Pi^2*(1 + (3 - 9*z)*e + (-101 + 99*z)*e^2))/(3*(-1 + z)^2*e^2) + (8*(-1 + 11*e - 53*e^2 + 175*e^3))/((-1 + z)*e^3) + ((32*Pi^2)/(3*(-1 + z)^2) - (8*(-1 - 3*(-3 + z)*e + (-31 + 33*z)*e^2))/((-1 + z)^2*e^2))*Log(z)^2 - (16*(1 + 3*(-3 + z)*e)*Log(z)^3)/(3*(-1 + z)^2*e) + (8*Log(z)^4)/(3*(-1 + z)^2) + (8*(-13 + (71 + 3*z)*e)*Zeta(3))/((-1 + z)^2*e) + Log(z)*((-32*Pi^2*(1 + 3*(-3 + z)*e))/(3*(-1 + z)^2*e) - (8*(1 + 3*(-3 + z)*e + (31 - 33*z)*e^2 + 3*(-23 + 53*z)*e^3))/((-1 + z)^2*e^3) - (128*Zeta(3))/(-1 + z)^2)) + G(1, z)*((-101*Pi^4)/(90*(-1 + z)^2) + (Pi^2*(2*e*(-1 + 11*e) + 35*z^2*e*(-1 + 11*e) + z*(-1 + 43*e - 405*e^2)))/(3*(-1 + z)^2*z*e^2) - (40*G(0, 1, z)^2)/(-1 + z)^2 - (128*(1 + z)*G(-1, 0, 1, z))/((-1 + z)*z) + (128*G(0, 0, -1, z))/((-1 + z)*z) - (8*G(0, 0, 0, 1, z))/(-1 + z)^2 - (36*G(0, 0, 1, 1, z))/(-1 + z)^2 - (2*G(0, 1, 1, 1, z))/(-1 + z)^2 + (64*Log(1 - z)^3*Log(z))/(3*(-1 + z)^2) + ((8*Pi^2)/(3*(-1 + z)^2) + (2*(2*(1 - 11*e)*e + 11*z^2*e*(-1 + 11*e) + z*(1 + 3*e - 101*e^2)))/((-1 + z)^2*z*e^2))*Log(z)^2 + (4*(-2*e + 11*z^2*e - z*(1 + 3*e))*Log(z)^3)/(3*(-1 + z)^2*z*e) + (2*Log(z)^4)/(3*(-1 + z)^2) + G(0, 0, 1, z)*((4*(-34*e + 53*z^2*e + z*(-9 + 35*e)))/((-1 + z)^2*z*e) + (144*Log(1 - z))/(-1 + z)^2 + (40*Log(z))/(-1 + z)^2) + G(0, 1, 1, z)*((-52*e + 342*z^2*e - 2*z*(1 + 139*e))/((-1 + z)^2*z*e) + (8*Log(1 - z))/(-1 + z)^2 + (100*Log(z))/(-1 + z)^2) + G(0, -1, z)*((32*(1 + z)*(-1 + 11*e))/((-1 + z)*z*e) + (128*(1 + z)*Log(1 - z))/((-1 + z)*z) + (32*Log(z))/z) + Log(1 - z)^2*((-8*Pi^2)/(3*(-1 + z)^2) + (16*(-2*e + 11*z^2*e - z*(1 + 3*e))*Log(z))/((-1 + z)^2*z*e) + (16*Log(z)^2)/(-1 + z)^2) + G(0, 1, z)*((-40*Pi^2)/(3*(-1 + z)^2) + (2*(6*(1 - 11*e)*e + 43*z^2*e*(-1 + 11*e) + z*(-1 + 43*e - 405*e^2)))/((-1 + z)^2*z*e^2) - (16*Log(1 - z)^2)/(-1 + z)^2 - (4*(-14*e + 5*z^2*e + z*(-5 + 39*e))*Log(z))/((-1 + z)^2*z*e) - (20*Log(z)^2)/(-1 + z)^2 + Log(1 - z)*((8*(z - 6*e - 43*z*e + 43*z^2*e))/((-1 + z)^2*z*e) - (80*Log(z))/(-1 + z)^2)) - (2*(z*(17 - 161*e) + 34*e + 25*z^2*e)*Zeta(3))/((-1 + z)^2*z*e) + Log(z)*((8*Pi^2*(-2*e + 11*z^2*e - z*(1 + 3*e)))/(3*(-1 + z)^2*z*e) + (2*(-2*e*(1 - 11*e + 53*e^2) + 11*z^2*e*(1 - 11*e + 53*e^2) - z*(1 + 3*e - 101*e^2 + 567*e^3)))/((-1 + z)^2*z*e^3) - (32*Zeta(3))/(-1 + z)^2) + Log(1 - z)*((4*Pi^2*(z + 2*e - 43*z*e + 35*z^2*e))/(3*(-1 + z)^2*z*e) + ((32*Pi^2)/(3*(-1 + z)^2) + (8*(2*(1 - 11*e)*e + 11*z^2*e*(-1 + 11*e) + z*(1 + 3*e - 101*e^2)))/((-1 + z)^2*z*e^2))*Log(z) + (8*(-2*e + 11*z^2*e - z*(1 + 3*e))*Log(z)^2)/((-1 + z)^2*z*e) + (16*Log(z)^3)/(3*(-1 + z)^2) + (136*Zeta(3))/(-1 + z)^2)) + (566*Zeta(5))/(-1 + z)^2):

M17:=MS(2)*((-2*Pi^4*(-24 + 29*z)*(-1 + 9*e))/(45*(-1 + z)*z) - (4*Pi^2*(-1 + 9*e - 39*e^2 + 125*e^3))/(3*z*e^2) - (8*(-29 + 3*z)*e*G(0, 0, 0, 0, 1, z))/((-1 + z)*z) + (16*(13 + 11*z)*e*G(0, 0, 0, 1, 1, z))/((-1 + z)*z) + (128*e*G(0, 0, 1, 0, 1, z))/(-1 + z) - (32*(-3 + 7*z)*e*G(0, 0, 1, 1, 1, z))/((-1 + z)*z) - (32*(1 + z)*e*G(0, 1, 0, 1, 1, z))/((-1 + z)*z) - (64*e*G(0, 1, 1, 1, 1, z))/z - (8*e*G(1, z)^4*Log(z))/(3*z) + ((-2*Pi^2*(-27 + 8*z)*e)/(9*(-1 + z)*z) + (4 - 36*e + 156*e^2)/(3*e - 3*z*e))*Log(z)^3 + ((5 - 45*e)*Log(z)^4)/(3 - 3*z) + (7*e*Log(z)^5)/(3*(-1 + z)) + G(0, 1, 1, 1, z)*((32 - 288*e)/z - (64*e*Log(1 - z))/z + (32*(-3 + 2*z)*e*Log(z))/((-1 + z)*z)) + G(0, 1, z)^2*((8 - 72*e)/((-1 + z)*z) + (16*e*Log(1 - z))/(z - z^2) + (8*(-1 + 2*z)*e*Log(z))/((-1 + z)*z)) + G(0, 0, 1, 1, z)*((80 - 720*e)/z - (160*e*Log(1 - z))/z - (16*(-2 + 5*z)*e*Log(z))/((-1 + z)*z)) + G(0, 0, 0, 1, z)*((104 - 936*e)/z - (208*e*Log(1 - z))/z - (8*(-10 + 23*z)*e*Log(z))/((-1 + z)*z)) + Log(1 - z)^3*((-16*Pi^2*e)/(9*z) + (16*e*Log(z)^2)/(3 - 3*z)) + G(1, z)^3*((16*Pi^2*e)/(9*z) + (32*e*G(0, 1, z))/(3*z) + (16*(-1 + 9*e)*Log(z))/(3*z) + (32*e*Log(1 - z)*Log(z))/(3*z) - (8*e*Log(z)^2)/z) + G(0, 1, 1, z)*((16*Pi^2*e)/(3*(-1 + z)) - (16*(1 - 9*e + 39*e^2))/(z*e) - (32*e*Log(1 - z)^2)/z + (16*(-2 + 3*z)*(-1 + 9*e)*Log(z))/((-1 + z)*z) + (8*(-8 + 11*z)*e*Log(z)^2)/((-1 + z)*z) + Log(1 - z)*((32 - 288*e)/z + (32*(-2 + 3*z)*e*Log(z))/((-1 + z)*z))) + G(0, 0, 1, z)*((8*Pi^2*(-1 + 4*z)*e)/(3*(-1 + z)*z) - (8*(-5 + 3*z)*(1 - 9*e + 39*e^2))/((-1 + z)*z*e) - (16*(-5 + 3*z)*e*Log(1 - z)^2)/((-1 + z)*z) + (8*(2 + 3*z)*(-1 + 9*e)*Log(z))/((-1 + z)*z) + (4*(-4 + 21*z)*e*Log(z)^2)/((-1 + z)*z) + Log(1 - z)*((-16*(-5 + 3*z)*(-1 + 9*e))/((-1 + z)*z) + (16*(2 + 3*z)*e*Log(z))/((-1 + z)*z))) + ((-8*Pi^2*(-2 + z)*e)/(3*(-1 + z)*z) - (8*(-3 + z)*(1 - 9*e + 39*e^2))/((-1 + z)*z*e))*Zeta(3) + G(1, z)^2*((Pi^2*(8 - 72*e))/(3*z) - (80*e*G(0, 0, 1, z))/z - (32*e*G(0, 1, 1, z))/z + ((-8*Pi^2*e)/(3*z) - (8*(1 - 9*e + 39*e^2))/(z*e))*Log(z) - (16*e*Log(1 - z)^2*Log(z))/z + (4*(-1 + 9*e)*Log(z)^2)/z + (68*e*Log(z)^3)/(3*z) + G(0, 1, z)*((16 - 144*e)/z - (32*e*Log(1 - z))/z + (64*e*Log(z))/z) + Log(1 - z)*((-16*Pi^2*e)/(3*z) + ((16 - 144*e)*Log(z))/z + (8*e*Log(z)^2)/z) - (48*e*Zeta(3))/z) + Log(1 - z)^2*((Pi^2*(8 - 72*e))/(3*z) - (8*Pi^2*(-3 + 2*z)*e*Log(z))/(3*(-1 + z)*z) + ((8 - 72*e)*Log(z)^2)/(-1 + z) + (8*e*Log(z)^3)/(3 - 3*z) - (16*(-3 + z)*e*Zeta(3))/((-1 + z)*z)) + G(0, 1, z)*((-8*Pi^2*(-1 + 9*e))/(3*(-1 + z)*z) - (8*(-1 + 9*e - 39*e^2 + 125*e^3))/(z*e^2) - (16*(1 + 4*z)*e*G(0, 0, 1, z))/((-1 + z)*z) + (32*e*G(0, 1, 1, z))/(-1 + z) - (32*e*Log(1 - z)^3)/(3*z) + ((-16*Pi^2*(1 + z)*e)/(3*(-1 + z)*z) + (8*(-2 + z)*(1 - 9*e + 39*e^2))/((-1 + z)*z*e))*Log(z) + (4*(-8 + 3*z)*(-1 + 9*e)*Log(z)^2)/((-1 + z)*z) + (4*(-20 + z)*e*Log(z)^3)/(3*(-1 + z)*z) + Log(1 - z)^2*((16 - 144*e)/z + (16*(-2 + z)*e*Log(z))/((-1 + z)*z)) + Log(1 - z)*((16*Pi^2*e)/(3*z - 3*z^2) - (16*(1 - 9*e + 39*e^2))/(z*e) + (16*(-2 + z)*(-1 + 9*e)*Log(z))/((-1 + z)*z) + (8*(-8 + 3*z)*e*Log(z)^2)/((-1 + z)*z)) - (16*(-1 + 4*z)*e*Zeta(3))/((-1 + z)*z)) + Log(z)^2*((-2*Pi^2*(-9 + 4*z)*(-1 + 9*e))/(3*(-1 + z)*z) - (4*(-1 + 9*e - 39*e^2 + 125*e^3))/((-1 + z)*e^2) - (4*(-27 + 20*z)*e*Zeta(3))/((-1 + z)*z)) + Log(z)*((-16*Pi^4*(-3 + 2*z)*e)/(15*(-1 + z)*z) - (4*Pi^2*(-3 + 2*z)*(1 - 9*e + 39*e^2))/(3*(-1 + z)*z*e) - (24*(-3 + 2*z)*(-1 + 9*e)*Zeta(3))/((-1 + z)*z)) + G(1, z)*((32*Pi^4*e)/(15*z) + (8*Pi^2*(1 - 9*e + 39*e^2))/(3*z*e) - (16*e*G(0, 1, z)^2)/z + (208*e*G(0, 0, 0, 1, z))/z + (160*e*G(0, 0, 1, 1, z))/z + (64*e*G(0, 1, 1, 1, z))/z + (32*e*Log(1 - z)^3*Log(z))/(3*z) + ((16*Pi^2*e)/(3*z) + (4*(1 - 9*e + 39*e^2))/(z*e))*Log(z)^2 - (20*(-1 + 9*e)*Log(z)^3)/(3*z) - (35*e*Log(z)^4)/(3*z) + G(0, 1, 1, z)*((32*(-1 + 9*e))/z + (64*e*Log(1 - z))/z - (96*e*Log(z))/z) + G(0, 0, 1, z)*((80*(-1 + 9*e))/z + (160*e*Log(1 - z))/z + (16*e*Log(z))/z) + Log(1 - z)^2*((16*Pi^2*e)/(3*z) + (16*(-1 + 9*e)*Log(z))/z + (8*e*Log(z)^2)/z) + G(0, 1, z)*((-16*Pi^2*e)/(3*z) + (16*(1 - 9*e + 39*e^2))/(z*e) + (32*e*Log(1 - z)^2)/z + ((48 - 432*e)*Log(z))/z - (88*e*Log(z)^2)/z + Log(1 - z)*((32*(-1 + 9*e))/z - (96*e*Log(z))/z)) + (48*(-1 + 9*e)*Zeta(3))/z + Log(1 - z)*((16*Pi^2*(-1 + 9*e))/(3*z) + ((32*Pi^2*e)/(3*z) + (16*(1 - 9*e + 39*e^2))/(z*e))*Log(z) + (8*(-1 + 9*e)*Log(z)^2)/z - (40*e*Log(z)^3)/(3*z) + (96*e*Zeta(3))/z) + Log(z)*((16*Pi^2*(-1 + 9*e))/(3*z) + (8*(-1 + 9*e - 39*e^2 + 125*e^3))/(z*e^2) + (160*e*Zeta(3))/z)) + Log(1 - z)*((-4*Pi^4*(-24 + 29*z)*e)/(45*(-1 + z)*z) - (8*Pi^2*(1 - 9*e + 39*e^2))/(3*z*e) + ((-4*Pi^2*(-9 + 4*z)*e)/(3*(-1 + z)*z) + (8*(1 - 9*e + 39*e^2))/(e - z*e))*Log(z)^2 - (8*(-1 + 9*e)*Log(z)^3)/(3*(-1 + z)) + (10*e*Log(z)^4)/(3*(-1 + z)) - (16*(-3 + z)*(-1 + 9*e)*Zeta(3))/((-1 + z)*z) + Log(z)*((-8*Pi^2*(-3 + 2*z)*(-1 + 9*e))/(3*(-1 + z)*z) - (48*(-3 + 2*z)*e*Zeta(3))/((-1 + z)*z))) + (120*(1 + z)*e*Zeta(5))/((-1 + z)*z)) + MS(4)*((4*Pi^4*(-116 + 115*z)*(-1 + 11*e))/(135*(-1 + z)*z) + (32*Pi^2*(-1 + 11*e - 53*e^2 + 175*e^3))/(9*z*e^2) - (8*(1 + z)*(-1 + 11*e - 53*e^2 + 175*e^3 - 525*e^4 + 1575*e^5))/(3*(-1 + z)*z*e^4) + (144*(2 + z)*e*G(0, 0, 0, 0, 1, z))/((-1 + z)*z) + (832*e*G(0, 0, 0, 1, 1, z))/(-1 + z) + (256*e*G(0, 0, 1, 0, 1, z))/(-1 + z) + (64*(-8 + 5*z)*e*G(0, 0, 1, 1, 1, z))/((-1 + z)*z) - (128*e*G(0, 1, 0, 1, 1, z))/(-1 + z) + (4096*e*G(0, 1, 1, 1, 1, z))/(3*z) - (1024*(1 + z)*e*Log(1 - z)^5)/(45*(-1 + z)*z) + G(0, 1, z)^2*((-32*(-1 + 11*e))/(3*(-1 + z)) + (128*e*Log(1 - z))/(3 - 3*z)) + (512*e*G(1, z)^4*Log(z))/(9*z) + ((8*Pi^2*e)/((-1 + z)*z) + (8*(1 - 11*e + 53*e^2))/(3*(-1 + z)*e))*Log(z)^3 + ((3 - 33*e)*Log(z)^4)/(z - z^2) - (6*(-3 + z)*e*Log(z)^5)/(5*(-1 + z)*z) + G(0, 1, 1, 1, z)*((1024*(-1 + 11*e))/(3*z) + (4096*e*Log(1 - z))/(3*z) + (64*e*Log(z))/(3 - 3*z)) + G(0, 0, 0, 1, z)*((32*(-1 + 11*e))/(-1 + z) + (128*e*Log(1 - z))/(-1 + z) - (144*e*Log(z))/(-1 + z)) + G(0, 0, 1, 1, z)*((32*(-4 + 5*z)*(-1 + 11*e))/((-1 + z)*z) + (128*(-4 + 5*z)*e*Log(1 - z))/((-1 + z)*z) - (64*e*Log(z))/(-1 + z)) + Log(1 - z)^4*((-256*(1 + z)*(-1 + 11*e))/(9*(-1 + z)*z) + (512*e*Log(z))/(9*z)) + Log(1 - z)^3*((1024*Pi^2*e)/(27*z) - (256*(1 + z)*(1 - 11*e + 53*e^2))/(9*(-1 + z)*z*e) + (512*(-1 + 11*e)*Log(z))/(9*z) + (128*(-3 + 4*z)*e*Log(z)^2)/(9*(-1 + z)*z)) + G(1, z)^3*((-1024*Pi^2*e)/(27*z) - (2048*e*G(0, 1, z))/(9*z) - (512*(-1 + 11*e)*Log(z))/(9*z) - (2048*e*Log(1 - z)*Log(z))/(9*z) - (16*(-24 + 25*z)*e*Log(z)^2)/(9*(-1 + z)*z)) + G(0, 1, 1, z)*((64*Pi^2*e)/(9*(-1 + z)) + (256*(1 - 11*e + 53*e^2))/(3*z*e) + (2048*e*Log(1 - z)^2)/(3*z) + ((32 - 352*e)*Log(z))/(3 - 3*z) + (32*e*Log(z)^2)/(-1 + z) + Log(1 - z)*((1024*(-1 + 11*e))/(3*z) + (128*e*Log(z))/(3*(-1 + z)))) + G(0, 0, 1, z)*((64*Pi^2*e)/(3*(-1 + z)) + (16*(-2 + 3*z)*(1 - 11*e + 53*e^2))/((-1 + z)*z*e) + (128*(-2 + 3*z)*e*Log(1 - z)^2)/((-1 + z)*z) + (32*(-1 + 11*e)*Log(z))/(-1 + z) + (72*e*Log(z)^2)/(-1 + z) + Log(1 - z)*((64*(-2 + 3*z)*(-1 + 11*e))/((-1 + z)*z) + (128*e*Log(z))/(-1 + z))) + ((-128*Pi^2*(-6 + 5*z)*e)/(9*(-1 + z)*z) - (16*(-10 + 7*z)*(1 - 11*e + 53*e^2))/(3*(-1 + z)*z*e))*Zeta(3) + G(0, 1, z)*((-32*Pi^2*(-1 + 11*e))/(9*(-1 + z)) + (64*(-1 + 11*e - 53*e^2 + 175*e^3))/(3*z*e^2) - (128*e*G(0, 0, 1, z))/(-1 + z) + (128*e*G(0, 1, 1, z))/(3*(-1 + z)) + (2048*e*Log(1 - z)^3)/(9*z) + ((64*Pi^2*e)/(3 - 3*z) + (16 - 176*e + 848*e^2)/(3*e - 3*z*e))*Log(z) + ((16 - 176*e)*Log(z)^2)/(-1 + z) - (24*e*Log(z)^3)/(-1 + z) + Log(1 - z)^2*((512*(-1 + 11*e))/(3*z) + (128*e*Log(z))/(3 - 3*z)) + Log(1 - z)*((128*Pi^2*e)/(9 - 9*z) + (256*(1 - 11*e + 53*e^2))/(3*z*e) - (64*(-1 + 11*e)*Log(z))/(3*(-1 + z)) - (64*e*Log(z)^2)/(-1 + z)) + (128*e*Zeta(3))/(3 - 3*z)) + Log(1 - z)^2*((256*Pi^2*(-1 + 11*e))/(9*z) - (64*(1 + z)*(-1 + 11*e - 53*e^2 + 175*e^3))/(3*(-1 + z)*z*e^2) + ((128*Pi^2*(-3 + 4*z)*e)/(9*(-1 + z)*z) + (128*(1 - 11*e + 53*e^2))/(3*z*e))*Log(z) + (32*(-3 + 4*z)*(-1 + 11*e)*Log(z)^2)/(3*(-1 + z)*z) + (64*e*Log(z)^3)/(3*(-1 + z)) - (128*(-10 + 7*z)*e*Zeta(3))/(3*(-1 + z)*z)) + Log(z)^2*((Pi^2*(16 - 176*e))/(3 - 3*z) + (4*(-3 + 4*z)*(-1 + 11*e - 53*e^2 + 175*e^3))/(3*(-1 + z)*z*e^2) - (16*(-9 + 8*z)*e*Zeta(3))/((-1 + z)*z)) + G(1, z)^2*((256*Pi^2*(-1 + 11*e))/(9*z) + (32*(-8 + 9*z)*e*G(0, 0, 1, z))/((-1 + z)*z) + (2048*e*G(0, 1, 1, z))/(3*z) + ((32*Pi^2*(-12 + 13*z)*e)/(9*(-1 + z)*z) + (128*(1 - 11*e + 53*e^2))/(3*z*e))*Log(z) + (1024*e*Log(1 - z)^2*Log(z))/(3*z) + (8*(-12 + 13*z)*(-1 + 11*e)*Log(z)^2)/(3*(-1 + z)*z) + (16*e*Log(z)^3)/(3*(-1 + z)) + G(0, 1, z)*((512*(-1 + 11*e))/(3*z) + (2048*e*Log(1 - z))/(3*z) + (32*e*Log(z))/(3 - 3*z)) + Log(1 - z)*((1024*Pi^2*e)/(9*z) + (512*(-1 + 11*e)*Log(z))/(3*z) + (32*(-12 + 13*z)*e*Log(z)^2)/(3*(-1 + z)*z)) - (32*(-40 + 37*z)*e*Zeta(3))/(3*(-1 + z)*z)) + Log(z)*((16*Pi^4*(-21 + 58*z)*e)/(135*(-1 + z)*z) + (16*Pi^2*(-3 + 4*z)*(1 - 11*e + 53*e^2))/(9*(-1 + z)*z*e) + (16*(1 - 11*e + 53*e^2 - 175*e^3 + 525*e^4))/(3*z*e^3) - (64*(-6 + 5*z)*(-1 + 11*e)*Zeta(3))/(3*(-1 + z)*z)) + Log(1 - z)*((16*Pi^4*(-116 + 115*z)*e)/(135*(-1 + z)*z) + (128*Pi^2*(1 - 11*e + 53*e^2))/(9*z*e) - (32*(1 + z)*(1 - 11*e + 53*e^2 - 175*e^3 + 525*e^4))/(3*(-1 + z)*z*e^3) + ((64*Pi^2*e)/(3*(-1 + z)) + (16*(-3 + 4*z)*(1 - 11*e + 53*e^2))/(3*(-1 + z)*z*e))*Log(z)^2 + ((32 - 352*e)*Log(z)^3)/(3 - 3*z) + (12*e*Log(z)^4)/((-1 + z)*z) - (64*(-10 + 7*z)*(-1 + 11*e)*Zeta(3))/(3*(-1 + z)*z) + Log(z)*((64*Pi^2*(-3 + 4*z)*(-1 + 11*e))/(9*(-1 + z)*z) + (64*(-1 + 11*e - 53*e^2 + 175*e^3))/(3*z*e^2) - (256*(-6 + 5*z)*e*Zeta(3))/(3*(-1 + z)*z))) + G(1, z)*((-8*Pi^4*(-232 + 231*z)*e)/(135*(-1 + z)*z) - (128*Pi^2*(1 - 11*e + 53*e^2))/(9*z*e) + (64*e*G(0, 1, z)^2)/(3*(-1 + z)) - (64*e*G(0, 0, 0, 1, z))/(-1 + z) - (64*(-8 + 9*z)*e*G(0, 0, 1, 1, z))/((-1 + z)*z) - (4096*e*G(0, 1, 1, 1, z))/(3*z) - (2048*e*Log(1 - z)^3*Log(z))/(9*z) + ((32*Pi^2*e)/(3 - 3*z) - (8*(-6 + 7*z)*(1 - 11*e + 53*e^2))/(3*(-1 + z)*z*e))*Log(z)^2 - (16*(-1 + 11*e)*Log(z)^3)/(3*(-1 + z)) + (6*(-2 + z)*e*Log(z)^4)/((-1 + z)*z) + G(0, 1, 1, z)*((-1024*(-1 + 11*e))/(3*z) - (4096*e*Log(1 - z))/(3*z) + (64*e*Log(z))/(3 - 3*z)) + G(0, 0, 1, z)*((-32*(-4 + 5*z)*(-1 + 11*e))/((-1 + z)*z) - (128*(-4 + 5*z)*e*Log(1 - z))/((-1 + z)*z) - (64*e*Log(z))/(-1 + z)) + Log(1 - z)^2*((-1024*Pi^2*e)/(9*z) - (512*(-1 + 11*e)*Log(z))/(3*z) - (64*(-6 + 7*z)*e*Log(z)^2)/(3*(-1 + z)*z)) + G(0, 1, z)*((64*Pi^2*e)/(9*(-1 + z)) - (256*(1 - 11*e + 53*e^2))/(3*z*e) - (2048*e*Log(1 - z)^2)/(3*z) + ((32 - 352*e)*Log(z))/(3 - 3*z) + (32*e*Log(z)^2)/(-1 + z) + Log(1 - z)*((-1024*(-1 + 11*e))/(3*z) + (128*e*Log(z))/(3*(-1 + z)))) + (32*(-20 + 17*z)*(-1 + 11*e)*Zeta(3))/(3*(-1 + z)*z) + Log(z)*((-32*Pi^2*(-6 + 7*z)*(-1 + 11*e))/(9*(-1 + z)*z) - (64*(-1 + 11*e - 53*e^2 + 175*e^3))/(3*z*e^2) + (128*(-12 + 11*z)*e*Zeta(3))/(3*(-1 + z)*z)) + Log(1 - z)*((-512*Pi^2*(-1 + 11*e))/(9*z) + ((-128*Pi^2*(-6 + 7*z)*e)/(9*(-1 + z)*z) - (256*(1 - 11*e + 53*e^2))/(3*z*e))*Log(z) - (32*(-6 + 7*z)*(-1 + 11*e)*Log(z)^2)/(3*(-1 + z)*z) + (64*e*Log(z)^3)/(3 - 3*z) + (128*(-20 + 17*z)*e*Zeta(3))/(3*(-1 + z)*z))) - (16*(-118 + 25*z)*e*Zeta(5))/(3*(-1 + z)*z)) + MS(3)*((Pi^4*(-82 + 95*z)*(-1 + 10*e))/(45*(-1 + z)*z) + (Pi^2*(2 - 20*e + 92*e^2 - 300*e^3))/(3*z*e^2) + (4 - 40*e + 184*e^2 - 600*e^3 + 1800*e^4 - 5400*e^5)/(z*e^4) + (88*(-11 + 4*z)*e*G(0, 0, 0, 0, 1, z))/((-1 + z)*z) - (8*(111 + 34*z)*e*G(0, 0, 0, 1, 1, z))/((-1 + z)*z) - (8*(3 + 44*z)*e*G(0, 0, 1, 0, 1, z))/((-1 + z)*z) + (8*(-45 + 91*z)*e*G(0, 0, 1, 1, 1, z))/((-1 + z)*z) + (8*(9 + 16*z)*e*G(0, 1, 0, 1, 1, z))/((-1 + z)*z) - (108*e*G(0, 1, 1, 1, 1, z))/z - (81*e*Log(1 - z)^5)/(10*z) - (9*e*G(1, z)^4*Log(z))/(2*z) + ((Pi^2*(-45 + 8*z)*e)/(3*(-1 + z)*z) + (16 - 160*e + 736*e^2)/(3*e - 3*z*e))*Log(z)^3 - ((27 + 16*z)*(-1 + 10*e)*Log(z)^4)/(6*(-1 + z)*z) - ((81 + 4*z)*e*Log(z)^5)/(15*(-1 + z)*z) + G(0, 1, z)^2*((4*(3 + 2*z)*(-1 + 10*e))/((-1 + z)*z) + (12*(3 + 2*z)*e*Log(1 - z))/((-1 + z)*z) - (8*e*Log(z))/(-1 + z)) + G(0, 0, 1, 1, z)*((8*(-21 + 17*z)*(-1 + 10*e))/((-1 + z)*z) + (24*(-21 + 17*z)*e*Log(1 - z))/((-1 + z)*z) - (96*(-2 + z)*e*Log(z))/((-1 + z)*z)) + Log(1 - z)^4*((27 - 270*e)/(2*z) + (27*(2 + z)*e*Log(z))/(2*(-1 + z)*z)) + G(0, 1, 1, 1, z)*((36 - 360*e)/z - (108*e*Log(1 - z))/z - (52*(-9 + 8*z)*e*Log(z))/((-1 + z)*z)) + G(0, 0, 0, 1, z)*((16*(-17 + 15*z)*(-1 + 10*e))/((-1 + z)*z) + (48*(-17 + 15*z)*e*Log(1 - z))/((-1 + z)*z) + (8*(7 + 24*z)*e*Log(z))/((-1 + z)*z)) + Log(1 - z)^3*((-3*Pi^2*e)/z - (18*(1 - 10*e + 46*e^2))/(z*e) + (18*(2 + z)*(-1 + 10*e)*Log(z))/((-1 + z)*z) - (9*(-3 + 2*z)*e*Log(z)^2)/((-1 + z)*z)) + G(1, z)^3*((3*Pi^2*e)/z + (18*e*G(0, 1, z))/z + ((-6 + 60*e)*Log(z))/z + (18*e*Log(1 - z)*Log(z))/z + (2*(-72 + 73*z)*e*Log(z)^2)/(3*(-1 + z)*z)) + G(0, 0, 1, z)*((-4*Pi^2*(-1 + 8*z)*e)/((-1 + z)*z) + (8*(-7 + 3*z)*(1 - 10*e + 46*e^2))/((-1 + z)*z*e) + (36*(-7 + 3*z)*e*Log(1 - z)^2)/((-1 + z)*z) - (8*(-7 + 16*z)*(-1 + 10*e)*Log(z))/((-1 + z)*z) - (16*(-2 + 11*z)*e*Log(z)^2)/((-1 + z)*z) + Log(1 - z)*((24*(-7 + 3*z)*(-1 + 10*e))/((-1 + z)*z) - (24*(-7 + 16*z)*e*Log(z))/((-1 + z)*z))) + G(0, 1, 1, z)*((40*Pi^2*e)/(3 - 3*z) - (12*(1 - 10*e + 46*e^2))/(z*e) - (54*e*Log(1 - z)^2)/z - (4*(-33 + 40*z)*(-1 + 10*e)*Log(z))/((-1 + z)*z) - (6*(-11 + 20*z)*e*Log(z)^2)/((-1 + z)*z) + Log(1 - z)*((36 - 360*e)/z - (12*(-33 + 40*z)*e*Log(z))/((-1 + z)*z))) + ((4*Pi^2*(-36 + 25*z)*e)/(3*(-1 + z)*z) + (4*(-17 + 9*z)*(1 - 10*e + 46*e^2))/((-1 + z)*z*e))*Zeta(3) + Log(1 - z)^2*((Pi^2*(3 - 30*e))/z - (18*(-1 + 10*e - 46*e^2 + 150*e^3))/(z*e^2) + ((Pi^2*(9*e + 6*z*e))/(z - z^2) + (18*(2 + z)*(1 - 10*e + 46*e^2))/((-1 + z)*z*e))*Log(z) - (9*(-3 + 2*z)*(-1 + 10*e)*Log(z)^2)/((-1 + z)*z) - (24*e*Log(z)^3)/(-1 + z) + (18*(-17 + 9*z)*e*Zeta(3))/((-1 + z)*z)) + G(0, 1, z)*((4*Pi^2*(3 + 2*z)*(-1 + 10*e))/(3*(-1 + z)*z) + (4 - 40*e + 184*e^2 - 600*e^3)/(z*e^2) + (16*(3 + 10*z)*e*G(0, 0, 1, z))/((-1 + z)*z) - (80*e*G(0, 1, 1, z))/(-1 + z) - (18*e*Log(1 - z)^3)/z + ((8*Pi^2*(1 + 3*z)*e)/((-1 + z)*z) - (4*(-11 + 8*z)*(1 - 10*e + 46*e^2))/((-1 + z)*z*e))*Log(z) + (2*(13 + 4*z)*(-1 + 10*e)*Log(z)^2)/((-1 + z)*z) + (2*(17 + 56*z)*e*Log(z)^3)/(3*(-1 + z)*z) + Log(1 - z)^2*((18 - 180*e)/z - (18*(-11 + 8*z)*e*Log(z))/((-1 + z)*z)) + Log(1 - z)*((4*Pi^2*(3 + 2*z)*e)/((-1 + z)*z) - (12*(1 - 10*e + 46*e^2))/(z*e) - (12*(-11 + 8*z)*(-1 + 10*e)*Log(z))/((-1 + z)*z) + (6*(13 + 4*z)*e*Log(z)^2)/((-1 + z)*z)) + (8*(-3 + 14*z)*e*Zeta(3))/((-1 + z)*z)) + Log(z)^2*((Pi^2*(9 - 90*e))/((-1 + z)*z) - (2*(-3 + 2*z)*(-1 + 10*e - 46*e^2 + 150*e^3))/((-1 + z)*z*e^2) + (6*(-39 + 32*z)*e*Zeta(3))/((-1 + z)*z)) + G(1, z)^2*((Pi^2*(3 - 30*e))/z + (4*(-63 + 59*z)*e*G(0, 0, 1, z))/((-1 + z)*z) - (54*e*G(0, 1, 1, z))/z + ((Pi^2*(9 - 14*z)*e)/(3*(-1 + z)*z) - (6*(1 - 10*e + 46*e^2))/(z*e))*Log(z) - (27*e*Log(1 - z)^2*Log(z))/z - (2*(-18 + 19*z)*(-1 + 10*e)*Log(z)^2)/((-1 + z)*z) + ((93 - 104*z)*e*Log(z)^3)/(3*(-1 + z)*z) + G(0, 1, z)*((18 - 180*e)/z - (54*e*Log(1 - z))/z - (6*(-45 + 44*z)*e*Log(z))/((-1 + z)*z)) + Log(1 - z)*((-9*Pi^2*e)/z + ((18 - 180*e)*Log(z))/z - (6*(-18 + 19*z)*e*Log(z)^2)/((-1 + z)*z)) + (2*(-153 + 145*z)*e*Zeta(3))/((-1 + z)*z)) + Log(z)*((4*Pi^4*(-96 + 41*z)*e)/(45*(-1 + z)*z) - (2*Pi^2*(3 + 2*z)*(1 - 10*e + 46*e^2))/(3*(-1 + z)*z*e) + (4*(2 + z)*(1 - 10*e + 46*e^2 - 150*e^3 + 450*e^4))/((-1 + z)*z*e^3) + (4*(-45 + 34*z)*(-1 + 10*e)*Zeta(3))/((-1 + z)*z)) + Log(1 - z)*((Pi^4*(-82 + 95*z)*e)/(15*(-1 + z)*z) + (Pi^2*(-2 + 20*e - 92*e^2))/(z*e) - (12*(1 - 10*e + 46*e^2 - 150*e^3 + 450*e^4))/(z*e^3) + ((27*Pi^2*e)/(z - z^2) - (6*(-3 + 2*z)*(1 - 10*e + 46*e^2))/((-1 + z)*z*e))*Log(z)^2 + ((16 - 160*e)*Log(z)^3)/(-1 + z) + ((27*e + 16*z*e)*Log(z)^4)/(2*z - 2*z^2) + (12*(-17 + 9*z)*(-1 + 10*e)*Zeta(3))/((-1 + z)*z) + Log(z)*((-2*Pi^2*(3 + 2*z)*(-1 + 10*e))/((-1 + z)*z) + (12*(2 + z)*(-1 + 10*e - 46*e^2 + 150*e^3))/((-1 + z)*z*e^2) + (12*(-45 + 34*z)*e*Zeta(3))/((-1 + z)*z))) + G(1, z)*((Pi^4*(246 - 259*z)*e)/(45*(-1 + z)*z) + (Pi^2*(2 - 20*e + 92*e^2))/(z*e) + (4*(-9 + 4*z)*e*G(0, 1, z)^2)/((-1 + z)*z) - (16*(-51 + 49*z)*e*G(0, 0, 0, 1, z))/((-1 + z)*z) - (8*(-63 + 59*z)*e*G(0, 0, 1, 1, z))/((-1 + z)*z) + (108*e*G(0, 1, 1, 1, z))/z + (18*e*Log(1 - z)^3*Log(z))/z + ((Pi^2*(17 - 8*z)*e)/((-1 + z)*z) + (4*(-4 + 5*z)*(1 - 10*e + 46*e^2))/((-1 + z)*z*e))*Log(z)^2 + (2*(-13 + 24*z)*(-1 + 10*e)*Log(z)^3)/(3*(-1 + z)*z) + ((11 + 12*z)*e*Log(z)^4)/(3*(-1 + z)*z) + G(0, 0, 1, z)*((-8*(-21 + 17*z)*(-1 + 10*e))/((-1 + z)*z) - (24*(-21 + 17*z)*e*Log(1 - z))/((-1 + z)*z) + (72*(-3 + 4*z)*e*Log(z))/((-1 + z)*z)) + G(0, 1, 1, z)*((36*(-1 + 10*e))/z + (108*e*Log(1 - z))/z + (4*(-117 + 124*z)*e*Log(z))/((-1 + z)*z)) + Log(1 - z)^2*((9*Pi^2*e)/z + (18*(-1 + 10*e)*Log(z))/z + (18*(-4 + 5*z)*e*Log(z)^2)/((-1 + z)*z)) + G(0, 1, z)*((4*Pi^2*(-9 + 4*z)*e)/(3*(-1 + z)*z) + (12*(1 - 10*e + 46*e^2))/(z*e) + (54*e*Log(1 - z)^2)/z + (12*(-13 + 12*z)*(-1 + 10*e)*Log(z))/((-1 + z)*z) + (2*(-45 + 28*z)*e*Log(z)^2)/((-1 + z)*z) + Log(1 - z)*((36*(-1 + 10*e))/z + (36*(-13 + 12*z)*e*Log(z))/((-1 + z)*z))) - (4*(-51 + 43*z)*(-1 + 10*e)*Zeta(3))/((-1 + z)*z) + Log(z)*((2*Pi^2*(3 + 2*z)*(-1 + 10*e))/(3*(-1 + z)*z) + (4*(-1 + 10*e - 46*e^2 + 150*e^3))/(z*e^2) + ((564 - 520*z)*e*Zeta(3))/((-1 + z)*z)) + Log(1 - z)*((Pi^2*(-6 + 60*e))/z + ((2*Pi^2*(3 + 2*z)*e)/((-1 + z)*z) + (12*(1 - 10*e + 46*e^2))/(z*e))*Log(z) + (12*(-4 + 5*z)*(-1 + 10*e)*Log(z)^2)/((-1 + z)*z) + (2*(-13 + 24*z)*e*Log(z)^3)/((-1 + z)*z) - (12*(-51 + 43*z)*e*Zeta(3))/((-1 + z)*z))) - (4*(137 + 45*z)*e*Zeta(5))/((-1 + z)*z)):

M18:=(-(1/((-1 + z)^3*e^5)) + (6*Log(1 - z))/((-1 + z)^3*e^4) - (18*Log(1 - z)^2)/((-1 + z)^3*e^3) + (36*Log(1 - z)^3)/((-1 + z)^3*e^2) - (54*Log(1 - z)^4)/((-1 + z)^3*e) + (324*Log(1 - z)^5)/(5*(-1 + z)^3))*MS(18) + MS(11)*((-8*(-2 + 3*z)*(1 - 5*e + 15*e^2 - 45*e^3 + 135*e^4))/(5*(-1 + z)^2*z*e^4) + (2*Pi^4*(-1815*e + 1815*z^2*e - 914*z*(1 + e)))/(225*(-1 + z)^3*z*e) + (8*Pi^2*(-15*e*(1 - 5*e + 15*e^2) + 15*z^2*e*(1 - 5*e + 15*e^2) - 2*z*(1 + e - 15*e^2 + 45*e^3)))/(15*(-1 + z)^3*z*e^3) - (9504*G(0, 0, 0, 0, 1, z))/(5*(-1 + z)^3) - (52128*G(0, 0, 0, 1, 1, z))/(5*(-1 + z)^3) - (3456*G(0, 0, 1, 0, 1, z))/(-1 + z)^3 + (62304*G(0, 0, 1, 1, 1, z))/(5*(-1 + z)^3) + (6336*G(0, 1, 0, 1, 1, z))/(-1 + z)^3 - (32*G(0, 1, 1, 1, 1, z))/(5*(-1 + z)^3) + G(0, 1, z)^2*((-288*(1 + e))/((-1 + z)^3*e) + (1440*Log(1 - z))/(-1 + z)^3) - (4*G(1, z)^4*Log(z))/(15*(-1 + z)^3) + ((-24*Pi^2)/(-1 + z)^3 + (24*(3*(1 - 5*e)*e + 3*z^2*e*(-1 + 5*e) + z*(-2 - 2*e + 30*e^2)))/(5*(-1 + z)^3*z*e^2))*Log(z)^3 + (18*(-3*e + 3*z^2*e + 2*z*(1 + e))*Log(z)^4)/(5*(-1 + z)^3*z*e) - (108*Log(z)^5)/(25*(-1 + z)^3) + Log(1 - z)^4*((-125*(-2 + 3*z))/(3*(-1 + z)^2*z) - (500*Log(z))/(3*(-1 + z)^3)) + G(0, 0, 0, 1, z)*((144*(-15*e + 15*z^2*e - 2*z*(1 + e)))/(5*(-1 + z)^3*z*e) + (288*Log(1 - z))/(-1 + z)^3 + (5184*Log(z))/(5*(-1 + z)^3)) + G(0, 0, 1, 1, z)*((48*(-75*e + 75*z^2*e - 22*z*(1 + e)))/(5*(-1 + z)^3*z*e) + (1056*Log(1 - z))/(-1 + z)^3 + (10368*Log(z))/(5*(-1 + z)^3)) + G(0, 1, 1, 1, z)*((16*(-375*e + 375*z^2*e - 2*z*(1 + e)))/(5*(-1 + z)^3*z*e) + (32*Log(1 - z))/(-1 + z)^3 + (20736*Log(z))/(5*(-1 + z)^3)) + Log(1 - z)^3*((200*Pi^2)/(9*(-1 + z)^3) - (100*(-2 + 3*z)*(-1 + 5*e))/(3*(-1 + z)^2*z*e) + (200*(-3*e + 3*z^2*e + 2*z*(1 + e))*Log(z))/(3*(-1 + z)^3*z*e) - (200*Log(z)^2)/(-1 + z)^3) + G(1, z)^3*((8*Pi^2)/(45*(-1 + z)^3) + (16*G(0, 1, z))/(15*(-1 + z)^3) + (8*(375*e - 375*z^2*e + 2*z*(1 + e))*Log(z))/(15*(-1 + z)^3*z*e) - (16*Log(1 - z)*Log(z))/(3*(-1 + z)^3) - (8*Log(z)^2)/(5*(-1 + z)^3)) + G(0, 1, 1, z)*((-576*Pi^2)/(-1 + z)^3 + (16*(75*(1 - 5*e)*e + 75*z^2*e*(-1 + 5*e) + z*(-2 - 2*e + 30*e^2)))/(5*(-1 + z)^3*z*e^2) - (80*Log(1 - z)^2)/(-1 + z)^3 + (3456*(1 + e)*Log(z))/(5*(-1 + z)^3*e) - (5184*Log(z)^2)/(5*(-1 + z)^3) + Log(1 - z)*((16*(-75*e + 75*z^2*e + 2*z*(1 + e)))/((-1 + z)^3*z*e) - (3456*Log(z))/(-1 + z)^3)) + G(0, 0, 1, z)*((-288*Pi^2)/(-1 + z)^3 + (48*(15*(1 - 5*e)*e + 15*z^2*e*(-1 + 5*e) + 22*z*(-1 - e + 15*e^2)))/(5*(-1 + z)^3*z*e^2) - (2640*Log(1 - z)^2)/(-1 + z)^3 + (1728*(1 + e)*Log(z))/(5*(-1 + z)^3*e) - (2592*Log(z)^2)/(5*(-1 + z)^3) + Log(1 - z)*((48*(-15*e + 15*z^2*e + 22*z*(1 + e)))/((-1 + z)^3*z*e) - (1728*Log(z))/(-1 + z)^3)) + ((1568*Pi^2)/(5*(-1 + z)^3) - (32*(15*(1 - 5*e)*e + 15*z^2*e*(-1 + 5*e) + 32*z*(1 + e - 15*e^2)))/(5*(-1 + z)^3*z*e^2))*Zeta(3) + Log(1 - z)^2*((-20*(-2 + 3*z)*(1 - 5*e + 15*e^2))/((-1 + z)^2*z*e^2) + (20*Pi^2*(-15*e + 15*z^2*e - 2*z*(1 + e)))/(3*(-1 + z)^3*z*e) + ((-200*Pi^2)/(-1 + z)^3 + (40*(3*(1 - 5*e)*e + 3*z^2*e*(-1 + 5*e) + z*(-2 - 2*e + 30*e^2)))/((-1 + z)^3*z*e^2))*Log(z) + (60*(-3*e + 3*z^2*e + 2*z*(1 + e))*Log(z)^2)/((-1 + z)^3*z*e) - (120*Log(z)^3)/(-1 + z)^3 - (2560*Zeta(3))/(-1 + z)^3) + G(0, 1, z)*((-96*Pi^2*(1 + e))/((-1 + z)^3*e) + (16*(-15*e*(1 - 5*e + 15*e^2) + 15*z^2*e*(1 - 5*e + 15*e^2) - 2*z*(1 + e - 15*e^2 + 45*e^3)))/(5*(-1 + z)^3*z*e^3) + (1728*G(0, 0, 1, z))/(-1 + z)^3 - (3456*G(0, 1, 1, z))/(-1 + z)^3 + (400*Log(1 - z)^3)/(3*(-1 + z)^3) + ((288*Pi^2)/(-1 + z)^3 - (576*(-1 - e + 15*e^2))/(5*(-1 + z)^3*e^2))*Log(z) - (864*(1 + e)*Log(z)^2)/(5*(-1 + z)^3*e) + (864*Log(z)^3)/(5*(-1 + z)^3) + Log(1 - z)^2*((40*(-15*e + 15*z^2*e - 2*z*(1 + e)))/((-1 + z)^3*z*e) + (1440*Log(z))/(-1 + z)^3) + Log(1 - z)*((480*Pi^2)/(-1 + z)^3 + (16*(15*(1 - 5*e)*e + 15*z^2*e*(-1 + 5*e) + z*(2 + 2*e - 30*e^2)))/((-1 + z)^3*z*e^2) - (576*(1 + e)*Log(z))/((-1 + z)^3*e) + (864*Log(z)^2)/(-1 + z)^3) - (1152*Zeta(3))/(-1 + z)^3) + G(1, z)^2*((4*Pi^2*(-375*e + 375*z^2*e - 2*z*(1 + e)))/(15*(-1 + z)^3*z*e) - (528*G(0, 0, 1, z))/(5*(-1 + z)^3) - (16*G(0, 1, 1, z))/(5*(-1 + z)^3) + ((-8*Pi^2)/(-1 + z)^3 + (8*(75*(1 - 5*e)*e + 75*z^2*e*(-1 + 5*e) + z*(-2 - 2*e + 30*e^2)))/(5*(-1 + z)^3*z*e^2))*Log(z) - (40*Log(1 - z)^2*Log(z))/(-1 + z)^3 + (12*(-75*e + 75*z^2*e + 2*z*(1 + e))*Log(z)^2)/(5*(-1 + z)^3*z*e) - (24*Log(z)^3)/(5*(-1 + z)^3) + G(0, 1, z)*((8*(-375*e + 375*z^2*e - 2*z*(1 + e)))/(5*(-1 + z)^3*z*e) + (16*Log(1 - z))/(-1 + z)^3 + (288*Log(z))/(5*(-1 + z)^3)) + Log(1 - z)*((8*Pi^2)/(3*(-1 + z)^3) + (8*(-75*e + 75*z^2*e + 2*z*(1 + e))*Log(z))/((-1 + z)^3*z*e) - (24*Log(z)^2)/(-1 + z)^3) - (512*Zeta(3))/(5*(-1 + z)^3)) + Log(z)^2*((12*Pi^2*(-3*e + 3*z^2*e + 2*z*(1 + e)))/((-1 + z)^3*z*e) + (24*(-3*e*(1 - 5*e + 15*e^2) + 3*z^2*e*(1 - 5*e + 15*e^2) + 2*z*(1 + e - 15*e^2 + 45*e^3)))/(5*(-1 + z)^3*z*e^3) + (288*Zeta(3))/(-1 + z)^3) + Log(z)*((-484*Pi^4)/(15*(-1 + z)^3) + (8*Pi^2*(3*(1 - 5*e)*e + 3*z^2*e*(-1 + 5*e) + z*(-2 - 2*e + 30*e^2)))/((-1 + z)^3*z*e^2) + (16*(3*e*(1 - 5*e + 15*e^2 - 45*e^3) + 3*z^2*e*(-1 + 5*e - 15*e^2 + 45*e^3) + z*(-2 - 2*e + 30*e^2 - 90*e^3 + 270*e^4)))/(5*(-1 + z)^3*z*e^4) - (96*(-3*e + 3*z^2*e + 2*z*(1 + e))*Zeta(3))/((-1 + z)^3*z*e)) + G(1, z)*((1828*Pi^4)/(225*(-1 + z)^3) - (8*Pi^2*(75*(1 - 5*e)*e + 75*z^2*e*(-1 + 5*e) + z*(-2 - 2*e + 30*e^2)))/(15*(-1 + z)^3*z*e^2) + (288*G(0, 1, z)^2)/(-1 + z)^3 + (288*G(0, 0, 0, 1, z))/(5*(-1 + z)^3) + (1056*G(0, 0, 1, 1, z))/(5*(-1 + z)^3) + (32*G(0, 1, 1, 1, z))/(5*(-1 + z)^3) - (400*Log(1 - z)^3*Log(z))/(3*(-1 + z)^3) + ((-24*Pi^2)/(-1 + z)^3 - (24*(15*(1 - 5*e)*e + 15*z^2*e*(-1 + 5*e) + z*(2 + 2*e - 30*e^2)))/(5*(-1 + z)^3*z*e^2))*Log(z)^2 + (24*(15*e - 15*z^2*e + 2*z*(1 + e))*Log(z)^3)/(5*(-1 + z)^3*z*e) - (36*Log(z)^4)/(5*(-1 + z)^3) + G(0, 1, 1, z)*((16*(375*e - 375*z^2*e + 2*z*(1 + e)))/(5*(-1 + z)^3*z*e) - (32*Log(1 - z))/(-1 + z)^3 - (3456*Log(z))/(5*(-1 + z)^3)) + G(0, 0, 1, z)*((-48*(-75*e + 75*z^2*e - 22*z*(1 + e)))/(5*(-1 + z)^3*z*e) - (1056*Log(1 - z))/(-1 + z)^3 - (1728*Log(z))/(5*(-1 + z)^3)) + Log(1 - z)^2*((40*Pi^2)/(3*(-1 + z)^3) + (40*(15*e - 15*z^2*e + 2*z*(1 + e))*Log(z))/((-1 + z)^3*z*e) - (120*Log(z)^2)/(-1 + z)^3) + G(0, 1, z)*((96*Pi^2)/(-1 + z)^3 - (16*(75*(1 - 5*e)*e + 75*z^2*e*(-1 + 5*e) + z*(-2 - 2*e + 30*e^2)))/(5*(-1 + z)^3*z*e^2) + (80*Log(1 - z)^2)/(-1 + z)^3 - (576*(1 + e)*Log(z))/(5*(-1 + z)^3*e) + (864*Log(z)^2)/(5*(-1 + z)^3) + Log(1 - z)*((-16*(-75*e + 75*z^2*e + 2*z*(1 + e)))/((-1 + z)^3*z*e) + (576*Log(z))/(-1 + z)^3)) + (32*(-75*e + 75*z^2*e + 32*z*(1 + e))*Zeta(3))/(5*(-1 + z)^3*z*e) + Log(1 - z)*((-8*Pi^2*(-75*e + 75*z^2*e + 2*z*(1 + e)))/(3*(-1 + z)^3*z*e) + ((-80*Pi^2)/(-1 + z)^3 - (16*(15*(1 - 5*e)*e + 15*z^2*e*(-1 + 5*e) + z*(2 + 2*e - 30*e^2)))/((-1 + z)^3*z*e^2))*Log(z) + (24*(15*e - 15*z^2*e + 2*z*(1 + e))*Log(z)^2)/((-1 + z)^3*z*e) - (48*Log(z)^3)/(-1 + z)^3 - (1024*Zeta(3))/(-1 + z)^3) + Log(z)*((8*Pi^2*(15*e - 15*z^2*e + 2*z*(1 + e)))/((-1 + z)^3*z*e) - (16*(-15*e*(1 - 5*e + 15*e^2) + 15*z^2*e*(1 - 5*e + 15*e^2) - 2*z*(1 + e - 15*e^2 + 45*e^3)))/(5*(-1 + z)^3*z*e^3) + (192*Zeta(3))/(-1 + z)^3)) + Log(1 - z)*((1828*Pi^4)/(45*(-1 + z)^3) - (8*(-2 + 3*z)*(-1 + 5*e - 15*e^2 + 45*e^3))/((-1 + z)^2*z*e^3) + (8*Pi^2*(15*(1 - 5*e)*e + 15*z^2*e*(-1 + 5*e) + z*(2 + 2*e - 30*e^2)))/(3*(-1 + z)^3*z*e^2) + ((-120*Pi^2)/(-1 + z)^3 + (24*(3*(1 - 5*e)*e + 3*z^2*e*(-1 + 5*e) + z*(-2 - 2*e + 30*e^2)))/((-1 + z)^3*z*e^2))*Log(z)^2 + (24*(-3*e + 3*z^2*e + 2*z*(1 + e))*Log(z)^3)/((-1 + z)^3*z*e) - (36*Log(z)^4)/(-1 + z)^3 - (32*(-15*e + 15*z^2*e - 32*z*(1 + e))*Zeta(3))/((-1 + z)^3*z*e) + Log(z)*((40*Pi^2*(-3*e + 3*z^2*e + 2*z*(1 + e)))/((-1 + z)^3*z*e) + (16*(-3*e*(1 - 5*e + 15*e^2) + 3*z^2*e*(1 - 5*e + 15*e^2) + 2*z*(1 + e - 15*e^2 + 45*e^3)))/((-1 + z)^3*z*e^3) + (960*Zeta(3))/(-1 + z)^3)) - (49888*Zeta(5))/(5*(-1 + z)^3)) + MS(2)*((8*Pi^2*(1 + z)*(1 - 9*e + 39*e^2))/(3*(-1 + z)^2*z*e^2) + (16*Pi^4*(-6*e + 25*z^2*e + z*(-13 + 20*e)))/(45*(-1 + z)^3*z*e) + (64*G(0, 1, z)^2)/((-1 + z)*z) - (3072*G(-1, 0, 0, 1, 1, z))/(-1 + z)^3 - (1536*G(-1, 0, 1, 0, 1, z))/(-1 + z)^3 - (1280*G(0, -1, 0, 0, 1, z))/(-1 + z)^3 - (2560*G(0, -1, 0, 1, 1, z))/(-1 + z)^3 - (1792*G(0, 0, -1, 0, 1, z))/(-1 + z)^3 + (1408*G(0, 0, 0, 0, -1, z))/(-1 + z)^3 - (512*G(0, 0, 0, 0, 1, z))/(-1 + z)^3 + (2816*G(0, 0, 0, 1, 1, z))/(-1 + z)^3 + (768*G(0, 0, 1, 0, 1, z))/(-1 + z)^3 + ((-8*Pi^2)/(9*(-1 + z)^3) - (16*(-1 + (9 - 6*z)*e + (-39 + 54*z)*e^2))/(3*(-1 + z)^3*e^2))*Log(z)^3 - (4*(6 + (-43 + 25*z)*e)*Log(z)^4)/(3*(-1 + z)^3*e) + (20*Log(z)^5)/(3*(-1 + z)^3) + G(0, 0, 0, -1, z)*((-32*(-e + z^2*e + 12*z*(-1 + 3*e)))/((-1 + z)^3*z*e) - (768*Log(1 - z))/(-1 + z)^3 - (1344*Log(z))/(-1 + z)^3) + G(0, 0, 1, 1, z)*((128*(-2 + z))/((-1 + z)^2*z) - (1152*Log(z))/(-1 + z)^3) + G(0, 0, 0, 1, z)*((64*(z*(2 - 12*e) - 3*e + 9*z^2*e))/((-1 + z)^3*z*e) - (256*Log(1 - z))/(-1 + z)^3 - (256*Log(z))/(-1 + z)^3) + G(-1, 0, 0, 1, z)*((64*(1 + z))/((-1 + z)^2*z) + (1152*Log(z))/(-1 + z)^3) + G(0, -1, 0, 1, z)*((64*(-e + z^2*e + 4*z*(-1 + 3*e)))/((-1 + z)^3*z*e) + (512*Log(1 - z))/(-1 + z)^3 + (1664*Log(z))/(-1 + z)^3) + G(-1, 0, 1, 1, z)*((128*(1 + z))/((-1 + z)^2*z) + (2304*Log(z))/(-1 + z)^3) + G(0, 1, 1, z)*((-192*Pi^2)/(-1 + z)^3 + (256*Log(z))/(z - z^2) + (576*Log(z)^2)/(-1 + z)^3) + G(-1, 0, 1, z)*((-128*Pi^2)/(-1 + z)^3 + (64*(1 + z)*(-1 + 9*e))/((-1 + z)^2*z*e) + (128*(z*(3 - 9*e) - e + z^2*e)*Log(z))/((-1 + z)^3*z*e) - (960*Log(z)^2)/(-1 + z)^3 + Log(1 - z)*((128*(1 + z))/((-1 + z)^2*z) - (768*Log(z))/(-1 + z)^3)) + G(0, 0, 1, z)*((-32*Pi^2)/(-1 + z)^3 - (64*(-1 + 2*z)*(-1 + 9*e))/((-1 + z)^2*z*e) - (64*(3 + (-19 + 10*z)*e)*Log(z))/((-1 + z)^3*e) + (448*Log(z)^2)/(-1 + z)^3 + Log(1 - z)*((-128*(-1 + 2*z))/((-1 + z)^2*z) + (384*Log(z))/(-1 + z)^3)) + G(0, 0, -1, z)*((64*Pi^2)/(-1 + z)^3 - (32*(e - 9*e^2 + z^2*e*(-1 + 9*e) + 4*z*(-1 + 3*e + 15*e^2)))/((-1 + z)^3*z*e^2) + (256*Log(1 - z)^2)/(-1 + z)^3 - (64*(z*(7 - 21*e) - e + z^2*e)*Log(z))/((-1 + z)^3*z*e) + (736*Log(z)^2)/(-1 + z)^3 + Log(1 - z)*((-64*(z*(4 - 12*e) - e + z^2*e))/((-1 + z)^3*z*e) + (896*Log(z))/(-1 + z)^3)) + ((192*Pi^2)/(-1 + z)^3 - (48*(e*(-1 + 9*e) + 3*z^2*e*(-1 + 9*e) - 2*z*(-1 + e + 33*e^2)))/((-1 + z)^3*z*e^2))*Zeta(3) + G(1, z)^2*((16*Pi^2*(1 + z))/(3*(-1 + z)^2*z) + (1024*G(0, 0, -1, z))/(-1 + z)^3 - (128*Pi^2*Log(z))/(3*(-1 + z)^3) - (32*Log(z)^2)/(-1 + z)^2 + (128*Log(z)^3)/(3*(-1 + z)^3) + G(0, -1, z)*((-64*(1 + z))/((-1 + z)^2*z) - (512*Log(z))/(-1 + z)^3) - (768*Zeta(3))/(-1 + z)^3) + G(0, 1, z)*((32*Pi^2*(2*e + 2*z^2*e + z*(-3 + 5*e)))/(3*(-1 + z)^3*z*e) + (768*G(-1, 0, 1, z))/(-1 + z)^3 - (384*G(0, 0, -1, z))/(-1 + z)^3 - (384*G(0, 0, 1, z))/(-1 + z)^3 + ((32*Pi^2)/(-1 + z)^3 + (64 - 576*e)/(z*e - z^2*e))*Log(z) + (32*(z*(3 - 19*e) + 3*e + 7*z^2*e)*Log(z)^2)/((-1 + z)^3*z*e) - (192*Log(z)^3)/(-1 + z)^3 + Log(1 - z)*((64*Pi^2)/(-1 + z)^3 + (128*Log(z))/((-1 + z)*z) - (192*Log(z)^2)/(-1 + z)^3) - (576*Zeta(3))/(-1 + z)^3) + Log(1 - z)^2*((16*Pi^2*(1 + z))/(3*(-1 + z)^2*z) - (32*Pi^2*Log(z))/(3*(-1 + z)^3) - (32*Log(z)^2)/(-1 + z)^2 + (32*Log(z)^3)/(3*(-1 + z)^3) - (192*Zeta(3))/(-1 + z)^3) + Log(z)^2*((-16*(1 - 9*e + 39*e^2))/((-1 + z)^2*e^2) - (4*Pi^2*(9*e + 7*z^2*e - 2*z*(1 + 5*e)))/(3*(-1 + z)^3*z*e) - (80*Zeta(3))/(-1 + z)^3) + G(0, -1, z)*((-64*Pi^2*(-1 + 3*e))/(3*(-1 + z)^3*e) - (32*(1 + z)*(1 - 9*e + 39*e^2))/((-1 + z)^2*z*e^2) + (1152*G(0, 0, 1, z))/(-1 + z)^3 + (2304*G(0, 1, 1, z))/(-1 + z)^3 + ((-64*Pi^2)/(-1 + z)^3 - (64*(e - 9*e^2 + z^2*e*(-1 + 9*e) + z*(1 - 3*e - 15*e^2)))/((-1 + z)^3*z*e^2))*Log(z) - (32*(-2*e + 2*z^2*e + 5*z*(-1 + 3*e))*Log(z)^2)/((-1 + z)^3*z*e) - (608*Log(z)^3)/(3*(-1 + z)^3) + G(0, 1, z)*((-384*(-1 + 3*e))/((-1 + z)^3*e) - (768*Log(1 - z))/(-1 + z)^3 - (768*Log(z))/(-1 + z)^3) + Log(1 - z)^2*((-64*(1 + z))/((-1 + z)^2*z) - (128*Log(z))/(-1 + z)^3) + Log(1 - z)*((-128*Pi^2)/(3*(-1 + z)^3) - (64*(1 + z)*(-1 + 9*e))/((-1 + z)^2*z*e) - (128*(-e + z^2*e + z*(-1 + 3*e))*Log(z))/((-1 + z)^3*z*e) - (320*Log(z)^2)/(-1 + z)^3) + (128*Zeta(3))/(-1 + z)^3) + G(-1, z)*((32*Pi^2*(1 + z)*(-1 + 9*e))/(3*(-1 + z)^2*z*e) + ((32*Pi^2*(1 + z))/((-1 + z)^2*z) + (32*(1 + z)*(1 - 9*e + 39*e^2))/((-1 + z)^2*z*e^2))*Log(z) + (64*(1 + z)*G(1, z)^2*Log(z))/((-1 + z)^2*z) - (1152*G(0, 0, 1, z)*Log(z))/(-1 + z)^3 - (2304*G(0, 1, 1, z)*Log(z))/(-1 + z)^3 + (64*(1 + z)*Log(1 - z)^2*Log(z))/((-1 + z)^2*z) + (80*(1 + z)*(-1 + 9*e)*Log(z)^2)/((-1 + z)^2*z*e) + (304*(1 + z)*Log(z)^3)/(3*(-1 + z)^2*z) + G(0, 1, z)*((128*Pi^2)/(-1 + z)^3 + (384*(-1 + 3*e)*Log(z))/((-1 + z)^3*e) + (768*Log(1 - z)*Log(z))/(-1 + z)^3 + (960*Log(z)^2)/(-1 + z)^3) + G(1, z)*((-64*Pi^2*(1 + z))/(3*(-1 + z)^2*z) - (64*(1 + z)*(-1 + 9*e)*Log(z))/((-1 + z)^2*z*e) + (1536*G(0, 1, z)*Log(z))/(-1 + z)^3 - (128*(1 + z)*Log(1 - z)*Log(z))/((-1 + z)^2*z) - (160*(1 + z)*Log(z)^2)/((-1 + z)^2*z)) + Log(1 - z)*((64*Pi^2*(1 + z))/(3*(-1 + z)^2*z) + (64*(1 + z)*(-1 + 9*e)*Log(z))/((-1 + z)^2*z*e) + (160*(1 + z)*Log(z)^2)/((-1 + z)^2*z)) - (64*(1 + z)*Zeta(3))/((-1 + z)^2*z)) + Log(z)*((-496*Pi^4)/(45*(-1 + z)^3) - (8*Pi^2*(3*e*(-1 + 9*e) + z^2*e*(-1 + 9*e) - 2*z*(-1 + e + 33*e^2)))/(3*(-1 + z)^3*z*e^2) + (16*(-9*e + z^2*e + z*(-6 + 26*e))*Zeta(3))/((-1 + z)^3*z*e)) + Log(1 - z)*((416*Pi^4)/(45*(-1 + z)^3) + (16*Pi^2*(1 + z)*(-1 + 9*e))/(3*(-1 + z)^2*z*e) + ((-16*Pi^2)/(3*(-1 + z)^3) - (32*(-1 + 9*e))/((-1 + z)^2*e))*Log(z)^2 - (32*(1 + (-9 + 6*z)*e)*Log(z)^3)/(3*(-1 + z)^3*e) + (16*Log(z)^4)/(-1 + z)^3 - (96*(2*z*(-1 + e) + e + 3*z^2*e)*Zeta(3))/((-1 + z)^3*z*e) + Log(z)*((-16*Pi^2*(2*z*(-1 + e) + 3*e + z^2*e))/(3*(-1 + z)^3*z*e) + (192*Zeta(3))/(-1 + z)^3)) + G(1, z)*((832*Pi^4)/(45*(-1 + z)^3) - (16*Pi^2*(1 + z)*(-1 + 9*e))/(3*(-1 + z)^2*z*e) + (1024*G(0, -1, 0, 1, z))/(-1 + z)^3 - (1536*G(0, 0, 0, -1, z))/(-1 + z)^3 - (512*G(0, 0, 0, 1, z))/(-1 + z)^3 + ((-32*Pi^2)/(3*(-1 + z)^3) + (32*(-1 + 9*e))/((-1 + z)^2*z*e))*Log(z)^2 + (64*(-3*e + z*(-1 + 6*e))*Log(z)^3)/(3*(-1 + z)^3*z*e) + (32*Log(z)^4)/(-1 + z)^3 + G(-1, 0, 1, z)*((-128*(1 + z))/((-1 + z)^2*z) - (1536*Log(z))/(-1 + z)^3) + G(0, 0, 1, z)*((-128*(-2 + z))/((-1 + z)^2*z) + (768*Log(z))/(-1 + z)^3) + G(0, 0, -1, z)*((64*(-e + z^2*e + 8*z*(-1 + 3*e)))/((-1 + z)^3*z*e) + (1024*Log(1 - z))/(-1 + z)^3 + (1792*Log(z))/(-1 + z)^3) + G(0, 1, z)*((128*Pi^2)/(-1 + z)^3 + (128*Log(z))/((-1 + z)*z) - (384*Log(z)^2)/(-1 + z)^3) + G(0, -1, z)*((-256*Pi^2)/(3*(-1 + z)^3) + (64*(1 + z)*(-1 + 9*e))/((-1 + z)^2*z*e) - (1536*G(0, 1, z))/(-1 + z)^3 + (128*(z*(2 - 6*e) - e + z^2*e)*Log(z))/((-1 + z)^3*z*e) - (640*Log(z)^2)/(-1 + z)^3 + Log(1 - z)*((128*(1 + z))/((-1 + z)^2*z) - (512*Log(z))/(-1 + z)^3)) - (96*(3*e + z^2*e + z*(-4 + 8*e))*Zeta(3))/((-1 + z)^3*z*e) + Log(1 - z)*((-32*Pi^2*(1 + z))/(3*(-1 + z)^2*z) - (128*Pi^2*Log(z))/(3*(-1 + z)^3) + (64*Log(z)^2)/((-1 + z)^2*z) + (128*Log(z)^3)/(3*(-1 + z)^3) - (768*Zeta(3))/(-1 + z)^3) + Log(z)*((-16*Pi^2*(e + 3*z^2*e + z*(-4 + 8*e)))/(3*(-1 + z)^3*z*e) + (384*Zeta(3))/(-1 + z)^3)) - (4960*Zeta(5))/(-1 + z)^3) + MS(4)*((8*Pi^2*(2 + 3*z)*(1 - 11*e + 53*e^2))/(9*(-1 + z)^2*z*e^2) + (2*Pi^4*(-344*e + 657*z^2*e + z*(-212 + 747*e)))/(135*(-1 + z)^3*z*e) - (2496*G(0, 0, 0, 0, 1, z))/(-1 + z)^3 - (3712*G(0, 0, 0, 1, 1, z))/(-1 + z)^3 - (1152*G(0, 0, 1, 0, 1, z))/(-1 + z)^3 + (2816*G(0, 0, 1, 1, 1, z))/(-1 + z)^3 + (1536*G(0, 1, 0, 1, 1, z))/(-1 + z)^3 + ((-80*Pi^2)/(3*(-1 + z)^3) + (8*(9*(1 - 11*e)*e + 6*z^2*e*(-1 + 11*e) + z*(-4 + 17*e + 85*e^2)))/(3*(-1 + z)^3*z*e^2))*Log(z)^3 + (6*(z*(2 - 9*e) - 4*e + 3*z^2*e)*Log(z)^4)/((-1 + z)^3*z*e) - (48*Log(z)^5)/(5*(-1 + z)^3) + G(0, 1, z)^2*((16*(15*e + 15*z^2*e + 2*z*(-7 + 20*e)))/(3*(-1 + z)^3*z*e) + (896*Log(1 - z))/(3*(-1 + z)^3) + (160*Log(z))/(-1 + z)^3) + G(0, 0, 1, 1, z)*((16*(-6*e + 15*z^2*e + z*(-8 + 31*e)))/((-1 + z)^3*z*e) + (512*Log(1 - z))/(-1 + z)^3 + (1216*Log(z))/(-1 + z)^3) + G(0, 1, 1, 1, z)*((16*(38 + 39*z))/(3*(-1 + z)^2*z) + (4160*Log(z))/(3*(-1 + z)^3)) + G(0, 0, 0, 1, z)*((16*(-30*e + 33*z^2*e + z*(-8 + 37*e)))/((-1 + z)^3*z*e) + (512*Log(1 - z))/(-1 + z)^3 + (1536*Log(z))/(-1 + z)^3) + Log(1 - z)^3*((512*Log(z))/(9*(-1 + z)^2*z) - (512*Log(z)^2)/(9*(-1 + z)^3)) + G(1, z)^3*((-8*(38 + 39*z)*Log(z))/(9*(-1 + z)^2*z) - (64*Log(z)^2)/(9*(-1 + z)^3)) + G(0, 0, 1, z)*((-96*Pi^2)/(-1 + z)^3 - (16*(6*e*(-1 + 11*e) + 3*z^2*e*(-1 + 11*e) + z*(4 - 11*e - 151*e^2)))/((-1 + z)^3*z*e^2) - (512*Log(1 - z)^2)/(-1 + z)^3 - (80*(-4 + (17 + 3*z)*e)*Log(z))/((-1 + z)^3*e) - (768*Log(z)^2)/(-1 + z)^3 + Log(1 - z)*((-64*(6*e + 3*z^2*e + z*(-4 + 11*e)))/((-1 + z)^3*z*e) - (1280*Log(z))/(-1 + z)^3)) + G(0, 1, 1, z)*((-1376*Pi^2)/(9*(-1 + z)^3) + (16*(10 + 9*z)*(-1 + 11*e))/(3*(-1 + z)^2*z*e) - (16*(60*e + 15*z^2*e + z*(-44 + 145*e))*Log(z))/(3*(-1 + z)^3*z*e) - (928*Log(z)^2)/(-1 + z)^3 + Log(1 - z)*((64*(10 + 9*z))/(3*(-1 + z)^2*z) - (2816*Log(z))/(3*(-1 + z)^3))) + ((512*Pi^2)/(9*(-1 + z)^3) - (32*(4*e*(-1 + 11*e) + 9*z^2*e*(-1 + 11*e) + z*(6 - 17*e - 221*e^2)))/(3*(-1 + z)^3*z*e^2))*Zeta(3) + Log(1 - z)^2*((64*Pi^2*(2 + 3*z))/(9*(-1 + z)^2*z) + ((-256*Pi^2)/(9*(-1 + z)^3) + (128*(-1 + 11*e))/(3*(-1 + z)^2*z*e))*Log(z) + (64*(z*(2 - 7*e) - 6*e + 3*z^2*e)*Log(z)^2)/(3*(-1 + z)^3*z*e) - (256*Log(z)^3)/(3*(-1 + z)^3) - (512*Zeta(3))/(-1 + z)^3) + G(1, z)^2*((4*Pi^2*(38 + 39*z))/(9*(-1 + z)^2*z) - (128*G(0, 0, 1, z))/(-1 + z)^3 + ((-64*Pi^2)/(9*(-1 + z)^3) + (8*(10 + 9*z)*(-1 + 11*e))/(3*(-1 + z)^2*z*e))*Log(z) + (4*(z*(8 - 37*e) - 78*e + 75*z^2*e)*Log(z)^2)/(3*(-1 + z)^3*z*e) - (64*Log(z)^3)/(3*(-1 + z)^3) + G(0, 1, z)*((8*(38 + 39*z))/(3*(-1 + z)^2*z) + (256*Log(z))/(3*(-1 + z)^3)) + Log(1 - z)*((32*(10 + 9*z)*Log(z))/(3*(-1 + z)^2*z) - (128*Log(z)^2)/(3*(-1 + z)^3)) - (128*Zeta(3))/(-1 + z)^3) + Log(z)^2*((8*Pi^2*(z*(2 - 8*e) - 5*e + 3*z^2*e))/((-1 + z)^3*z*e) + (8*(-6*e*(1 - 11*e + 53*e^2) + 3*z^2*e*(1 - 11*e + 53*e^2) + z*(2 - 7*e - 59*e^2 + 445*e^3)))/(3*(-1 + z)^3*z*e^3) - (64*Zeta(3))/(-1 + z)^3) + G(0, 1, z)*((16*(2 + 3*z)*(1 - 11*e + 53*e^2))/(3*(-1 + z)^2*z*e^2) + (16*Pi^2*(15*e + 15*z^2*e + 2*z*(-7 + 20*e)))/(9*(-1 + z)^3*z*e) + (576*G(0, 0, 1, z))/(-1 + z)^3 - (2752*G(0, 1, 1, z))/(3*(-1 + z)^3) + ((448*Pi^2)/(3*(-1 + z)^3) + (16*(8 - 5*(5 + 3*z)*e + (-269 + 165*z)*e^2))/(3*(-1 + z)^3*e^2))*Log(z) + (40*(-4 + (17 + 3*z)*e)*Log(z)^2)/((-1 + z)^3*e) + (256*Log(z)^3)/(-1 + z)^3 + Log(1 - z)^2*((128*(2 + 3*z))/(3*(-1 + z)^2*z) + (1024*Log(z))/(3*(-1 + z)^3)) + Log(1 - z)*((896*Pi^2)/(9*(-1 + z)^3) + (64*(2 + 3*z)*(-1 + 11*e))/(3*(-1 + z)^2*z*e) + (64*(-8 + 5*(5 + 3*z)*e)*Log(z))/(3*(-1 + z)^3*e) + (640*Log(z)^2)/(-1 + z)^3) - (128*Zeta(3))/(3*(-1 + z)^3)) + Log(z)*((-1376*Pi^4)/(135*(-1 + z)^3) + (16*(-1 + 11*e - 53*e^2 + 175*e^3))/(3*(-1 + z)^2*z*e^3) + (16*Pi^2*(9*(1 - 11*e)*e + 3*z^2*e*(-1 + 11*e) + z*(-2 + 4*e + 92*e^2)))/(9*(-1 + z)^3*z*e^2) + (64*(z*(4 - 23*e) - 3*e + 6*z^2*e)*Zeta(3))/(3*(-1 + z)^3*z*e)) + Log(1 - z)*((1696*Pi^4)/(135*(-1 + z)^3) + (32*Pi^2*(2 + 3*z)*(-1 + 11*e))/(9*(-1 + z)^2*z*e) + ((-64*Pi^2)/(-1 + z)^3 + (32*(6*(1 - 11*e)*e + 3*z^2*e*(-1 + 11*e) + z*(-2 + 7*e + 59*e^2)))/(3*(-1 + z)^3*z*e^2))*Log(z)^2 + (32*(z*(4 - 17*e) - 9*e + 6*z^2*e)*Log(z)^3)/(3*(-1 + z)^3*z*e) - (48*Log(z)^4)/(-1 + z)^3 - (128*(4*e + 9*z^2*e + z*(-6 + 17*e))*Zeta(3))/(3*(-1 + z)^3*z*e) + Log(z)*((64*Pi^2*(z*(2 - 4*e) - 9*e + 3*z^2*e))/(9*(-1 + z)^3*z*e) + (64*(1 - 11*e + 53*e^2))/(3*(-1 + z)^2*z*e^2) - (1024*Zeta(3))/(3*(-1 + z)^3))) + G(1, z)*((848*Pi^4)/(135*(-1 + z)^3) - (8*Pi^2*(10 + 9*z)*(-1 + 11*e))/(9*(-1 + z)^2*z*e) + (448*G(0, 1, z)^2)/(3*(-1 + z)^3) + (256*G(0, 0, 0, 1, z))/(-1 + z)^3 + (256*G(0, 0, 1, 1, z))/(-1 + z)^3 + ((-32*Pi^2)/(-1 + z)^3 - (8*(18*(1 - 11*e)*e + 21*z^2*e*(-1 + 11*e) + z*(4 - 17*e - 85*e^2)))/(3*(-1 + z)^3*z*e^2))*Log(z)^2 - (8*(-30*e + 33*z^2*e + z*(-8 + 37*e))*Log(z)^3)/(3*(-1 + z)^3*z*e) - (24*Log(z)^4)/(-1 + z)^3 + G(0, 0, 1, z)*((-16*(-6*e + 15*z^2*e + z*(-8 + 31*e)))/((-1 + z)^3*z*e) - (512*Log(1 - z))/(-1 + z)^3 - (640*Log(z))/(-1 + z)^3) + G(0, 1, 1, z)*((-16*(38 + 39*z))/(3*(-1 + z)^2*z) - (1408*Log(z))/(3*(-1 + z)^3)) + Log(1 - z)^2*((-128*(2 + 3*z)*Log(z))/(3*(-1 + z)^2*z) - (256*Log(z)^2)/(3*(-1 + z)^3)) + G(0, 1, z)*((448*Pi^2)/(9*(-1 + z)^3) - (16*(10 + 9*z)*(-1 + 11*e))/(3*(-1 + z)^2*z*e) - (16*(z*(16 - 65*e) - 30*e + 15*z^2*e)*Log(z))/(3*(-1 + z)^3*z*e) + (320*Log(z)^2)/(-1 + z)^3 + Log(1 - z)*((-64*(10 + 9*z))/(3*(-1 + z)^2*z) + (1024*Log(z))/(3*(-1 + z)^3))) - (32*(10*e + 3*z^2*e + z*(-12 + 47*e))*Zeta(3))/(3*(-1 + z)^3*z*e) + Log(1 - z)*((-32*Pi^2*(10 + 9*z))/(9*(-1 + z)^2*z) + ((-256*Pi^2)/(9*(-1 + z)^3) - (64*(2 + 3*z)*(-1 + 11*e))/(3*(-1 + z)^2*z*e))*Log(z) - (32*(-18*e + 21*z^2*e + z*(-4 + 17*e))*Log(z)^2)/(3*(-1 + z)^3*z*e) - (256*Log(z)^3)/(3*(-1 + z)^3) - (512*Zeta(3))/(-1 + z)^3) + Log(z)*((-16*(2 + 3*z)*(1 - 11*e + 53*e^2))/(3*(-1 + z)^2*z*e^2) - (32*Pi^2*(-12*e + 15*z^2*e + z*(-2 + 7*e)))/(9*(-1 + z)^3*z*e) - (512*Zeta(3))/(3*(-1 + z)^3))) - (4224*Zeta(5))/(-1 + z)^3) + MS(1)*((2*Pi^4*(-26 + (29 + 101*z)*e))/(45*(-1 + z)^3*e) + (4*Pi^2*(1 - 11*e + 53*e^2))/(3*(-1 + z)^2*e^2) - (6144*G(-1, 0, 0, 1, 1, z))/(-1 + z)^3 - (3072*G(-1, 0, 1, 0, 1, z))/(-1 + z)^3 - (1664*G(0, -1, 0, 0, 1, z))/(-1 + z)^3 - (3328*G(0, -1, 0, 1, 1, z))/(-1 + z)^3 - (1536*G(0, 0, -1, 0, 1, z))/(-1 + z)^3 + (1024*G(0, 0, 0, 0, -1, z))/(-1 + z)^3 + (512*G(0, 0, 0, 0, 1, z))/(-1 + z)^3 + (7392*G(0, 0, 0, 1, 1, z))/(-1 + z)^3 + (2528*G(0, 0, 1, 0, 1, z))/(-1 + z)^3 - (2816*G(0, 0, 1, 1, 1, z))/(-1 + z)^3 - (1536*G(0, 1, 0, 1, 1, z))/(-1 + z)^3 + (4*(26 + 25*z)*G(1, z)^3*Log(z))/(3*(-1 + z)^2*z) - (256*Log(1 - z)^3*Log(z))/(3*(-1 + z)^2) + ((-32*Pi^2)/(3*(-1 + z)^2) - (8*(1 - 11*e + 53*e^2))/((-1 + z)^2*e^2))*Log(z)^2 - (16*(-1 + 11*e)*Log(z)^3)/(3*(-1 + z)^2*e) - (8*Log(z)^4)/(3*(-1 + z)^2) + G(0, 1, 1, 1, z)*((-8*(26 + 25*z))/((-1 + z)^2*z) - (1376*Log(z))/(-1 + z)^3) + G(0, 0, 1, 1, z)*((-16*(-34*e + 25*z^2*e + z*(-8 + 49*e)))/((-1 + z)^3*z*e) - (512*Log(1 - z))/(-1 + z)^3 - (1248*Log(z))/(-1 + z)^3) + G(0, 0, 0, -1, z)*((-32*(z*(6 - 30*e) - 13*e + 13*z^2*e))/((-1 + z)^3*z*e) + (768*Log(1 - z))/(-1 + z)^3 - (192*Log(z))/(-1 + z)^3) + G(0, 0, 0, 1, z)*((-16*(z*(6 - 28*e) - 13*e + 11*z^2*e))/((-1 + z)^3*z*e) + (384*Log(1 - z))/(-1 + z)^3 - (96*Log(z))/(-1 + z)^3) + G(0, 1, z)^2*((8*(z*(10 - 70*e) + 11*e + 9*z^2*e))/((-1 + z)^3*z*e) - (320*Log(1 - z))/(-1 + z)^3 + (256*Log(z))/(-1 + z)^3) + G(0, -1, 0, 1, z)*((128*(-3*e + 3*z^2*e + z*(-1 + 5*e)))/((-1 + z)^3*z*e) + (512*Log(1 - z))/(-1 + z)^3 + (768*Log(z))/(-1 + z)^3) + G(-1, 0, 0, 1, z)*((256*(1 + z))/((-1 + z)^2*z) + (1152*Log(z))/(-1 + z)^3) + G(-1, 0, 1, 1, z)*((512*(1 + z))/((-1 + z)^2*z) + (2304*Log(z))/(-1 + z)^3) + G(-1, 0, 1, z)*((-256*Pi^2)/(-1 + z)^3 + (128*(1 + z)*(-1 + 11*e))/((-1 + z)^2*z*e) - (384*(-1 + 5*e)*Log(z))/((-1 + z)^3*e) - (384*Log(z)^2)/(-1 + z)^3 + Log(1 - z)*((512*(1 + z))/((-1 + z)^2*z) - (1536*Log(z))/(-1 + z)^3)) + G(0, 0, 1, z)*((304*Pi^2)/(3*(-1 + z)^3) - (16*(4*(1 - 11*e)*e + 13*z^2*e*(-1 + 11*e) + z*(-4 + 29*e - 47*e^2)))/((-1 + z)^3*z*e^2) + (512*Log(1 - z)^2)/(-1 + z)^3 - (16*(z*(2 - 20*e) + e + 9*z^2*e)*Log(z))/((-1 + z)^3*z*e) + (32*Log(z)^2)/(-1 + z)^3 + Log(1 - z)*((-64*(z*(4 - 29*e) - 4*e + 13*z^2*e))/((-1 + z)^3*z*e) + (128*Log(z))/(-1 + z)^3)) + G(0, 0, -1, z)*((128*Pi^2)/(3*(-1 + z)^3) - (128*(e - 11*e^2 + z^2*e*(-1 + 11*e) + z*(-1 + 5*e + 13*e^2)))/((-1 + z)^3*z*e^2) + (1024*Log(1 - z)^2)/(-1 + z)^3 + (32*(-e + z^2*e + 2*z*(-1 + 5*e))*Log(z))/((-1 + z)^3*z*e) + (64*Log(z)^2)/(-1 + z)^3 + Log(1 - z)*((-512*(z - e - 5*z*e + z^2*e))/((-1 + z)^3*z*e) + (256*Log(z))/(-1 + z)^3)) + G(0, 1, 1, z)*((-112*Pi^2)/(3*(-1 + z)^3) - (8*(6 + 7*z)*(-1 + 11*e))/((-1 + z)^2*z*e) + (16*(-25*e + z*(-14 + 95*e))*Log(z))/((-1 + z)^3*z*e) + (224*Log(z)^2)/(-1 + z)^3 + Log(1 - z)*((-32*(6 + 7*z))/((-1 + z)^2*z) + (896*Log(z))/(-1 + z)^3)) + ((800*Pi^2)/(3*(-1 + z)^3) - (8*(4 - (3 + 17*z)*e + (-239 + 187*z)*e^2))/((-1 + z)^3*e^2))*Zeta(3) + G(0, 1, z)*((-8*(2 + z)*(1 - 11*e + 53*e^2))/((-1 + z)^2*z*e^2) + (8*Pi^2*(11*e + 9*z^2*e - 2*z*(1 + 5*e)))/(3*(-1 + z)^3*z*e) + (1536*G(-1, 0, 1, z))/(-1 + z)^3 - (1536*G(0, 0, -1, z))/(-1 + z)^3 - (1344*G(0, 0, 1, z))/(-1 + z)^3 + (928*G(0, 1, 1, z))/(-1 + z)^3 + ((-128*Pi^2)/(3*(-1 + z)^3) + (16*(e - 11*e^2 + 6*z^2*e*(-1 + 11*e) + z*(-2 + 15*e - 29*e^2)))/((-1 + z)^3*z*e^2))*Log(z) + (16*(z*(2 - 15*e) - e + 6*z^2*e)*Log(z)^2)/((-1 + z)^3*z*e) - (64*Log(z)^3)/(3*(-1 + z)^3) + Log(1 - z)^2*((-64*(2 + z))/((-1 + z)^2*z) - (256*Log(z))/(-1 + z)^3) + Log(1 - z)*((64*Pi^2)/(3*(-1 + z)^3) - (32*(2 + z)*(-1 + 11*e))/((-1 + z)^2*z*e) + (64*(z*(2 - 15*e) - e + 6*z^2*e)*Log(z))/((-1 + z)^3*z*e) - (128*Log(z)^2)/(-1 + z)^3) - (544*Zeta(3))/(-1 + z)^3) + Log(1 - z)^2*((32*Pi^2)/(3*(-1 + z)^2) + ((64 - 704*e)*Log(z))/((-1 + z)^2*e) - (64*Log(z)^2)/(-1 + z)^2 - (256*Zeta(3))/(-1 + z)^3) + G(1, z)^2*((2*Pi^2*(6 + 7*z))/(3*(-1 + z)^2*z) + (256*G(0, 0, -1, z))/(-1 + z)^3 + (128*G(0, 0, 1, z))/(-1 + z)^3 - (4*(6 + 7*z)*(-1 + 11*e)*Log(z))/((-1 + z)^2*z*e) - (16*(6 + 7*z)*Log(1 - z)*Log(z))/((-1 + z)^2*z) - (4*(6 + 7*z)*Log(z)^2)/((-1 + z)^2*z) + G(0, -1, z)*((-256*(1 + z))/((-1 + z)^2*z) - (128*Log(z))/(-1 + z)^3) + G(0, 1, z)*((-4*(26 + 25*z))/((-1 + z)^2*z) - (64*Log(z))/(-1 + z)^3) - (64*Zeta(3))/(-1 + z)^3) + G(0, -1, z)*((64*Pi^2*(z*(2 - 10*e) - e + z^2*e))/(3*(-1 + z)^3*z*e) - (32*(1 + z)*(1 - 11*e + 53*e^2))/((-1 + z)^2*z*e^2) + (1152*G(0, 0, 1, z))/(-1 + z)^3 + (2304*G(0, 1, 1, z))/(-1 + z)^3 + ((-256*Pi^2)/(3*(-1 + z)^3) + (32*(e - 11*e^2 + z^2*e*(-1 + 11*e) + 2*z*(-1 + 5*e + 13*e^2)))/((-1 + z)^3*z*e^2))*Log(z) + (32*(z*(2 - 10*e) - e + z^2*e)*Log(z)^2)/((-1 + z)^3*z*e) - (128*Log(z)^3)/(3*(-1 + z)^3) + Log(1 - z)^2*((-256*(1 + z))/((-1 + z)^2*z) - (512*Log(z))/(-1 + z)^3) + G(0, 1, z)*((-384*(-1 + 5*e))/((-1 + z)^3*e) - (1536*Log(1 - z))/(-1 + z)^3 + (384*Log(z))/(-1 + z)^3) + Log(1 - z)*((-512*Pi^2)/(3*(-1 + z)^3) - (128*(1 + z)*(-1 + 11*e))/((-1 + z)^2*z*e) + (128*(z*(2 - 10*e) - e + z^2*e)*Log(z))/((-1 + z)^3*z*e) - (256*Log(z)^2)/(-1 + z)^3) + (512*Zeta(3))/(-1 + z)^3) + Log(z)*((-32*Pi^2*(-1 + 11*e))/(3*(-1 + z)^2*e) - (8*(-1 + 11*e - 53*e^2 + 175*e^3))/((-1 + z)^2*e^3) + (128*Zeta(3))/(-1 + z)^2) + G(-1, z)*((64*Pi^2*(1 + z)*(-1 + 11*e))/(3*(-1 + z)^2*z*e) + ((128*Pi^2*(1 + z))/(3*(-1 + z)^2*z) + (32*(1 + z)*(1 - 11*e + 53*e^2))/((-1 + z)^2*z*e^2))*Log(z) + (256*(1 + z)*G(1, z)^2*Log(z))/((-1 + z)^2*z) - (1152*G(0, 0, 1, z)*Log(z))/(-1 + z)^3 - (2304*G(0, 1, 1, z)*Log(z))/(-1 + z)^3 + (256*(1 + z)*Log(1 - z)^2*Log(z))/((-1 + z)^2*z) + (32*(1 + z)*(-1 + 11*e)*Log(z)^2)/((-1 + z)^2*z*e) + (64*(1 + z)*Log(z)^3)/(3*(-1 + z)^2*z) + G(0, 1, z)*((256*Pi^2)/(-1 + z)^3 + (384*(-1 + 5*e)*Log(z))/((-1 + z)^3*e) + (1536*Log(1 - z)*Log(z))/(-1 + z)^3 + (384*Log(z)^2)/(-1 + z)^3) + G(1, z)*((-256*Pi^2*(1 + z))/(3*(-1 + z)^2*z) - (128*(1 + z)*(-1 + 11*e)*Log(z))/((-1 + z)^2*z*e) + (768*G(0, 1, z)*Log(z))/(-1 + z)^3 - (512*(1 + z)*Log(1 - z)*Log(z))/((-1 + z)^2*z) - (128*(1 + z)*Log(z)^2)/((-1 + z)^2*z)) + Log(1 - z)*((256*Pi^2*(1 + z))/(3*(-1 + z)^2*z) + (128*(1 + z)*(-1 + 11*e)*Log(z))/((-1 + z)^2*z*e) + (128*(1 + z)*Log(z)^2)/((-1 + z)^2*z)) - (256*(1 + z)*Zeta(3))/((-1 + z)^2*z)) + Log(1 - z)*((208*Pi^4)/(45*(-1 + z)^3) + (16*Pi^2*(-1 + 11*e))/(3*(-1 + z)^2*e) + ((-128*Pi^2)/(3*(-1 + z)^2) - (32*(1 - 11*e + 53*e^2))/((-1 + z)^2*e^2))*Log(z) + ((32 - 352*e)*Log(z)^2)/((-1 + z)^2*e) - (64*Log(z)^3)/(3*(-1 + z)^2) - (32*(-4 + (3 + 17*z)*e)*Zeta(3))/((-1 + z)^3*e)) + G(1, z)*((104*Pi^4)/(45*(-1 + z)^3) - (4*Pi^2*(2 + z)*(-1 + 11*e))/(3*(-1 + z)^2*z*e) - (160*G(0, 1, z)^2)/(-1 + z)^3 + (256*G(0, -1, 0, 1, z))/(-1 + z)^3 + (384*G(0, 0, 0, -1, z))/(-1 + z)^3 + (192*G(0, 0, 0, 1, z))/(-1 + z)^3 - (256*G(0, 0, 1, 1, z))/(-1 + z)^3 + ((32*Pi^2*(2 + z))/(3*(-1 + z)^2*z) + (8*(2 + z)*(1 - 11*e + 53*e^2))/((-1 + z)^2*z*e^2))*Log(z) + (64*(2 + z)*Log(1 - z)^2*Log(z))/((-1 + z)^2*z) + (8*(2 + z)*(-1 + 11*e)*Log(z)^2)/((-1 + z)^2*z*e) + (16*(2 + z)*Log(z)^3)/(3*(-1 + z)^2*z) + G(-1, 0, 1, z)*((-512*(1 + z))/((-1 + z)^2*z) - (768*Log(z))/(-1 + z)^3) + G(0, 0, 1, z)*((16*(-34*e + 25*z^2*e + z*(-8 + 49*e)))/((-1 + z)^3*z*e) + (512*Log(1 - z))/(-1 + z)^3 + (64*Log(z))/(-1 + z)^3) + G(0, 0, -1, z)*((256*(-2*e + 2*z^2*e + z*(-1 + 5*e)))/((-1 + z)^3*z*e) + (1024*Log(1 - z))/(-1 + z)^3 + (128*Log(z))/(-1 + z)^3) + G(0, 1, 1, z)*((8*(26 + 25*z))/((-1 + z)^2*z) + (448*Log(z))/(-1 + z)^3) + G(0, -1, z)*((-256*Pi^2)/(3*(-1 + z)^3) + (128*(1 + z)*(-1 + 11*e))/((-1 + z)^2*z*e) - (768*G(0, 1, z))/(-1 + z)^3 - (128*(-e + z^2*e + z*(-1 + 5*e))*Log(z))/((-1 + z)^3*z*e) - (128*Log(z)^2)/(-1 + z)^3 + Log(1 - z)*((512*(1 + z))/((-1 + z)^2*z) - (512*Log(z))/(-1 + z)^3)) + G(0, 1, z)*((32*Pi^2)/(3*(-1 + z)^3) + (8*(6 + 7*z)*(-1 + 11*e))/((-1 + z)^2*z*e) - (16*(-14*e + 9*z^2*e + z*(-4 + 25*e))*Log(z))/((-1 + z)^3*z*e) - (64*Log(z)^2)/(-1 + z)^3 + Log(1 - z)*((32*(6 + 7*z))/((-1 + z)^2*z) - (256*Log(z))/(-1 + z)^3)) + (8*(z*(8 - 23*e) - 34*e + 17*z^2*e)*Zeta(3))/((-1 + z)^3*z*e) + Log(1 - z)*((-16*Pi^2*(2 + z))/(3*(-1 + z)^2*z) + (32*(2 + z)*(-1 + 11*e)*Log(z))/((-1 + z)^2*z*e) + (32*(2 + z)*Log(z)^2)/((-1 + z)^2*z) - (256*Zeta(3))/(-1 + z)^3)) - (3584*Zeta(5))/(-1 + z)^3) + MS(9)*((-16*Pi^2*(1 + z)*(1 - 5*e + 15*e^2))/(3*(-1 + z)^2*z*e^2) + (4*(1 - 5*e + 15*e^2 - 45*e^3 + 135*e^4))/((-1 + z)*z*e^4) + (8*Pi^4*(4*e - 4*z^2*e + 5*z*(1 + e)))/(5*(-1 + z)^3*z*e) + (1440*G(0, 0, 0, 0, 1, z))/(-1 + z)^3 + (6400*G(0, 0, 0, 1, 1, z))/(-1 + z)^3 + (1920*G(0, 0, 1, 0, 1, z))/(-1 + z)^3 - (7040*G(0, 0, 1, 1, 1, z))/(-1 + z)^3 - (3840*G(0, 1, 0, 1, 1, z))/(-1 + z)^3 + (128*Log(1 - z)^4)/(3*(-1 + z)*z) + ((16*Pi^2)/(-1 + z)^3 + (54*e*(-1 + 5*e) - 50*z^2*e*(-1 + 5*e) + z*(32 + 36*e - 500*e^2))/(3*(-1 + z)^3*z*e^2))*Log(z)^3 + ((81*e - 79*z^2*e - 2*z*(26 + 27*e))*Log(z)^4)/(6*(-1 + z)^3*z*e) + (16*Log(z)^5)/(3*(-1 + z)^3) + G(0, 1, 1, 1, z)*((-512*(1 + z))/((-1 + z)^2*z) - (3456*Log(z))/(-1 + z)^3) + G(0, 0, 1, 1, z)*((-64*(-4*e + 4*z^2*e - 5*z*(1 + e)))/((-1 + z)^3*z*e) - (1280*Log(1 - z))/(-1 + z)^3 - (2048*Log(z))/(-1 + z)^3) + G(0, 0, 0, 1, z)*((-64*(-2*e + 2*z^2*e - 5*z*(1 + e)))/((-1 + z)^3*z*e) - (1280*Log(1 - z))/(-1 + z)^3 - (1184*Log(z))/(-1 + z)^3) + G(0, 1, z)^2*((192*(1 + e))/((-1 + z)^3*e) - (768*Log(1 - z))/(-1 + z)^3 - (192*Log(z))/(-1 + z)^3) + G(1, z)^3*((256*(1 + z)*Log(z))/(3*(-1 + z)^2*z) + (32*Log(z)^2)/(3*(-1 + z)^3)) + Log(1 - z)^3*((128 - 640*e)/(3*z*e - 3*z^2*e) - (128*(3 + z)*Log(z))/(3*(-1 + z)^2*z) + (256*Log(z)^2)/(3*(-1 + z)^3)) + G(0, 0, 1, z)*((192*Pi^2)/(-1 + z)^3 - (32*(2*(1 - 5*e)*e + 2*z^2*e*(-1 + 5*e) + z*(-5 - 5*e + 75*e^2)))/((-1 + z)^3*z*e^2) + (1280*Log(1 - z)^2)/(-1 + z)^3 - (64*(-e + z^2*e + 7*z*(1 + e))*Log(z))/((-1 + z)^3*z*e) + (656*Log(z)^2)/(-1 + z)^3 + Log(1 - z)*((-128*(-2*e + 2*z^2*e + 5*z*(1 + e)))/((-1 + z)^3*z*e) + (1792*Log(z))/(-1 + z)^3)) + G(0, 1, 1, z)*((384*Pi^2)/(-1 + z)^3 - (128*(1 + z)*(-1 + 5*e))/((-1 + z)^2*z*e) - (64*(-2*e + 2*z^2*e + 9*z*(1 + e))*Log(z))/((-1 + z)^3*z*e) + (1152*Log(z)^2)/(-1 + z)^3 + Log(1 - z)*((-512*(1 + z))/((-1 + z)^2*z) + (2304*Log(z))/(-1 + z)^3)) + ((-192*Pi^2)/(-1 + z)^3 + (32*(2*(1 - 5*e)*e + 2*z^2*e*(-1 + 5*e) + z*(5 + 5*e - 75*e^2)))/((-1 + z)^3*z*e^2))*Zeta(3) + Log(z)^2*((-8*Pi^2*(-3*e + 3*z^2*e + 2*z*(1 + e)))/((-1 + z)^3*z*e) - (2*(-9*e*(1 - 5*e + 15*e^2) + 7*z^2*e*(1 - 5*e + 15*e^2) + z*(4 + 6*e - 70*e^2 + 210*e^3)))/((-1 + z)^3*z*e^3) - (192*Zeta(3))/(-1 + z)^3) + G(1, z)^2*((-128*Pi^2*(1 + z))/(3*(-1 + z)^2*z) + (320*G(0, 0, 1, z))/(-1 + z)^3 + ((64*Pi^2)/(3*(-1 + z)^3) - (64*(1 + z)*(-1 + 5*e))/((-1 + z)^2*z*e))*Log(z) - (16*(z - 8*e + z*e + 8*z^2*e)*Log(z)^2)/((-1 + z)^3*z*e) + (64*Log(z)^3)/(3*(-1 + z)^3) + G(0, 1, z)*((-256*(1 + z))/((-1 + z)^2*z) - (192*Log(z))/(-1 + z)^3) + Log(1 - z)*((-256*(1 + z)*Log(z))/((-1 + z)^2*z) + (64*Log(z)^2)/(-1 + z)^3) + (320*Zeta(3))/(-1 + z)^3) + G(0, 1, z)*((64*Pi^2*(1 + e))/((-1 + z)^3*e) - (32*(1 + z)*(1 - 5*e + 15*e^2))/((-1 + z)^2*z*e^2) - (768*G(0, 0, 1, z))/(-1 + z)^3 + (2304*G(0, 1, 1, z))/(-1 + z)^3 + ((-192*Pi^2)/(-1 + z)^3 - (32*(e - 5*e^2 + z^2*e*(-1 + 5*e) + z*(3 + 3*e - 45*e^2)))/((-1 + z)^3*z*e^2))*Log(z) + (16*(e - z^2*e + 12*z*(1 + e))*Log(z)^2)/((-1 + z)^3*z*e) - (208*Log(z)^3)/(-1 + z)^3 + Log(1 - z)^2*((-256*(1 + z))/((-1 + z)^2*z) - (768*Log(z))/(-1 + z)^3) + Log(1 - z)*((-256*Pi^2)/(-1 + z)^3 - (128*(1 + z)*(-1 + 5*e))/((-1 + z)^2*z*e) - (128*(-e + z^2*e - 3*z*(1 + e))*Log(z))/((-1 + z)^3*z*e) - (768*Log(z)^2)/(-1 + z)^3) + (768*Zeta(3))/(-1 + z)^3) + Log(1 - z)^2*((-128*Pi^2*(1 + z))/(3*(-1 + z)^2*z) + (32*(1 - 5*e + 15*e^2))/((-1 + z)*z*e^2) + ((256*Pi^2)/(3*(-1 + z)^3) - (32*(3 + z)*(-1 + 5*e))/((-1 + z)^2*z*e))*Log(z) - (16*(-9*e + 7*z^2*e + z*(4 + 6*e))*Log(z)^2)/((-1 + z)^3*z*e) + (256*Log(z)^3)/(3*(-1 + z)^3) + (1280*Zeta(3))/(-1 + z)^3) + Log(z)*((64*Pi^4)/(5*(-1 + z)^3) - (4*(3 + z)*(-1 + 5*e - 15*e^2 + 45*e^3))/((-1 + z)^2*z*e^3) - (16*Pi^2*(3*(1 - 5*e)*e + 3*z^2*e*(-1 + 5*e) + z*(-2 - 2*e + 30*e^2)))/(3*(-1 + z)^3*z*e^2) + (64*(-3*e + 3*z^2*e + 2*z*(1 + e))*Zeta(3))/((-1 + z)^3*z*e)) + Log(1 - z)*((-32*Pi^4)/(-1 + z)^3 - (64*Pi^2*(1 + z)*(-1 + 5*e))/(3*(-1 + z)^2*z*e) + (16*(-1 + 5*e - 15*e^2 + 45*e^3))/((-1 + z)*z*e^3) + ((64*Pi^2)/(-1 + z)^3 - (8*(9*(1 - 5*e)*e + 7*z^2*e*(-1 + 5*e) + z*(-4 - 6*e + 70*e^2)))/((-1 + z)^3*z*e^2))*Log(z)^2 - (8*(-27*e + 25*z^2*e + 2*z*(8 + 9*e))*Log(z)^3)/(3*(-1 + z)^3*z*e) + (104*Log(z)^4)/(3*(-1 + z)^3) + (128*(-2*e + 2*z^2*e - 5*z*(1 + e))*Zeta(3))/((-1 + z)^3*z*e) + Log(z)*((-16*(3 + z)*(1 - 5*e + 15*e^2))/((-1 + z)^2*z*e^2) - (64*Pi^2*(-3*e + 3*z^2*e + 2*z*(1 + e)))/(3*(-1 + z)^3*z*e) - (512*Zeta(3))/(-1 + z)^3)) + G(1, z)*((-16*Pi^4)/(-1 + z)^3 + (64*Pi^2*(1 + z)*(-1 + 5*e))/(3*(-1 + z)^2*z*e) - (384*G(0, 1, z)^2)/(-1 + z)^3 - (640*G(0, 0, 0, 1, z))/(-1 + z)^3 - (640*G(0, 0, 1, 1, z))/(-1 + z)^3 + ((32*Pi^2)/(-1 + z)^3 + (16*(4*(1 - 5*e)*e + 4*z^2*e*(-1 + 5*e) + z*(1 + e - 15*e^2)))/((-1 + z)^3*z*e^2))*Log(z)^2 + (16*(-13*e + 13*z^2*e - 4*z*(1 + e))*Log(z)^3)/(3*(-1 + z)^3*z*e) + (52*Log(z)^4)/(3*(-1 + z)^3) + G(0, 0, 1, z)*((64*(-4*e + 4*z^2*e - 5*z*(1 + e)))/((-1 + z)^3*z*e) + (1280*Log(1 - z))/(-1 + z)^3 + (896*Log(z))/(-1 + z)^3) + G(0, 1, 1, z)*((512*(1 + z))/((-1 + z)^2*z) + (1152*Log(z))/(-1 + z)^3) + Log(1 - z)^2*((256*(1 + z)*Log(z))/((-1 + z)^2*z) + (128*Log(z)^2)/(-1 + z)^3) + G(0, 1, z)*((-128*Pi^2)/(-1 + z)^3 + (128*(1 + z)*(-1 + 5*e))/((-1 + z)^2*z*e) + (64*(-2*e + 2*z^2*e + 3*z*(1 + e))*Log(z))/((-1 + z)^3*z*e) - (384*Log(z)^2)/(-1 + z)^3 + Log(1 - z)*((512*(1 + z))/((-1 + z)^2*z) - (768*Log(z))/(-1 + z)^3)) - (64*(-4*e + 4*z^2*e + 5*z*(1 + e))*Zeta(3))/((-1 + z)^3*z*e) + Log(z)*((32*(1 + z)*(1 - 5*e + 15*e^2))/((-1 + z)^2*z*e^2) + (64*Pi^2*(-3*e + 3*z^2*e - z*(1 + e)))/(3*(-1 + z)^3*z*e) - (256*Zeta(3))/(-1 + z)^3) + Log(1 - z)*((256*Pi^2*(1 + z))/(3*(-1 + z)^2*z) + ((256*Pi^2)/(3*(-1 + z)^3) + (128*(1 + z)*(-1 + 5*e))/((-1 + z)^2*z*e))*Log(z) + (64*(-4*e + 4*z^2*e - z*(1 + e))*Log(z)^2)/((-1 + z)^3*z*e) + (256*Log(z)^3)/(3*(-1 + z)^3) + (1280*Zeta(3))/(-1 + z)^3)) + (6240*Zeta(5))/(-1 + z)^3) + MS(3)*((-4*Pi^2*(3 + 5*z)*(1 - 10*e + 46*e^2))/(3*(-1 + z)^2*z*e^2) - (8*Pi^4*(-13*e + 44*z^2*e + z*(-17 + 37*e)))/(15*(-1 + z)^3*z*e) + (8*G(0, 1, 1, 1, z))/(z - z^2) + (9216*G(-1, 0, 0, 1, 1, z))/(-1 + z)^3 + (4608*G(-1, 0, 1, 0, 1, z))/(-1 + z)^3 + (2880*G(0, -1, 0, 0, 1, z))/(-1 + z)^3 + (5760*G(0, -1, 0, 1, 1, z))/(-1 + z)^3 + (3072*G(0, 0, -1, 0, 1, z))/(-1 + z)^3 - (1664*G(0, 0, 0, 0, -1, z))/(-1 + z)^3 + (3168*G(0, 0, 0, 0, 1, z))/(-1 + z)^3 - (6624*G(0, 0, 0, 1, 1, z))/(-1 + z)^3 - (2304*G(0, 0, 1, 0, 1, z))/(-1 + z)^3 + (4*G(1, z)^3*Log(z))/(3*(-1 + z)*z) + (36*Log(1 - z)^3*Log(z))/((-1 + z)*z) + ((160*Pi^2)/(9*(-1 + z)^3) + (4*(27*e*(-1 + 10*e) + 13*z^2*e*(-1 + 10*e) + z*(4 + 24*e - 456*e^2)))/(3*(-1 + z)^3*z*e^2))*Log(z)^3 + (4*(27*e + 3*z^2*e - z*(7 + 2*e))*Log(z)^4)/(3*(-1 + z)^3*z*e) + (136*Log(z)^5)/(15*(-1 + z)^3) + G(-1, 0, 1, 1, z)*((-576*(1 + z))/((-1 + z)^2*z) - (4608*Log(z))/(-1 + z)^3) + G(-1, 0, 0, 1, z)*((-288*(1 + z))/((-1 + z)^2*z) - (2304*Log(z))/(-1 + z)^3) + G(0, -1, 0, 1, z)*((-384*(-e + z^2*e + z*(-1 + 4*e)))/((-1 + z)^3*z*e) - (1152*Log(1 - z))/(-1 + z)^3 - (2304*Log(z))/(-1 + z)^3) + G(0, 0, 0, 1, z)*((-32*(-16*e + 34*z^2*e - 3*z*(1 + 2*e)))/((-1 + z)^3*z*e) - (288*Log(1 - z))/(-1 + z)^3 - (2080*Log(z))/(-1 + z)^3) + G(0, 1, z)^2*((224 - 208*z)/((-1 + z)^2*z) - (320*Log(z))/(-1 + z)^3) + G(0, 0, 1, 1, z)*((672 - 64*z)/((-1 + z)^2*z) + (896*Log(z))/(-1 + z)^3) + G(0, 0, 0, -1, z)*((32*(-11*e + 11*z^2*e + 6*z*(-1 + 4*e)))/((-1 + z)^3*z*e) + (576*Log(1 - z))/(-1 + z)^3 + (960*Log(z))/(-1 + z)^3) + G(0, 1, 1, z)*((384*Pi^2)/(-1 + z)^3 + (8 - 80*e)/(z*e - z^2*e) + (24*Log(1 - z))/((-1 + z)*z) + (8*(-105 + 61*z)*Log(z))/((-1 + z)^2*z) + (128*Log(z)^2)/(-1 + z)^3) + G(0, 0, -1, z)*((-128*Pi^2)/(-1 + z)^3 + (32*(5*(1 - 10*e)*e + 5*z^2*e*(-1 + 10*e) + 8*z*(-1 + 4*e + 14*e^2)))/((-1 + z)^3*z*e^2) - (1152*Log(1 - z)^2)/(-1 + z)^3 + (128*(z*(4 - 16*e) - e + z^2*e)*Log(z))/((-1 + z)^3*z*e) - (608*Log(z)^2)/(-1 + z)^3 + Log(1 - z)*((96*(z*(8 - 32*e) - 5*e + 5*z^2*e))/((-1 + z)^3*z*e) - (1536*Log(z))/(-1 + z)^3)) + G(0, 0, 1, z)*((32*Pi^2)/(3*(-1 + z)^3) + (96*(-1 + 4*z)*(-1 + 10*e))/((-1 + z)^2*z*e) + (16*(-8*e + 79*z^2*e - z*(4 + 55*e))*Log(z))/((-1 + z)^3*z*e) + (672*Log(z)^2)/(-1 + z)^3 + Log(1 - z)*((288*(-1 + 4*z))/((-1 + z)^2*z) + (192*Log(z))/(-1 + z)^3)) + G(-1, 0, 1, z)*((384*Pi^2)/(-1 + z)^3 - (192*(1 + z)*(-1 + 10*e))/((-1 + z)^2*z*e) - (192*(z*(4 - 16*e) - e + z^2*e)*Log(z))/((-1 + z)^3*z*e) + (1344*Log(z)^2)/(-1 + z)^3 + Log(1 - z)*((-576*(1 + z))/((-1 + z)^2*z) + (2304*Log(z))/(-1 + z)^3)) + ((-1552*Pi^2)/(3*(-1 + z)^3) + (8*(11*e*(-1 + 10*e) + 47*z^2*e*(-1 + 10*e) + z*(24 - 38*e - 916*e^2)))/((-1 + z)^3*z*e^2))*Zeta(3) + G(0, -1, z)*((-16*Pi^2*(z*(4 - 16*e) - e + z^2*e))/((-1 + z)^3*z*e) + (64*(1 + z)*(1 - 10*e + 46*e^2))/((-1 + z)^2*z*e^2) - (2304*G(0, 0, 1, z))/(-1 + z)^3 - (4608*G(0, 1, 1, z))/(-1 + z)^3 + ((160*Pi^2)/(-1 + z)^3 + (32*(e - 10*e^2 + z^2*e*(-1 + 10*e) - 4*z*(-1 + 4*e + 14*e^2)))/((-1 + z)^3*z*e^2))*Log(z) - (16*(z*(14 - 56*e) - e + z^2*e)*Log(z)^2)/((-1 + z)^3*z*e) + (640*Log(z)^3)/(3*(-1 + z)^3) + G(0, 1, z)*((768*(-1 + 4*e))/((-1 + z)^3*e) + (2304*Log(1 - z))/(-1 + z)^3 + (384*Log(z))/(-1 + z)^3) + Log(1 - z)^2*((288*(1 + z))/((-1 + z)^2*z) + (576*Log(z))/(-1 + z)^3) + Log(1 - z)*((192*Pi^2)/(-1 + z)^3 + (192*(1 + z)*(-1 + 10*e))/((-1 + z)^2*z*e) + (96*(-e + z^2*e + 4*z*(-1 + 4*e))*Log(z))/((-1 + z)^3*z*e) + (672*Log(z)^2)/(-1 + z)^3) - (576*Zeta(3))/(-1 + z)^3) + Log(z)^2*((Pi^2*(8*z*(-5 + e) + 126*e + 26*z^2*e))/(3*(-1 + z)^3*z*e) + (24*(1 - 10*e + 46*e^2))/((-1 + z)*z*e^2) + (160*Zeta(3))/(-1 + z)^3) + Log(1 - z)^2*((-6*Pi^2*(3 + 5*z))/((-1 + z)^2*z) + ((48*Pi^2)/(-1 + z)^3 + (36 - 360*e)/(z*e - z^2*e))*Log(z) + (108*Log(z)^2)/((-1 + z)*z) + (24*Log(z)^3)/(-1 + z)^3 + (864*Zeta(3))/(-1 + z)^3) + G(1, z)^2*((-2*Pi^2*(35 + 37*z))/(3*(-1 + z)^2*z) + (4*G(0, 1, z))/(z - z^2) - (1152*G(0, 0, -1, z))/(-1 + z)^3 + ((48*Pi^2)/(-1 + z)^3 + (4 - 40*e)/(z*e - z^2*e))*Log(z) + (12*Log(1 - z)*Log(z))/((-1 + z)*z) + (4*(-7 + 5*z)*Log(z)^2)/((-1 + z)^2*z) + (24*Log(z)^3)/(-1 + z)^3 + G(0, -1, z)*((288*(1 + z))/((-1 + z)^2*z) + (576*Log(z))/(-1 + z)^3) + (864*Zeta(3))/(-1 + z)^3) + G(0, 1, z)*((-8*(1 - 10*e + 46*e^2))/((-1 + z)*z*e^2) - (16*Pi^2*(14*e + 13*z^2*e + 3*z*(-4 + 7*e)))/(3*(-1 + z)^3*z*e) - (2304*G(-1, 0, 1, z))/(-1 + z)^3 + (1920*G(0, 0, -1, z))/(-1 + z)^3 + (1216*G(0, 0, 1, z))/(-1 + z)^3 + (36*Log(1 - z)^2)/(z - z^2) + ((-96*Pi^2)/(-1 + z)^3 - (8*(-9 + 29*z)*(-1 + 10*e))/((-1 + z)^2*z*e))*Log(z) - (4*(5*e + 131*z^2*e - 8*z*(1 + 13*e))*Log(z)^2)/((-1 + z)^3*z*e) - (448*Log(z)^3)/(3*(-1 + z)^3) + Log(1 - z)*((-192*Pi^2)/(-1 + z)^3 + (24 - 240*e)/((-1 + z)*z*e) - (24*(-9 + 29*z)*Log(z))/((-1 + z)^2*z) - (96*Log(z)^2)/(-1 + z)^3) + (1216*Zeta(3))/(-1 + z)^3) + G(-1, z)*((-32*Pi^2*(1 + z)*(-1 + 10*e))/((-1 + z)^2*z*e) + ((-80*Pi^2*(1 + z))/((-1 + z)^2*z) - (64*(1 + z)*(1 - 10*e + 46*e^2))/((-1 + z)^2*z*e^2))*Log(z) - (288*(1 + z)*G(1, z)^2*Log(z))/((-1 + z)^2*z) + (2304*G(0, 0, 1, z)*Log(z))/(-1 + z)^3 + (4608*G(0, 1, 1, z)*Log(z))/(-1 + z)^3 - (288*(1 + z)*Log(1 - z)^2*Log(z))/((-1 + z)^2*z) - (112*(1 + z)*(-1 + 10*e)*Log(z)^2)/((-1 + z)^2*z*e) - (320*(1 + z)*Log(z)^3)/(3*(-1 + z)^2*z) + G(0, 1, z)*((-384*Pi^2)/(-1 + z)^3 - (768*(-1 + 4*e)*Log(z))/((-1 + z)^3*e) - (2304*Log(1 - z)*Log(z))/(-1 + z)^3 - (1344*Log(z)^2)/(-1 + z)^3) + Log(1 - z)*((-96*Pi^2*(1 + z))/((-1 + z)^2*z) - (192*(1 + z)*(-1 + 10*e)*Log(z))/((-1 + z)^2*z*e) - (336*(1 + z)*Log(z)^2)/((-1 + z)^2*z)) + G(1, z)*((96*Pi^2*(1 + z))/((-1 + z)^2*z) + (192*(1 + z)*(-1 + 10*e)*Log(z))/((-1 + z)^2*z*e) - (2304*G(0, 1, z)*Log(z))/(-1 + z)^3 + (576*(1 + z)*Log(1 - z)*Log(z))/((-1 + z)^2*z) + (336*(1 + z)*Log(z)^2)/((-1 + z)^2*z)) + (288*(1 + z)*Zeta(3))/((-1 + z)^2*z)) + Log(z)*((292*Pi^4)/(15*(-1 + z)^3) + (8*(-1 + 10*e - 46*e^2 + 150*e^3))/((-1 + z)*z*e^3) + (4*Pi^2*(15*e*(-1 + 10*e) + 7*z^2*e*(-1 + 10*e) - 2*z*(-4 + 5*e + 166*e^2)))/(3*(-1 + z)^3*z*e^2) - (8*(-27*e + 31*z^2*e + 4*z*(-1 + 3*e))*Zeta(3))/((-1 + z)^3*z*e)) + Log(1 - z)*((-136*Pi^4)/(5*(-1 + z)^3) - (4*Pi^2*(3 + 5*z)*(-1 + 10*e))/((-1 + z)^2*z*e) + ((40*Pi^2)/(-1 + z)^3 + (72 - 720*e)/(z*e - z^2*e))*Log(z)^2 + (4*(27*e + 13*z^2*e - 4*z*(1 + 6*e))*Log(z)^3)/((-1 + z)^3*z*e) + (28*Log(z)^4)/(-1 + z)^3 + (24*(11*e + 47*z^2*e + z*(-24 + 38*e))*Zeta(3))/((-1 + z)^3*z*e) + Log(z)*((24*(1 - 10*e + 46*e^2))/((-1 + z)*z*e^2) + (4*Pi^2*(15*e + 7*z^2*e + 2*z*(-4 + 5*e)))/((-1 + z)^3*z*e) - (96*Zeta(3))/(-1 + z)^3)) + G(1, z)*((-136*Pi^4)/(5*(-1 + z)^3) + (4*Pi^2*(13 + 11*z)*(-1 + 10*e))/(3*(-1 + z)^2*z*e) + (8*G(0, 1, 1, z))/((-1 + z)*z) - (1152*G(0, -1, 0, 1, z))/(-1 + z)^3 + (576*G(0, 0, 0, -1, z))/(-1 + z)^3 - (288*G(0, 0, 0, 1, z))/(-1 + z)^3 + (36*Log(1 - z)^2*Log(z))/((-1 + z)*z) + ((40*Pi^2)/(-1 + z)^3 + (8*(-3 + 5*z)*(-1 + 10*e))/((-1 + z)^2*z*e))*Log(z)^2 + (4*(-e + 55*z^2*e - 6*z*(2 + e))*Log(z)^3)/(3*(-1 + z)^3*z*e) + (28*Log(z)^4)/(-1 + z)^3 + G(0, 0, -1, z)*((-96*(-5*e + 5*z^2*e + 8*z*(-1 + 4*e)))/((-1 + z)^3*z*e) - (2304*Log(1 - z))/(-1 + z)^3 - (1536*Log(z))/(-1 + z)^3) + G(0, 0, 1, z)*((32*(-21 + 2*z))/((-1 + z)^2*z) + (192*Log(z))/(-1 + z)^3) + G(-1, 0, 1, z)*((576*(1 + z))/((-1 + z)^2*z) + (2304*Log(z))/(-1 + z)^3) + G(0, 1, z)*((-192*Pi^2)/(-1 + z)^3 + (8 - 80*e)/((-1 + z)*z*e) + (24*Log(1 - z))/(z - z^2) - (8*(-49 + 9*z)*Log(z))/((-1 + z)^2*z) - (96*Log(z)^2)/(-1 + z)^3) + G(0, -1, z)*((192*Pi^2)/(-1 + z)^3 - (192*(1 + z)*(-1 + 10*e))/((-1 + z)^2*z*e) + (2304*G(0, 1, z))/(-1 + z)^3 - (96*(z*(4 - 16*e) - e + z^2*e)*Log(z))/((-1 + z)^3*z*e) + (672*Log(z)^2)/(-1 + z)^3 + Log(1 - z)*((-576*(1 + z))/((-1 + z)^2*z) + (1152*Log(z))/(-1 + z)^3)) + (8*(83*e + 7*z^2*e + 18*z*(-4 + 11*e))*Zeta(3))/((-1 + z)^3*z*e) + Log(z)*((8*(1 - 10*e + 46*e^2))/((-1 + z)*z*e^2) + (4*Pi^2*(-e + 35*z^2*e + z*(-24 + 62*e)))/(3*(-1 + z)^3*z*e) - (96*Zeta(3))/(-1 + z)^3) + Log(1 - z)*((Pi^2*(52 + 44*z))/((-1 + z)^2*z) + ((96*Pi^2)/(-1 + z)^3 + (24 - 240*e)/(z*e - z^2*e))*Log(z) + (24*(-3 + 5*z)*Log(z)^2)/((-1 + z)^2*z) + (48*Log(z)^3)/(-1 + z)^3 + (1728*Zeta(3))/(-1 + z)^3)) + (12672*Zeta(5))/(-1 + z)^3):

M19:=MS(2)*((11*Pi^4*(-1 + 4*e))/(45*(-1 + z)) - (32*e*G(0, 0, 0, 0, 1, z))/(-1 + z) - (72*e*G(0, 0, 0, 1, 1, z))/(-1 + z) - (24*e*G(0, 0, 1, 0, 1, z))/(-1 + z) + (64*e*G(0, 0, 1, 1, 1, z))/(-1 + z) + (32*e*G(0, 1, 0, 1, 1, z))/(-1 + z) + (16*e*G(0, 0, 1, 1, z)*Log(z))/(-1 + z) + (16*e*G(0, 1, 1, 1, z)*Log(z))/(-1 + z) + (4*e*Log(1 - z)^4*Log(z))/(3*(-1 + z)) + ((1 - 2*e)^2/(3*(-1 + z)*e) + (13*Pi^2*e)/(9 - 9*z))*Log(z)^3 - (5*(-1 + 4*e)*Log(z)^4)/(6*(-1 + z)) + (59*e*Log(z)^5)/(60 - 60*z) + G(0, 1, z)^2*((4*(-1 + 4*e))/(-1 + z) + (8*e*Log(1 - z))/(-1 + z) + (8*e*Log(z))/(-1 + z)) + G(0, 0, 0, 1, z)*((12*(-1 + 4*e))/(-1 + z) + (24*e*Log(1 - z))/(-1 + z) + (40*e*Log(z))/(-1 + z)) + G(0, 1, 1, z)*((8*Pi^2*e)/(3 - 3*z) + ((8 - 32*e)*Log(z))/(-1 + z) - (16*e*Log(1 - z)*Log(z))/(-1 + z) - (20*e*Log(z)^2)/(-1 + z)) + Log(1 - z)^3*(((8 - 32*e)*Log(z))/(3 - 3*z) + (8*e*Log(z)^2)/(3*(-1 + z))) + G(0, 0, 1, z)*((-8*(1 - 2*e)^2)/((-1 + z)*e) + (8*Pi^2*e)/(3 - 3*z) - (16*e*Log(1 - z)^2)/(-1 + z) + ((24 - 96*e)*Log(z))/(-1 + z) - (36*e*Log(z)^2)/(-1 + z) + Log(1 - z)*((16 - 64*e)/(-1 + z) - (48*e*Log(z))/(-1 + z))) - (8*(1 - 2*e)^2*Zeta(3))/((-1 + z)*e) + Log(z)*((2*(1 - 2*e)^2)/((-1 + z)*e^3) + (2*Pi^4*e)/(45*(-1 + z)) + (Pi^2*(2 - 8*e + 8*e^2))/(3*e - 3*z*e) + ((4 - 16*e)*Zeta(3))/(-1 + z)) + Log(1 - z)^2*(((4*(1 - 2*e)^2)/((-1 + z)*e) + (4*Pi^2*e)/(3 - 3*z))*Log(z) + (4*(-1 + 4*e)*Log(z)^2)/(-1 + z) + (2*e*Log(z)^3)/(3*(-1 + z)) - (16*e*Zeta(3))/(-1 + z)) + G(0, 1, z)*((Pi^2*(4 - 16*e))/(3 - 3*z) + (8*e*G(0, 0, 1, z))/(-1 + z) - (16*e*G(0, 1, 1, z))/(-1 + z) + ((4*(1 - 2*e)^2)/((-1 + z)*e) + (4*Pi^2*e)/(-1 + z))*Log(z) + (8*e*Log(1 - z)^2*Log(z))/(-1 + z) + (10*(-1 + 4*e)*Log(z)^2)/(-1 + z) + (38*e*Log(z)^3)/(3*(-1 + z)) + Log(1 - z)*((8*Pi^2*e)/(3*(-1 + z)) + (8*(-1 + 4*e)*Log(z))/(-1 + z) + (20*e*Log(z)^2)/(-1 + z)) - (8*e*Zeta(3))/(-1 + z)) + Log(z)^2*((-2*(1 - 2*e)^2)/((-1 + z)*e^2) - (4*Pi^2*(-1 + 4*e))/(3*(-1 + z)) + (4*e*Zeta(3))/(-1 + z)) + Log(1 - z)*((22*Pi^4*e)/(45*(-1 + z)) + ((4*(1 - 2*e)^2)/((-1 + z)*e) + (8*Pi^2*e)/(3 - 3*z))*Log(z)^2 + ((2 - 8*e)*Log(z)^3)/(3 - 3*z) + (5*e*Log(z)^4)/(3 - 3*z) + ((16 - 64*e)*Zeta(3))/(-1 + z) + Log(z)*((-4*(1 - 2*e)^2)/((-1 + z)*e^2) - (4*Pi^2*(-1 + 4*e))/(3*(-1 + z)) - (8*e*Zeta(3))/(-1 + z))) - (68*e*Zeta(5))/(-1 + z)) + MS(3)*((-5*Pi^4*(-1 + 5*e))/(36*(-1 + z)) + (Pi^2*(-1 + 5*e - 6*e^2))/(6*(-1 + z)*e^2) + (3*(1 - 5*e + 6*e^2))/((-1 + z)*e^4) + (40*e*G(0, 0, 0, 0, 1, z))/(-1 + z) + (148*e*G(0, 0, 0, 1, 1, z))/(-1 + z) + (48*e*G(0, 0, 1, 0, 1, z))/(-1 + z) - (110*e*G(0, 0, 1, 1, 1, z))/(-1 + z) - (60*e*G(0, 1, 0, 1, 1, z))/(-1 + z) + (e*G(0, 1, 1, 1, 1, z))/(-1 + z) + (243*e*Log(1 - z)^5)/(40 - 40*z) + (e*G(1, z)^4*Log(z))/(24*(-1 + z)) + ((79*Pi^2*e)/(36*(-1 + z)) + (5*(1 - 5*e + 6*e^2))/(3*(-1 + z)*e))*Log(z)^3 + (37*(-1 + 5*e)*Log(z)^4)/(24*(-1 + z)) + (59*e*Log(z)^5)/(60*(-1 + z)) + Log(1 - z)^4*((-81*(-1 + 5*e))/(8*(-1 + z)) + (27*e*Log(z))/(4 - 4*z)) + G(0, 1, 1, 1, z)*((-1 + 5*e)/(-1 + z) + (e*G(1, z))/(1 - z) + (3*e*Log(1 - z))/(-1 + z) - (15*e*Log(z))/(-1 + z)) + G(0, 0, 0, 1, z)*((4*(-1 + 5*e))/(-1 + z) - (4*e*G(1, z))/(-1 + z) + (12*e*Log(1 - z))/(-1 + z) - (12*e*Log(z))/(-1 + z)) + G(0, 1, z)^2*((6 - 30*e)/(-1 + z) + (6*e*G(1, z))/(-1 + z) - (18*e*Log(1 - z))/(-1 + z) - (6*e*Log(z))/(-1 + z)) + G(0, 0, 1, 1, z)*((10*(-1 + 5*e))/(-1 + z) - (10*e*G(1, z))/(-1 + z) + (30*e*Log(1 - z))/(-1 + z) - (6*e*Log(z))/(-1 + z)) + G(1, z)^3*((Pi^2*e)/(36 - 36*z) + ((1 - 5*e)*Log(z))/(6*(-1 + z)) + (e*Log(1 - z)*Log(z))/(2 - 2*z) + (e*Log(z)^2)/(3 - 3*z)) + Log(1 - z)^3*((3*Pi^2*e)/(4*(-1 + z)) - (27*(1 - 5*e + 6*e^2))/(2*(-1 + z)*e) + ((9 - 45*e)*Log(z))/(-1 + z) + (9*e*Log(z)^2)/(4*(-1 + z))) + G(0, 1, 1, z)*((4*Pi^2*e)/(-1 + z) + (1 - 5*e + 6*e^2)/((-1 + z)*e) + (e*G(1, z)^2)/(2*(-1 + z)) + (9*e*Log(1 - z)^2)/(2*(-1 + z)) + (9*(-1 + 5*e)*Log(z))/(-1 + z) + (33*e*Log(z)^2)/(2*(-1 + z)) + G(1, z)*((1 - 5*e)/(-1 + z) - (3*e*Log(1 - z))/(-1 + z) - (9*e*Log(z))/(-1 + z)) + Log(1 - z)*((3*(-1 + 5*e))/(-1 + z) + (27*e*Log(z))/(-1 + z))) + G(0, 0, 1, z)*((4*Pi^2*e)/(-1 + z) + (10*(1 - 5*e + 6*e^2))/((-1 + z)*e) + (5*e*G(1, z)^2)/(-1 + z) + (45*e*Log(1 - z)^2)/(-1 + z) + (18*(-1 + 5*e)*Log(z))/(-1 + z) + (21*e*Log(z)^2)/(-1 + z) + G(1, z)*((10 - 50*e)/(-1 + z) - (30*e*Log(1 - z))/(-1 + z) - (18*e*Log(z))/(-1 + z)) + Log(1 - z)*((30*(-1 + 5*e))/(-1 + z) + (54*e*Log(z))/(-1 + z))) + ((Pi^2*e)/(1 - z) + (9*(1 - 5*e + 6*e^2))/((-1 + z)*e))*Zeta(3) + Log(z)^2*((25*Pi^2*(-1 + 5*e))/(12*(-1 + z)) + (-1 + 5*e - 6*e^2)/(2*(-1 + z)*e^2) + (15*e*Zeta(3))/(2 - 2*z)) + G(1, z)^2*((Pi^2*(1 - 5*e))/(12 - 12*z) + ((7*Pi^2*e)/(12*(-1 + z)) - (1 - 5*e + 6*e^2)/(2*e - 2*z*e))*Log(z) + (9*e*Log(1 - z)^2*Log(z))/(4*(-1 + z)) + ((-1 + 5*e)*Log(z)^2)/(-1 + z) + (13*e*Log(z)^3)/(12*(-1 + z)) + Log(1 - z)*((Pi^2*e)/(4*(-1 + z)) + ((3 - 15*e)*Log(z))/(2 - 2*z) + (3*e*Log(z)^2)/(-1 + z)) + (9*e*Zeta(3))/(2*(-1 + z))) + G(0, 1, z)*((Pi^2*(2 - 10*e))/(-1 + z) + (-1 + 5*e - 6*e^2)/((-1 + z)*e^2) + (e*G(1, z)^3)/(6 - 6*z) - (24*e*G(0, 0, 1, z))/(-1 + z) + (24*e*G(0, 1, 1, z))/(-1 + z) + (9*e*Log(1 - z)^3)/(2*(-1 + z)) + ((-6*Pi^2*e)/(-1 + z) + (3*(1 - 5*e + 6*e^2))/(e - z*e))*Log(z) - (15*(-1 + 5*e)*Log(z)^2)/(2*(-1 + z)) + (17*e*Log(z)^3)/(2 - 2*z) + G(1, z)^2*((1 - 5*e)/(2 - 2*z) + (3*e*Log(1 - z))/(2*(-1 + z)) + (3*e*Log(z))/(2 - 2*z)) + Log(1 - z)^2*((9 - 45*e)/(2 - 2*z) + (27*e*Log(z))/(2 - 2*z)) + Log(1 - z)*((-6*Pi^2*e)/(-1 + z) + (3*(1 - 5*e + 6*e^2))/((-1 + z)*e) + ((9 - 45*e)*Log(z))/(-1 + z) + (45*e*Log(z)^2)/(2 - 2*z)) + G(1, z)*((2*Pi^2*e)/(-1 + z) + (1 - 5*e + 6*e^2)/(e - z*e) + (9*e*Log(1 - z)^2)/(2 - 2*z) + (3*(-1 + 5*e)*Log(z))/(-1 + z) + (15*e*Log(z)^2)/(2*(-1 + z)) + Log(1 - z)*((3 - 15*e)/(-1 + z) + (9*e*Log(z))/(-1 + z))) + (12*e*Zeta(3))/(-1 + z)) + Log(1 - z)^2*((Pi^2*(3 - 15*e))/(4 - 4*z) + (27*(1 - 5*e + 6*e^2))/(2*(-1 + z)*e^2) + ((21*Pi^2*e)/(4*(-1 + z)) + (9*(1 - 5*e + 6*e^2))/(e - z*e))*Log(z) + ((9 - 45*e)*Log(z)^2)/(4 - 4*z) + (15*e*Log(z)^3)/(2*(-1 + z)) + (81*e*Zeta(3))/(2*(-1 + z))) + Log(z)*((113*Pi^4*e)/(180*(-1 + z)) - (2*(1 - 5*e + 6*e^2))/((-1 + z)*e^3) + (7*Pi^2*(1 - 5*e + 6*e^2))/(6*(-1 + z)*e) + (3*(-1 + 5*e)*Zeta(3))/(-1 + z)) + G(1, z)*((5*Pi^4*e)/(36*(-1 + z)) + (Pi^2*(1 - 5*e + 6*e^2))/(6*e - 6*z*e) + (9*e*Log(1 - z)^3*Log(z))/(2 - 2*z) + ((25*Pi^2*e)/(12 - 12*z) + (2*(1 - 5*e + 6*e^2))/(e - z*e))*Log(z)^2 - (13*(-1 + 5*e)*Log(z)^3)/(6*(-1 + z)) + (5*e*Log(z)^4)/(3 - 3*z) + Log(1 - z)^2*((3*Pi^2*e)/(4 - 4*z) - (9*(-1 + 5*e)*Log(z))/(2*(-1 + z)) - (9*e*Log(z)^2)/(-1 + z)) + ((9 - 45*e)*Zeta(3))/(-1 + z) + Log(1 - z)*((Pi^2*(1 - 5*e))/(2*(-1 + z)) + ((7*Pi^2*e)/(2 - 2*z) + (3*(1 - 5*e + 6*e^2))/(e - z*e))*Log(z) + ((6 - 30*e)*Log(z)^2)/(-1 + z) + (13*e*Log(z)^3)/(2 - 2*z) - (27*e*Zeta(3))/(-1 + z)) + Log(z)*((-7*Pi^2*(-1 + 5*e))/(6*(-1 + z)) + (1 - 5*e + 6*e^2)/((-1 + z)*e^2) - (3*e*Zeta(3))/(-1 + z))) + Log(1 - z)*((5*Pi^4*e)/(12 - 12*z) - (9*(1 - 5*e + 6*e^2))/((-1 + z)*e^3) - (Pi^2*(1 - 5*e + 6*e^2))/(2*e - 2*z*e) + ((25*Pi^2*e)/(4*(-1 + z)) + (3*(1 - 5*e + 6*e^2))/(2*(-1 + z)*e))*Log(z)^2 + (5*(-1 + 5*e)*Log(z)^3)/(-1 + z) + (37*e*Log(z)^4)/(8*(-1 + z)) + (27*(-1 + 5*e)*Zeta(3))/(-1 + z) + Log(z)*((Pi^2*(7 - 35*e))/(2 - 2*z) + (6*(1 - 5*e + 6*e^2))/((-1 + z)*e^2) + (9*e*Zeta(3))/(-1 + z))) + (117*e*Zeta(5))/(-1 + z)):



==> anc/results.txt <==
#Forumla 3.4 in the paper. 
sgg_reg:=+1*(Nf^2*(e^(-1)*((2*(-1 + z))/27)+1*(-((-1 + z)*(-109 + 12*z + 3*z^2 + 96*Log(1 - z)))/162)))+N*(Nf*(e^(-3)*((8*z^2)/9)+e^(-2)*((48 - 21*z + 88*z^2 - 27*z^3 - 6*z^2*Log(z) - 6*Log(1 - z)*(19*z^2 + 9*(-6 + 12*z - 9*z^2 + 2*z^3)*Log(z)))/27)+e^(-1)*((1593 - 1350*z + 2089*z^2 - 114*Pi^2*z^2 - 972*z^3 - 12*(6 - 6*z + 11*z^2)*Log(z) + 54*z^2*Log(z)^2 + 18*Log(1 - z)^2*(127*z^2 + 81*(-6 + 12*z - 9*z^2 + 2*z^3)*Log(z)) + 6*Log(1 - z)*(-228 + 84*z - 418*z^2 + 144*z^3 - 12*(-63 + 126*z - 70*z^2 + 9*z^3)*Log(z) + 27*(-6 + 12*z - 9*z^2 + 2*z^3)*Log(z)^2))/162)+1*((4*z^2*G(0, 0, 1, z))/3 + (4*z^2*G(0, 1, 1, z))/9 + (2*z*G(0, 1, z)*(3*(1 + z)^2 - 2*z*Log(1 - z)))/9 + (38823 - 1314*Pi^2 - 45546*z + 612*Pi^2*z + 48991*z^2 - 2238*Pi^2*z^2 - 23220*z^3 + 864*Pi^2*z^3 + 24*(-66 + 66*z + (-85 + 21*Pi^2)*z^2)*Log(z) - 108*(-6 + 6*z - 5*z^2 + 6*z^3)*Log(z)^2 - 324*z^2*Log(z)^3 - 36*Log(1 - z)^3*(1081*z^2 + 567*(-6 + 12*z - 9*z^2 + 2*z^3)*Log(z)) - 18*Log(1 - z)^2*(-1326 + 264*z - 2596*z^2 + 864*z^3 - 12*(-567 + 1134*z - 610*z^2 + 81*z^3)*Log(z) + 243*(-6 + 12*z - 9*z^2 + 2*z^3)*Log(z)^2) - 12*Log(1 - z)*(4512 - 4206*z - 52*(-113 + 6*Pi^2)*z^2 - 3006*z^3 + 54*z^4 - 6*(705 - 1551*z + 820*z^2 - 81*z^3 + 18*Pi^2*(-6 + 12*z - 9*z^2 + 2*z^3))*Log(z) - 54*(-21 + 42*z - 25*z^2 + 3*z^3)*Log(z)^2 + 27*(-6 + 12*z - 9*z^2 + 2*z^3)*Log(z)^3))/972 - 8*z^2*Zeta(3))))+N^2*(1*(e^(-5)*((38*z*(2 - z + z^2))/3)+e^(-4)*((99 - 244*z + 366*z^2 - 244*z^3 + 23*z^4 - 216*(2 - 6*z + 9*z^2 - 6*z^3 + 3*z^4)*Log(1 - z) - 56*(1 - z + z^2)^2*Log(z))/(6*(-1 + z)))+e^(-3)*((108*(57 - 134*z + 201*z^2 - 134*z^3 + 67*z^4)*Log(1 - z)^2 + 3*Log(1 - z)*(-3*(109 - 580*z + 870*z^2 - 580*z^3 + 37*z^4) + 488*(1 - z + z^2)^2*Log(z)) - 4*((-1 + z)*(177 + 90*(-5 + Pi^2)*z + (454 - 45*Pi^2)*z^2 + 3*(-59 + 15*Pi^2)*z^3) - 42*(1 - z + z^2)^2*Log(z) - 57*(1 - z + z^2)^2*Log(z)^2))/(18*(-1 + z)))+e^(-2)*((24*(1 - z + z^2)^2*G(0, 0, 1, z))/(-1 + z) + (32*(1 - z + z^2)^2*G(0, 1, 1, z))/(3*(-1 + z)) - (2*G(0, 1, z)*(-33 + 60*z - 60*z^3 + 33*z^4 + 16*(1 - z + z^2)^2*Log(1 - z)))/(3*(-1 + z)) + (-288*(1379 - 2990*z + 4485*z^2 - 2990*z^3 + 1495*z^4)*Log(1 - z)^3 - 36*Log(1 - z)^2*(-1891 + 14332*z - 21498*z^2 + 14332*z^3 - 1171*z^4 + 2920*(1 - z + z^2)^2*Log(z)) + 3*Log(1 - z)*(8*(-6299 + 22028*z - 31534*z^2 + 22104*z^3 - 6299*z^4 + 8*Pi^2*(143 - 472*z + 708*z^2 - 472*z^3 + 236*z^4)) - 3*(4206 - 11512*z + 21345*z^2 - 17939*z^3 + 7804*z^4)*Log(z) - 10272*(1 - z + z^2)^2*Log(z)^2) + 8*(-((-1 + z)*(6319 - 18171*z + 17285*z^2 - 7465*z^3 + 3*Pi^2*(-275 + 609*z - 897*z^2 + 227*z^3))) + 12*(z*(-36 + 71*z - 35*z^2) + 22*Pi^2*(1 - z + z^2)^2)*Log(z) + 36*(-19 + 2*z + 42*z^2 - 58*z^3 + 14*z^4)*Log(z)^2 - 612*(1 - z + z^2)^2*Log(z)^3))/(432*(-1 + z)) - (8*(-5 - 58*z + 87*z^2 - 58*z^3 + 29*z^4)*Zeta(3))/(3*(-1 + z)))+e^(-1)*((44*(1 - z + z^2)^2*G(0, 1, z)^2)/(-1 + z) - (272*(1 - z + z^2)^2*G(0, 0, 0, 1, z))/(-1 + z) - (152*(1 - z + z^2)^2*G(0, 0, 1, 1, z))/(-1 + z) - (2*G(0, 0, 1, z)*(91 + 68*z - 552*z^2 + 668*z^3 - 239*z^4 + 492*(1 - z + z^2)^2*Log(1 - z) - 228*(1 - z + z^2)^2*Log(z)))/(3*(-1 + z)) - (4*G(0, 1, 1, z)*(63 - 8*z - 273*z^2 + 372*z^3 - 146*z^4 + 56*(1 - z + z^2)^2*Log(1 - z) + 2*(1 - z + z^2)^2*Log(z)))/(3*(-1 + z)) + (2*G(0, 1, z)*(370 + 66*Pi^2 - 658*z - 132*Pi^2*z + 477*z^2 + 198*Pi^2*z^2 - 20*z^3 - 132*Pi^2*z^3 - 169*z^4 + 66*Pi^2*z^4 + 336*(1 - z + z^2)^2*Log(1 - z)^2 - 3*(-55 + 28*z + 198*z^2 - 292*z^3 + 121*z^4)*Log(z) - 198*(1 - z + z^2)^2*Log(z)^2 + 6*Log(1 - z)*(-113 + 240*z - 75*z^2 - 140*z^3 + 96*z^4 + 68*(1 - z + z^2)^2*Log(z))))/(9*(-1 + z)) + (19440*(1245 - 2602*z + 3903*z^2 - 2602*z^3 + 1301*z^4)*Log(1 - z)^4 + 360*Log(1 - z)^3*(-3*(5831 - 43532*z + 65298*z^2 - 43532*z^3 + 4903*z^4) + 13400*(1 - z + z^2)^2*Log(z)) - 45*Log(1 - z)^2*(8*(-50891 + 177980*z - 254686*z^2 + 178488*z^3 - 50891*z^4 + 80*Pi^2*(160 - 398*z + 597*z^2 - 398*z^3 + 199*z^4)) - 3*(35582 - 111928*z + 196905*z^2 - 159531*z^3 + 62332*z^4)*Log(z) - 53280*(1 - z + z^2)^2*Log(z)^2) - 15*Log(1 - z)*(-16*(-89487 + 310536*z - 443600*z^2 + 308612*z^3 - 89949*z^4 - 864*z^5 + 216*z^6 + 6*Pi^2*(715 - 3716*z + 6144*z^2 - 4476*z^3 + 761*z^4)) + 24*(-1930 + 5755*z - 4081*z^2 - 3242*z^3 + 3498*z^4 + 3280*Pi^2*(1 - z + z^2)^2)*Log(z) - 9*(4334 - 3064*z + 4833*z^2 - 4371*z^3 + 5116*z^4)*Log(z)^2 - 43200*(1 - z + z^2)^2*Log(z)^3) + 16*(36*Pi^4*(-31 - 6*z + 9*z^2 - 6*z^3 + 3*z^4) - 30*Pi^2*(1229 - 5030*z + 7720*z^2 - 5687*z^3 + 1768*z^4) + 5*(52317 - 211767*z + 318511*z^2 - 223117*z^3 + 64056*z^4) + 60*(-708 + 618*z + 151*z^2 - 88*z^3 - 351*z^4 + 6*Pi^2*(-11 - 14*z + 66*z^2 - 74*z^3 + 22*z^4))*Log(z) - 90*(38*Pi^2*(1 - z + z^2)^2 + z*(624 - 1350*z + 1265*z^2 - 539*z^3))*Log(z)^2 - 180*(-51 - 18*z + 177*z^2 - 218*z^3 + 59*z^4)*Log(z)^3 + 6075*(1 - z + z^2)^2*Log(z)^4))/(12960*(-1 + z)) + (4*(-131 + 416*z - 684*z^2 + 496*z^3 - 107*z^4 + 2*(121 - 566*z + 849*z^2 - 566*z^3 + 283*z^4)*Log(1 - z) - 12*(1 - z + z^2)^2*Log(z))*Zeta(3))/(3*(-1 + z)))+1*((8*(11 - 9*z - 9*z^2 + 11*z^3)*G(-1, 0, 0, 1, z))/3 + (16*(11 - 9*z - 9*z^2 + 11*z^3)*G(-1, 0, 1, 1, z))/3 - (32*(1 - z + z^2)^2*G(0, -1, 0, 0, 1, z))/(-1 + z) - (64*(1 - z + z^2)^2*G(0, -1, 0, 1, 1, z))/(-1 + z) - (128*(1 - z + z^2)^2*G(0, 0, -1, 0, 1, z))/(-1 + z) + (384*(1 - z + z^2)^2*G(0, 0, 0, 0, -1, z))/(-1 + z) + (456*(1 - z + z^2)^2*G(0, 0, 0, 0, 1, z))/(-1 + z) + (1704*(1 - z + z^2)^2*G(0, 0, 0, 1, 1, z))/(-1 + z) + (608*(1 - z + z^2)^2*G(0, 0, 1, 0, 1, z))/(-1 + z) - (2112*(1 - z + z^2)^2*G(0, 0, 1, 1, 1, z))/(-1 + z) - (968*(1 - z + z^2)^2*G(0, 1, 0, 1, 1, z))/(-1 + z) + (32*(1 - z + z^2)^2*G(0, 1, 1, 1, 1, z))/(3*(-1 + z)) - (4*G(0, 1, 1, 1, z)*(33*(-11 + 8*z + 33*z^2 - 52*z^3 + 22*z^4) + 8*(1 - z + z^2)^2*Log(1 - z)))/(3*(-1 + z)) + (16*(11 - 9*z - 9*z^2 + 11*z^3)*G(-1, 0, 1, z)*(Log(1 - z) - Log(z)))/3 - (2*G(0, 1, z)^2*(-33 + 288*z - 462*z^2 + 328*z^3 - 55*z^4 + 726*(1 - z + z^2)^2*Log(1 - z) - 216*(1 - z + z^2)^2*Log(z)))/(3*(-1 + z)) + (8*G(0, 0, 0, -1, z)*(11 - 20*z + 20*z^3 - 11*z^4 + 36*(1 - z + z^2)^2*Log(1 - z) - 36*(1 - z + z^2)^2*Log(z)))/(-1 + z) + (2*G(0, 0, 0, 1, z)*(265 + 1220*z - 3660*z^2 + 3660*z^3 - 1077*z^4 + 3108*(1 - z + z^2)^2*Log(1 - z) - 24*(1 - z + z^2)^2*Log(z)))/(3*(-1 + z)) - (16*G(0, -1, 0, 1, z)*(11 - 20*z + 20*z^3 - 11*z^4 + 12*(1 - z + z^2)^2*Log(1 - z) - 12*(1 - z + z^2)^2*Log(z)))/(3*(-1 + z)) + (4*G(0, 0, 1, 1, z)*(246 + 192*z - 1473*z^2 + 1772*z^3 - 623*z^4 + 768*(1 - z + z^2)^2*Log(1 - z) + 84*(1 - z + z^2)^2*Log(z)))/(3*(-1 + z)) + (8*G(0, 0, -1, z)*(16*Pi^2*(1 - z + z^2)^2 + 24*(1 - z + z^2)^2*Log(1 - z)^2 + (-33 + 60*z - 60*z^3 + 33*z^4)*Log(z) + 36*(1 - z + z^2)^2*Log(z)^2 - 3*Log(1 - z)*(-11 + 20*z - 20*z^3 + 11*z^4 + 24*(1 - z + z^2)^2*Log(z))))/(3*(-1 + z)) + (2*G(0, 1, 1, z)*(-1010 + 238*Pi^2 - 448*z - 476*Pi^2*z + 3473*z^2 + 714*Pi^2*z^2 - 4240*z^3 - 476*Pi^2*z^3 + 2225*z^4 + 238*Pi^2*z^4 + 1272*(1 - z + z^2)^2*Log(1 - z)^2 + 12*(-65 + 70*z + 135*z^2 - 250*z^3 + 111*z^4)*Log(z) - 810*(1 - z + z^2)^2*Log(z)^2 + 6*Log(1 - z)*(331 - 24*z - 1449*z^2 + 1956*z^3 - 758*z^4 + 280*(1 - z + z^2)^2*Log(z))))/(9*(-1 + z)) + (2*G(0, 0, 1, z)*(-505 + 138*Pi^2 - 1382*z - 276*Pi^2*z + 4233*z^2 + 414*Pi^2*z^2 - 4402*z^3 - 276*Pi^2*z^3 + 2056*z^4 + 138*Pi^2*z^4 + 8316*(1 - z + z^2)^2*Log(1 - z)^2 + 3*(-85 - 740*z + 1890*z^2 - 1780*z^3 + 487*z^4)*Log(z) - 360*(1 - z + z^2)^2*Log(z)^2 - 6*Log(1 - z)*(-158 - 808*z + 2397*z^2 - 2388*z^3 + 711*z^4 + 762*(1 - z + z^2)^2*Log(z))))/(9*(-1 + z)) + (-2592*(96503 - 197774*z + 296661*z^2 - 197774*z^3 + 98887*z^4)*Log(1 - z)^5 - 540*Log(1 - z)^4*(-190759 + 1276684*z - 1915026*z^2 + 1276684*z^3 - 178663*z^4 + 26440*(1 - z + z^2)^2*Log(z)) + 90*Log(1 - z)^3*(8*(-426845 + 1499588*z - 2149810*z^2 + 1503912*z^3 - 426845*z^4 + 16*Pi^2*(7225 - 16118*z + 24177*z^2 - 16118*z^3 + 8059*z^4)) - 3*(298354 - 1067144*z + 1771167*z^2 - 1356845*z^3 + 461668*z^4)*Log(z) - 246432*(1 - z + z^2)^2*Log(z)^2) + 45*Log(1 - z)^2*(-16*(-763503 + 2654196*z - 3817268*z^2 + 2655368*z^3 - 761193*z^4 - 7776*z^5 + 1944*z^6 + 6*Pi^2*(5073 - 32252*z + 51228*z^2 - 36052*z^3 + 5603*z^4)) + 24*(6054 - 11229*z + 40103*z^2 - 76906*z^3 + 41978*z^4 + 29952*Pi^2*(1 - z + z^2)^2)*Log(z) - 9*(18878 - 26936*z + 77097*z^2 - 84779*z^3 + 51260*z^4)*Log(z)^2 - 195264*(1 - z + z^2)^2*Log(z)^3) + 6*Log(1 - z)*(16*(18*Pi^4*(153 - 74*z + 111*z^2 - 74*z^3 + 37*z^4) + 30*Pi^2*(13425 - 51384*z + 76577*z^2 - 55278*z^3 + 16660*z^4) + 5*(-1227285 + 4328784*z - 6267808*z^2 + 4422808*z^3 - 1273131*z^4 - 14796*z^5 + 4212*z^6)) - 60*(3*Pi^2*(-4398 - 4168*z + 16095*z^2 - 16301*z^3 + 2212*z^4) + 4*(-35892 + 70725*z - 47863*z^2 + 8966*z^3 - 40*z^4 - 864*z^5 + 216*z^6))*Log(z) + 180*(-8930 + 37595*z - 55425*z^2 + 35654*z^3 - 8894*z^4 + 5840*Pi^2*(1 - z + z^2)^2)*Log(z)^2 + 45*(-9070 - 5384*z + 23199*z^2 - 24557*z^3 + 1412*z^4)*Log(z)^3 - 373680*(1 - z + z^2)^2*Log(z)^4) + 16*(-18*Pi^4*(-1329 - 792*z + 6873*z^2 - 8372*z^3 + 3248*z^4) - 30*Pi^2*(29094 - 116727*z + 179023*z^2 - 133513*z^3 + 42123*z^4) + 5*(821637 - 3632157*z + 5693317*z^2 - 3933007*z^3 + 1050210*z^4) + 24*(423*Pi^4*(1 - z + z^2)^2 + 15*Pi^2*z*(-306 + 598*z - 563*z^2 + 271*z^3) - 10*(2130 - 354*z - 2371*z^2 + 64*z^3 + 1908*z^4))*Log(z) - 540*(-600 + 2865*z - 5417*z^2 + 5255*z^3 - 2337*z^4 + 2*Pi^2*(-19 - 82*z + 273*z^2 - 282*z^3 + 91*z^4))*Log(z)^2 + 540*(10*Pi^2*(1 - z + z^2)^2 + z*(704 - 1471*z + 1351*z^2 - 584*z^3))*Log(z)^3 + 1350*(-27 - 6*z + 84*z^2 - 106*z^3 + 28*z^4)*Log(z)^4 - 18954*(1 - z + z^2)^2*Log(z)^5))/(77760*(-1 + z)) + (2*(-1619 - 334*Pi^2 + 6656*z - 820*Pi^2*z - 10212*z^2 + 1230*Pi^2*z^2 + 7468*z^3 - 820*Pi^2*z^3 - 2293*z^4 + 410*Pi^2*z^4 - 24*(440 - 1282*z + 1923*z^2 - 1282*z^3 + 641*z^4)*Log(1 - z)^2 - 12*(-6 - 48*z + 147*z^2 - 148*z^3 + 49*z^4)*Log(z) + 96*(1 - z + z^2)^2*Log(z)^2 - 3*Log(1 - z)*(-1793 + 7420*z - 11850*z^2 + 8380*z^3 - 1673*z^4 + 184*(1 - z + z^2)^2*Log(z)))*Zeta(3))/(9*(-1 + z)) + G(0, -1, z)*((-4*(4*Pi^2*(-11 + 20*z - 20*z^3 + 11*z^4) + 48*Pi^2*(1 - z + z^2)^2*Log(z) + 9*(-11 + 20*z - 20*z^3 + 11*z^4)*Log(z)^2 + 36*(1 - z + z^2)^2*Log(z)^3 + 6*Log(1 - z)^2*(-11 + 20*z - 20*z^3 + 11*z^4 + 12*(1 - z + z^2)^2*Log(z)) + 6*Log(1 - z)*(4*Pi^2*(1 - z + z^2)^2 + (33 - 60*z + 60*z^3 - 33*z^4)*Log(z) - 18*(1 - z + z^2)^2*Log(z)^2)))/(9*(-1 + z)) + (32*(1 - z + z^2)^2*Zeta(3))/(-1 + z)) + G(0, 1, z)*((-456*(1 - z + z^2)^2*G(0, 0, 1, z))/(-1 + z) + (368*(1 - z + z^2)^2*G(0, 1, 1, z))/(-1 + z) - (-2*(4292 - 10700*z + 10539*z^2 - 2870*z^3 - 1261*z^4 + 3*Pi^2*(22 - 280*z + 495*z^2 - 380*z^3 + 77*z^4)) + 7536*(1 - z + z^2)^2*Log(1 - z)^3 + 6*(-505 + 130*z + 1026*z^2 - 1494*z^3 + 843*z^4 + 180*Pi^2*(1 - z + z^2)^2)*Log(z) + 9*(11 - 404*z + 726*z^2 - 564*z^3 + 99*z^4)*Log(z)^2 - 864*(1 - z + z^2)^2*Log(z)^3 + 18*Log(1 - z)^2*(-735 + 1976*z - 1479*z^2 - 4*z^3 + 354*z^4 + 1010*(1 - z + z^2)^2*Log(z)) + 6*Log(1 - z)*(2624 - 5360*z + 4919*z^2 - 1572*z^3 - 611*z^4 + 688*Pi^2*(1 - z + z^2)^2 - 6*(-79 - 180*z + 720*z^2 - 780*z^3 + 251*z^4)*Log(z) - 1080*(1 - z + z^2)^2*Log(z)^2))/(27*(-1 + z)) + (144*(1 - z + z^2)^2*Zeta(3))/(-1 + z)) + G(-1, z)*((4*(11 - 9*z - 9*z^2 + 11*z^3)*(4*Pi^2*Log(z) + 6*Log(1 - z)^2*Log(z) + 3*Log(z)^3 + Log(1 - z)*(2*Pi^2 - 9*Log(z)^2)))/9 - (8*(11 - 9*z - 9*z^2 + 11*z^3)*Zeta(3))/3) + (4*(1057 + 454*z - 681*z^2 + 454*z^3 - 227*z^4)*Zeta(5))/(3*(-1 + z))))):

#Forumla 3.6 in the paper. 
sgq_reg:=+N^(-2)*(1*(e^(-5)*((-2 + 2*z - z^2)/12)+e^(-4)*((-21 + 30*z - 13*z^2 + 7*(2 - 2*z + z^2)*Log(1 - z))/24)+e^(-3)*((-660 + 1002*z - 429*z^2 + 4*Pi^2*(2 - 2*z + z^2) - 141*(2 - 2*z + z^2)*Log(1 - z)^2 - 3*Log(1 - z)*(-363 + 570*z - 307*z^2 + 60*(2 - 2*z + z^2)*Log(z)))/144)+e^(-2)*(((2 - 2*z + z^2)*G(0, 0, 1, z))/2 + (2 - 2*z + z^2)*G(0, 1, 1, z) + (G(0, 1, z)*(z*(-2 + 3*z) - 2*(2 - 2*z + z^2)*Log(z)))/4 + (-5817 + 84*Pi^2 + 9282*z - 144*Pi^2*z - 3891*z^2 + 88*Pi^2*z^2 + 914*(2 - 2*z + z^2)*Log(1 - z)^3 + 72*(-1 + z)*z*Log(z) - 36*z*(-2 + 3*z)*Log(z)^2 + 3*Log(1 - z)^2*(-2931 + 4650*z - 2555*z^2 + 492*(2 - 2*z + z^2)*Log(z)) + 2*Log(1 - z)*(4965 - 7260*z + 2991*z^2 + 4*Pi^2*(2 - 2*z + z^2) + 18*(87 - 136*z + 74*z^2)*Log(z) + 126*(2 - 2*z + z^2)*Log(z)^2))/288 + ((2 - 2*z + z^2)*Zeta(3))/3)+e^(-1)*((-1 + z - z^2/2)*G(0, 1, z)^2 + (3*(2 - 2*z + z^2)*G(0, 0, 0, 1, z))/2 - (3*(2 - 2*z + z^2)*G(0, 0, 1, 1, z))/2 - 6*(2 - 2*z + z^2)*G(0, 1, 1, 1, z) + (G(0, 0, 1, z)*(9 - 2*z - 11*z^2 + 2*(2 - 2*z + z^2)*Log(1 - z) - 6*(2 - 2*z + z^2)*Log(z)))/4 + (G(0, 1, z)*(-2*Pi^2 - 10*z + 2*Pi^2*z + 10*z^2 - Pi^2*z^2 + 4*(2 - 2*z + z^2)*Log(1 - z)^2 + (-9 + 6*z + 5*z^2)*Log(z) + 3*(2 - 2*z + z^2)*Log(z)^2 + Log(1 - z)*(7*(2 - 3*z)*z + 2*(2 - 2*z + z^2)*Log(z))))/4 + G(0, 1, 1, z)*(-5*(2 - 2*z + z^2)*Log(1 - z) + (18 - 10*z - 13*z^2 + 6*(2 - 2*z + z^2)*Log(z))/4) + (-68205*(2 - 2*z + z^2)*Log(1 - z)^4 - 30*Log(1 - z)^3*(-23205 + 36390*z - 19549*z^2 + 3060*(2 - 2*z + z^2)*Log(z)) - 30*Log(1 - z)^2*(38505 - 55164*z + 22227*z^2 + 20*Pi^2*(2 - 2*z + z^2) + 18*(819 - 1264*z + 670*z^2)*Log(z) + 990*(2 - 2*z + z^2)*Log(z)^2) - 2*(178*Pi^4*(2 - 2*z + z^2) - 30*Pi^2*(235 - 430*z + 224*z^2) + 45*(7959 - 12918*z + 5311*z^2) + 540*z*(8 - 8*z + Pi^2*(-2 + 3*z))*Log(z) + 5940*(-1 + z)*z*Log(z)^2 - 540*z*(-2 + 3*z)*Log(z)^3) + 60*Log(1 - z)*(Pi^2*(-390 + 744*z - 532*z^2) + 3*(6823 - 10534*z + 4063*z^2) + 6*(705 - 939*z + 438*z^2 + 26*Pi^2*(2 - 2*z + z^2))*Log(z) - 9*(69 - 104*z + 54*z^2)*Log(z)^2 - 66*(2 - 2*z + z^2)*Log(z)^3))/8640 + ((78 - 126*z + 71*z^2 + 4*(2 - 2*z + z^2)*Log(1 - z))*Zeta(3))/12)+1*(3*(2 - 2*z + z^2)*G(0, 0, 0, 0, 1, z) - 8*(2 - 2*z + z^2)*G(0, 0, 0, 1, 1, z) - (11*(2 - 2*z + z^2)*G(0, 0, 1, 0, 1, z))/2 + (69*(2 - 2*z + z^2)*G(0, 0, 1, 1, 1, z))/2 + (19*(2 - 2*z + z^2)*G(0, 1, 0, 1, 1, z))/2 + 29*(2 - 2*z + z^2)*G(0, 1, 1, 1, 1, z) + (G(0, 0, 0, 1, z)*(27 - 62*z + 51*z^2 - 54*(2 - 2*z + z^2)*Log(1 - z) - 12*(2 - 2*z + z^2)*Log(z)))/4 + (G(0, 0, 1, 1, z)*(-27 - 10*z + 57*z^2 + 6*(2 - 2*z + z^2)*Log(1 - z) - 12*(2 - 2*z + z^2)*Log(z)))/4 + (G(0, 1, z)^2*(-18 + 26*z - 11*z^2 + 38*(2 - 2*z + z^2)*Log(1 - z) - 10*(2 - 2*z + z^2)*Log(z)))/8 + G(0, 1, 1, 1, z)*(-27 + (35*z)/2 + (63*z^2)/4 + 28*(2 - 2*z + z^2)*Log(1 - z) - 6*(2 - 2*z + z^2)*Log(z)) + (G(0, 1, 1, z)*(180 - 20*Pi^2 - 42*z + 20*Pi^2*z - 111*z^2 - 10*Pi^2*z^2 + 126*(2 - 2*z + z^2)*Log(1 - z)^2 + (81 - 42*z - 63*z^2)*Log(z) + 18*(2 - 2*z + z^2)*Log(z)^2 - 3*Log(1 - z)*(90 - 46*z - 71*z^2 + 30*(2 - 2*z + z^2)*Log(z))))/12 + (G(0, 0, 1, z)*(30 - 2*Pi^2 + 6*z + 2*Pi^2*z - 30*z^2 - Pi^2*z^2 - 49*(2 - 2*z + z^2)*Log(1 - z)^2 + (-27 + 46*z - 27*z^2)*Log(z) + 6*(2 - 2*z + z^2)*Log(z)^2 + Log(1 - z)*(9 - 58*z + 73*z^2 + 38*(2 - 2*z + z^2)*Log(z))))/4 + (257622*(2 - 2*z + z^2)*Log(1 - z)^5 + 15*Log(1 - z)^4*(-182967 + 282210*z - 146591*z^2 + 16860*(2 - 2*z + z^2)*Log(z)) - 20*Log(1 - z)^3*(-302775 + 428676*z - 170445*z^2 + 452*Pi^2*(2 - 2*z + z^2) - 18*(6021 - 9184*z + 4746*z^2)*Log(z) - 5778*(2 - 2*z + z^2)*Log(z)^2) - 60*Log(1 - z)^2*(Pi^2*(-3390 + 6192*z - 4208*z^2) + 3*(51497 - 78026*z + 29129*z^2) + 6*(6705 - 8895*z + 4044*z^2 + 248*Pi^2*(2 - 2*z + z^2))*Log(z) - 9*(693 - 1096*z + 614*z^2)*Log(z)^2 - 534*(2 - 2*z + z^2)*Log(z)^3) + 4*(15*Pi^2*(1981 - 3586*z + 1612*z^2) + Pi^4*(39 - 1224*z + 1822*z^2) - 90*(15556 - 25513*z + 10373*z^2) - 90*z*(111 - 135*z + Pi^2*(-40 + 21*z))*Log(z) + 135*z*(45*(4 - 3*z) + Pi^2*(-4 + 6*z))*Log(z)^2 + 90*z*(-58 + 61*z)*Log(z)^3 - 270*z*(-2 + 3*z)*Log(z)^4) + 4*Log(1 - z)*(308*Pi^4*(2 - 2*z + z^2) - 60*Pi^2*(835 - 1426*z + 698*z^2) + 90*(26829 - 42555*z + 16630*z^2) - 90*(-3774 + 5046*z - 1605*z^2 + 48*z^3 + 2*Pi^2*(147 - 202*z + 85*z^2))*Log(z) - 90*(525 - 579*z + 252*z^2 + 26*Pi^2*(2 - 2*z + z^2))*Log(z)^2 - 90*(-33 + 28*z + 4*z^2)*Log(z)^3 + 765*(2 - 2*z + z^2)*Log(z)^4))/17280 + ((2310 - 4*Pi^2 - 3570*z + 4*Pi^2*z + 1641*z^2 - 2*Pi^2*z^2 - 204*(2 - 2*z + z^2)*Log(1 - z)^2 + 108*z*(-2 + 3*z)*Log(z) + 6*Log(1 - z)*(-570 + 978*z - 613*z^2 + 24*(2 - 2*z + z^2)*Log(z)))*Zeta(3))/72 + G(0, 1, z)*(4*(2 - 2*z + z^2)*G(0, 0, 1, z) - (7*(2 - 2*z + z^2)*G(0, 1, 1, z))/2 + (-54*Pi^2 - 492*z + 76*Pi^2*z + 357*z^2 - 30*Pi^2*z^2 - 224*(2 - 2*z + z^2)*Log(1 - z)^3 + 6*(-60 + 24*z + 25*z^2 + 2*Pi^2*(2 - 2*z + z^2))*Log(z) + 18*(3 - 2*z)^2*Log(z)^2 - 24*(2 - 2*z + z^2)*Log(z)^3 + 6*Log(1 - z)^2*(36 - 122*z + 127*z^2 + 36*(2 - 2*z + z^2)*Log(z)) + 4*Log(1 - z)*(9*(22 - 21*z)*z + 22*Pi^2*(2 - 2*z + z^2) + (27 + 24*z - 78*z^2)*Log(z) - 42*(2 - 2*z + z^2)*Log(z)^2))/48 + 3*(2 - 2*z + z^2)*Zeta(3)) - 11*(2 - 2*z + z^2)*Zeta(5))))+N^(-1)*(Nf*(e^(-4)*((2 - 2*z + z^2)/9)+e^(-3)*((65 - 92*z + 40*z^2 - 48*(2 - 2*z + z^2)*Log(1 - z))/54)+e^(-2)*((1961 - 3014*z + 1285*z^2 - 12*Pi^2*(2 - 2*z + z^2) + 1152*(2 - 2*z + z^2)*Log(1 - z)^2 - 12*Log(1 - z)*(4*(65 - 92*z + 40*z^2) + 27*(2 - 2*z + z^2)*Log(z)))/324)+e^(-1)*(((-2 + 2*z - z^2)*G(0, 0, 1, z))/3 - (2*(2 - 2*z + z^2)*G(0, 1, 1, z))/3 + (G(0, 1, z)*((2 - 3*z)*z + 2*(2 - 2*z + z^2)*Log(z)))/6 + (52259 - 780*Pi^2 - 84254*z + 1212*Pi^2*z + 35407*z^2 - 642*Pi^2*z^2 - 18432*(2 - 2*z + z^2)*Log(1 - z)^3 - 324*(-1 + z)*z*Log(z) + 162*z*(-2 + 3*z)*Log(z)^2 + 36*Log(1 - z)^2*(32*(65 - 92*z + 40*z^2) + 261*(2 - 2*z + z^2)*Log(z)) + 6*Log(1 - z)*(-15013 + 22492*z - 9335*z^2 + 96*Pi^2*(2 - 2*z + z^2) - 54*(29 - 40*z + 16*z^2)*Log(z) + 108*(2 - 2*z + z^2)*Log(z)^2))/1944 - (7*(2 - 2*z + z^2)*Zeta(3))/9)+1*(((2 - 2*z + z^2)*G(0, 1, z)^2)/3 + (-2 + 2*z - z^2)*G(0, 0, 0, 1, z) + (2 - 2*z + z^2)*G(0, 0, 1, 1, z) + 4*(2 - 2*z + z^2)*G(0, 1, 1, 1, z) + (G(0, 1, 1, z)*(-58 + 34*z + 37*z^2 + 60*(2 - 2*z + z^2)*Log(1 - z) - 18*(2 - 2*z + z^2)*Log(z)))/18 + (G(0, 0, 1, z)*(-29 + 8*z + 32*z^2 - 6*(2 - 2*z + z^2)*Log(1 - z) + 18*(2 - 2*z + z^2)*Log(z)))/18 + (G(0, 1, z)*(12*Pi^2 + 62*z - 12*Pi^2*z - 63*z^2 + 6*Pi^2*z^2 - 24*(2 - 2*z + z^2)*Log(1 - z)^2 + (58 - 40*z - 28*z^2)*Log(z) - 18*(2 - 2*z + z^2)*Log(z)^2 - 6*Log(1 - z)*(7*(2 - 3*z)*z + 2*(2 - 2*z + z^2)*Log(z))))/36 + (3276185 - 60855*Pi^2 + 342*Pi^4 - 5397980*z + 103650*Pi^2*z - 342*Pi^4*z + 2243395*z^2 - 49890*Pi^2*z^2 + 171*Pi^4*z^2 + 552960*(2 - 2*z + z^2)*Log(1 - z)^4 + 810*z*(-25*(-1 + z) + Pi^2*(-6 + 9*z))*Log(z) + 405*z*(-68 + 69*z)*Log(z)^2 - 2430*z*(-2 + 3*z)*Log(z)^3 - 180*Log(1 - z)^3*(256*(65 - 92*z + 40*z^2) + 1971*(2 - 2*z + z^2)*Log(z)) - 45*Log(1 - z)^2*(-118079 + 175076*z - 71845*z^2 + 840*Pi^2*(2 - 2*z + z^2) - 18*(841 - 1144*z + 440*z^2)*Log(z) + 1188*(2 - 2*z + z^2)*Log(z)^2) + 30*Log(1 - z)*(-192701 + 302591*z - 123538*z^2 + 3*Pi^2*(1040 - 1598*z + 829*z^2) + 27*(-485 + 718*z - 250*z^2 + 18*Pi^2*(2 - 2*z + z^2))*Log(z) + 27*(58 - 70*z + 17*z^2)*Log(z)^2))/29160 + ((-563 + 842*z - 415*z^2 + 282*(2 - 2*z + z^2)*Log(1 - z))*Zeta(3))/54)))+1*(1*(e^(-5)*((2 - 2*z + z^2)/2)+e^(-4)*((-429*(2 - 2*z + z^2)*Log(1 - z) - 4*(-41 + 68*z - 25*z^2 + 3*(2 - 2*z + z^2)*Log(z)))/72)+e^(-3)*((3428 - 408*Pi^2 - 5372*z + 408*Pi^2*z + 2086*z^2 - 204*Pi^2*z^2 + 10287*(2 - 2*z + z^2)*Log(1 - z)^2 - 36*(6 - 6*z + z^2)*Log(z) + 108*(2 - 2*z + z^2)*Log(z)^2 + 3*Log(1 - z)*(-1067 + 1742*z + 95*z^2 + 804*(2 - 2*z + z^2)*Log(z)))/432)+e^(-2)*(((2 - 2*z + z^2)*G(0, 0, 1, z))/2 - (2*(2 - 2*z + z^2)*G(0, 1, 1, z))/3 + (G(0, 1, z)*(-4*(2 - 2*z + z^2)*Log(1 - z) + 3*(6 + 2*z - 9*z^2 + 2*(2 - 2*z + z^2)*Log(z))))/12 + (-153234*(2 - 2*z + z^2)*Log(1 - z)^3 - 9*Log(1 - z)^2*(-5899 + 10030*z + 2815*z^2 + 6132*(2 - 2*z + z^2)*Log(z)) + 12*Log(1 - z)*(-3299 + 4325*z - 1315*z^2 + 1122*Pi^2*(2 - 2*z + z^2) - 9*(-3 - 162*z + 275*z^2)*Log(z) - 837*(2 - 2*z + z^2)*Log(z)^2) + 4*(13679 - 21698*z + 7846*z^2 - 3*Pi^2*(551 - 974*z + 457*z^2) + 18*(-48 + 57*z - 24*z^2 + 14*Pi^2*(2 - 2*z + z^2))*Log(z) + 162*(3 - 10*z + 8*z^2)*Log(z)^2 - 162*(2 - 2*z + z^2)*Log(z)^3))/2592 - (23*(2 - 2*z + z^2)*Zeta(3))/6)+e^(-1)*((9*(2 - 2*z + z^2)*G(0, 1, z)^2)/4 - 14*(2 - 2*z + z^2)*G(0, 0, 0, 1, z) - 6*(2 - 2*z + z^2)*G(0, 0, 1, 1, z) + (9*(2 - 2*z + z^2)*G(0, 1, 1, 1, z))/2 + (G(0, 1, 1, z)*(46 - 274*z + 301*z^2 + 10*(2 - 2*z + z^2)*Log(1 - z) - 12*(2 - 2*z + z^2)*Log(z)))/12 + G(0, 0, 1, z)*((53 - 260*z + 250*z^2)/12 - 15*(2 - 2*z + z^2)*Log(1 - z) + 8*(2 - 2*z + z^2)*Log(z)) + (G(0, 1, z)*(126 + 8*Pi^2 - z - 8*Pi^2*z - 30*z^2 + 4*Pi^2*z^2 + 23*(2 - 2*z + z^2)*Log(1 - z)^2 + (-17 + 110*z - 127*z^2)*Log(z) - 30*(2 - 2*z + z^2)*Log(z)^2 + Log(1 - z)*(-156 + 18*z + 151*z^2 + 42*(2 - 2*z + z^2)*Log(z))))/12 + (8732205*(2 - 2*z + z^2)*Log(1 - z)^4 + 90*Log(1 - z)^3*(-61565 + 108194*z + 3785*z^2 + 35940*(2 - 2*z + z^2)*Log(z)) - 180*Log(1 - z)^2*(-9985 + 8365*z + 667*z^2 + 9288*Pi^2*(2 - 2*z + z^2) - 9*(637 - 2290*z + 2587*z^2)*Log(z) - 5643*(2 - 2*z + z^2)*Log(z)^2) - 60*Log(1 - z)*(-12013 - 8696*z + 24853*z^2 - 6*Pi^2*(3085 - 5416*z + 1946*z^2) + 36*(90 - 933*z + 468*z^2 + 220*Pi^2*(2 - 2*z + z^2))*Log(z) - 27*(-125 + 146*z + 113*z^2)*Log(z)^2 - 2862*(2 - 2*z + z^2)*Log(z)^3) + 2*(-6552*Pi^4*(2 - 2*z + z^2) - 30*Pi^2*(13859 - 24722*z + 10285*z^2) + 5*(351649 - 542242*z + 180569*z^2) + 1080*(6*(-34 + 21*z + 6*z^2) + Pi^2*(42 - 120*z + 79*z^2))*Log(z) - 3240*(-24 + 133*z - 69*z^2 + 7*Pi^2*(2 - 2*z + z^2))*Log(z)^2 - 1620*(18 - 70*z + 57*z^2)*Log(z)^3 + 7290*(2 - 2*z + z^2)*Log(z)^4))/77760 + ((-961 + 1726*z - 815*z^2 + 1440*(2 - 2*z + z^2)*Log(1 - z) - 12*(2 - 2*z + z^2)*Log(z))*Zeta(3))/36)+1*(3*(-1 + z^2)*G(-1, 0, 0, 1, z) + 6*(-1 + z^2)*G(-1, 0, 1, 1, z) - 2*(2 - 2*z + z^2)*G(0, -1, 0, 0, 1, z) - 4*(2 - 2*z + z^2)*G(0, -1, 0, 1, 1, z) - 8*(2 - 2*z + z^2)*G(0, 0, -1, 0, 1, z) + 24*(2 - 2*z + z^2)*G(0, 0, 0, 0, -1, z) + (71*(2 - 2*z + z^2)*G(0, 0, 0, 0, 1, z))/2 + 89*(2 - 2*z + z^2)*G(0, 0, 0, 1, 1, z) + 29*(2 - 2*z + z^2)*G(0, 0, 1, 0, 1, z) - (205*(2 - 2*z + z^2)*G(0, 0, 1, 1, 1, z))/2 - (91*(2 - 2*z + z^2)*G(0, 1, 0, 1, 1, z))/2 - (59*(2 - 2*z + z^2)*G(0, 1, 1, 1, 1, z))/3 + 6*(-1 + z^2)*G(-1, 0, 1, z)*(Log(1 - z) - Log(z)) + (G(0, 0, 0, 1, z)*(-112 + 486*z - 369*z^2 + 444*(2 - 2*z + z^2)*Log(1 - z) - 22*(2 - 2*z + z^2)*Log(z)))/4 + 9*G(0, 0, 0, -1, z)*(1 - z^2 + 2*(2 - 2*z + z^2)*Log(1 - z) - 2*(2 - 2*z + z^2)*Log(z)) + G(0, -1, 0, 1, z)*(6*(-1 + z^2) - 4*(2 - 2*z + z^2)*Log(1 - z) + 4*(2 - 2*z + z^2)*Log(z)) + G(0, 1, 1, 1, z)*((-53 + 424*z - 502*z^2)/4 - (58*(2 - 2*z + z^2)*Log(1 - z))/3 + 6*(2 - 2*z + z^2)*Log(z)) + (G(0, 0, 1, 1, z)*(-74 + 450*z - 427*z^2 + 198*(2 - 2*z + z^2)*Log(1 - z) + 16*(2 - 2*z + z^2)*Log(z)))/4 + (G(0, 1, z)^2*(101 - 242*z + 91*z^2 - 570*(2 - 2*z + z^2)*Log(1 - z) + 192*(2 - 2*z + z^2)*Log(z)))/24 + G(0, 0, -1, z)*((8*Pi^2*(2 - 2*z + z^2))/3 + 4*(2 - 2*z + z^2)*Log(1 - z)^2 + 9*(-1 + z^2)*Log(z) + 6*(2 - 2*z + z^2)*Log(z)^2 - 3*Log(1 - z)*(3*(-1 + z^2) + 4*(2 - 2*z + z^2)*Log(z))) + (G(0, 1, 1, z)*(-142 + 292*Pi^2 - 3581*z - 292*Pi^2*z + 2002*z^2 + 146*Pi^2*z^2 + 138*(2 - 2*z + z^2)*Log(1 - z)^2 + 18*(-5 - 44*z + 67*z^2)*Log(z) - 324*(2 - 2*z + z^2)*Log(z)^2 + 3*Log(1 - z)*(-257 + 1460*z - 1556*z^2 + 252*(2 - 2*z + z^2)*Log(z))))/36 + (G(0, 0, 1, z)*(169 + 252*Pi^2 - 3493*z - 252*Pi^2*z + 1850*z^2 + 126*Pi^2*z^2 + 3213*(2 - 2*z + z^2)*Log(1 - z)^2 + 18*(20 - 96*z + 69*z^2)*Log(z) - 117*(2 - 2*z + z^2)*Log(z)^2 - 3*Log(1 - z)*(496 - 1858*z + 1427*z^2 + 630*(2 - 2*z + z^2)*Log(z))))/36 + (-84310146*(2 - 2*z + z^2)*Log(1 - z)^5 - 135*Log(1 - z)^4*(-770143 + 1348726*z - 242525*z^2 + 169428*(2 - 2*z + z^2)*Log(z)) + 360*Log(1 - z)^3*(-193883 + 251771*z - 63343*z^2 + 73590*Pi^2*(2 - 2*z + z^2) - 9*(10233 - 24762*z + 20759*z^2)*Log(z) - 31563*(2 - 2*z + z^2)*Log(z)^2) + 180*Log(1 - z)^2*(-400799 + 321068*z + 102947*z^2 - 6*Pi^2*(24332 - 41198*z + 12679*z^2) + 36*(5434 - 13729*z + 5846*z^2 + 1918*Pi^2*(2 - 2*z + z^2))*Log(z) - 27*(-415 - 722*z + 2239*z^2)*Log(z)^2 - 15822*(2 - 2*z + z^2)*Log(z)^3) + 12*Log(1 - z)*(4*(9684*Pi^4*(2 - 2*z + z^2) + 15*Pi^2*(40613 - 73085*z + 30637*z^2) + 5*(487618 - 558763*z + 81392*z^2 + 6561*z^3)) - 540*(1460 - 9442*z + 4501*z^2 - 36*z^3 + 4*Pi^2*(147 - 387*z + 187*z^2))*Log(z) + 540*(-887 + 1199*z - 370*z^2 + 414*Pi^2*(2 - 2*z + z^2))*Log(z)^2 + 810*(85 - 258*z + 111*z^2)*Log(z)^3 - 43335*(2 - 2*z + z^2)*Log(z)^4) + 2*(-72*Pi^4*(3017 - 8696*z + 6376*z^2) - 30*Pi^2*(330251 - 602042*z + 237529*z^2) + 5*(2221213 - 3417826*z + 1029509*z^2) + 216*(622*Pi^4*(2 - 2*z + z^2) + 15*Pi^2*(224 - 986*z + 379*z^2) + 15*(-1356 + 229*z + 797*z^2))*Log(z) - 1620*(-1224 + 6584*z - 3075*z^2 + 12*Pi^2*(21 - 69*z + 47*z^2))*Log(z)^2 + 9720*(-48 + 319*z - 168*z^2 + 14*Pi^2*(2 - 2*z + z^2))*Log(z)^3 + 4860*(27 - 104*z + 81*z^2)*Log(z)^4 - 26244*(2 - 2*z + z^2)*Log(z)^5))/466560 + ((-10364 + 702*Pi^2 + 17798*z - 702*Pi^2*z - 7048*z^2 + 351*Pi^2*z^2 - 19530*(2 - 2*z + z^2)*Log(1 - z)^2 - 36*(3 - 30*z + 32*z^2)*Log(z) + 54*(2 - 2*z + z^2)*Log(z)^2 - 6*Log(1 - z)*(-3817 + 6562*z - 2768*z^2 + 276*(2 - 2*z + z^2)*Log(z)))*Zeta(3))/108 + G(-1, z)*(((-1 + z^2)*(4*Pi^2*Log(z) + 6*Log(1 - z)^2*Log(z) + 3*Log(z)^3 + Log(1 - z)*(2*Pi^2 - 9*Log(z)^2)))/2 + (3 - 3*z^2)*Zeta(3)) + G(0, -1, z)*(-2*Pi^2*(-1 + z^2) - (4*Pi^2*(2 - 2*z + z^2)*Log(z))/3 - (9*(-1 + z^2)*Log(z)^2)/2 - (2 - 2*z + z^2)*Log(z)^3 + Log(1 - z)^2*(3 - 3*z^2 - 2*(2 - 2*z + z^2)*Log(z)) - (Log(1 - z)*(2*Pi^2*(2 - 2*z + z^2) - 27*(-1 + z^2)*Log(z) - 9*(2 - 2*z + z^2)*Log(z)^2))/3 + 2*(2 - 2*z + z^2)*Zeta(3)) + G(0, 1, z)*((-47*(2 - 2*z + z^2)*G(0, 0, 1, z))/2 + 15*(2 - 2*z + z^2)*G(0, 1, 1, z) + (3789 + 66*Pi^2 - 1090*z - 174*Pi^2*z - 234*z^2 + 81*Pi^2*z^2 - 544*(2 - 2*z + z^2)*Log(1 - z)^3 - 2*(-119 - 1438*z + 806*z^2 + 84*Pi^2*(2 - 2*z + z^2))*Log(z) - 18*(2 - 16*z + 3*z^2)*Log(z)^2 + 114*(2 - 2*z + z^2)*Log(z)^3 - 3*Log(1 - z)^2*(-1421 + 992*z + 366*z^2 + 750*(2 - 2*z + z^2)*Log(z)) - 2*Log(1 - z)*(3030 - 819*z - 186*z^2 + 275*Pi^2*(2 - 2*z + z^2) - 3*(143 - 578*z + 493*z^2)*Log(z) - 441*(2 - 2*z + z^2)*Log(z)^2))/72 + 2*(2 - 2*z + z^2)*Zeta(3)) - (115*(2 - 2*z + z^2)*Zeta(5))/12))+Nf^2*(e^(-3)*((-2 + 2*z - z^2)/27)+e^(-2)*((-67 + 94*z - 41*z^2 + 48*(2 - 2*z + z^2)*Log(1 - z))/162)+e^(-1)*((-162 + 252*z - 107*z^2 + Pi^2*(2 - 2*z + z^2) + 4*(67 - 94*z + 41*z^2)*Log(1 - z) - 96*(2 - 2*z + z^2)*Log(1 - z)^2)/81)+1*((-13016 + 21224*z - 8938*z^2 + 3*Pi^2*(67 - 94*z + 41*z^2) - 144*(-162 + 252*z - 107*z^2 + Pi^2*(2 - 2*z + z^2))*Log(1 - z) - 288*(67 - 94*z + 41*z^2)*Log(1 - z)^2 + 4608*(2 - 2*z + z^2)*Log(1 - z)^3)/1458 + (10*(2 - 2*z + z^2)*Zeta(3))/27)))+N*(Nf*(e^(-4)*((-2 + 2*z - z^2)/3)+e^(-3)*((-88 + 142*z - 53*z^2 + 66*(2 - 2*z + z^2)*Log(1 - z) + 6*(2 - 2*z + z^2)*Log(z))/54)+e^(-2)*((-775 + 102*Pi^2 + 1288*z - 102*Pi^2*z - 485*z^2 + 51*Pi^2*z^2 - 567*(2 - 2*z + z^2)*Log(1 - z)^2 + 12*(5 - 5*z + z^2)*Log(z) - 27*(2 - 2*z + z^2)*Log(z)^2 + 9*Log(1 - z)*(76 - 148*z + 52*z^2 + 17*(2 - 2*z + z^2)*Log(z)))/162)+e^(-1)*((-2 + 2*z - z^2)*G(0, 0, 1, z) - (8*(2 - 2*z + z^2)*G(0, 1, 1, z))/9 + (G(0, 1, z)*(4*(2 - 2*z + z^2)*Log(1 - z) + 3*(-6 + 2*z + 3*z^2 + 2*(2 - 2*z + z^2)*Log(z))))/18 + (-4391 + 585*Pi^2 + 7154*z - 972*Pi^2*z - 2649*z^2 + 420*Pi^2*z^2 + 3414*(2 - 2*z + z^2)*Log(1 - z)^3 - 2*(-112 + 85*z + z^2 + 42*Pi^2*(2 - 2*z + z^2))*Log(z) - 9*(20 - 50*z + 31*z^2)*Log(z)^2 + 54*(2 - 2*z + z^2)*Log(z)^3 - 3*Log(1 - z)^2*(1054 - 2512*z + 878*z^2 + 663*(2 - 2*z + z^2)*Log(z)) + Log(1 - z)*(875 - 2792*z + 793*z^2 - 528*Pi^2*(2 - 2*z + z^2) + 6*(323 - 548*z + 259*z^2)*Log(z) - 27*(2 - 2*z + z^2)*Log(z)^2))/324 + (29*(2 - 2*z + z^2)*Zeta(3))/9)+1*((-2*(2 - 2*z + z^2)*G(0, 1, z)^2)/3 + 7*(2 - 2*z + z^2)*G(0, 0, 0, 1, z) + (17*(2 - 2*z + z^2)*G(0, 0, 1, 1, z))/3 + 4*(2 - 2*z + z^2)*G(0, 1, 1, 1, z) + (G(0, 1, 1, z)*(2 + 466*z - 437*z^2 + 276*(2 - 2*z + z^2)*Log(1 - z) - 54*(2 - 2*z + z^2)*Log(z)))/54 + (G(0, 0, 1, z)*(-11 + 60*z - 46*z^2 + 50*(2 - 2*z + z^2)*Log(1 - z) - 18*(2 - 2*z + z^2)*Log(z)))/6 + (G(0, 1, z)*(-264*(2 - 2*z + z^2)*Log(1 - z)^2 - 2*Log(1 - z)*(-472 + 274*z + 127*z^2 + 126*(2 - 2*z + z^2)*Log(z)) - 3*(258 - 38*z - 63*z^2 + 2*Pi^2*(2 - 2*z + z^2) - 2*(-7 - 56*z + 58*z^2)*Log(z) - 18*(2 - 2*z + z^2)*Log(z)^2)))/108 + (-1861205 + 398580*Pi^2 + 19152*Pi^4 + 3011270*z - 738240*Pi^2*z - 19152*Pi^4*z - 1099105*z^2 + 311070*Pi^2*z^2 + 9576*Pi^4*z^2 - 1659690*(2 - 2*z + z^2)*Log(1 - z)^4 - 60*(-3256 + 1609*z + 1003*z^2 + 3*Pi^2*(280 - 694*z + 407*z^2))*Log(z) + 270*(-224 + 1424*z - 781*z^2 + 84*Pi^2*(2 - 2*z + z^2))*Log(z)^2 + 1620*(20 - 58*z + 37*z^2)*Log(z)^3 - 7290*(2 - 2*z + z^2)*Log(z)^4 + 540*Log(1 - z)^3*(4234 - 9112*z + 3418*z^2 + 1991*(2 - 2*z + z^2)*Log(z)) + 90*Log(1 - z)^2*(8185 - 4*z + 2111*z^2 + 3816*Pi^2*(2 - 2*z + z^2) - 6*(4127 - 6512*z + 2845*z^2)*Log(z) + 1431*(2 - 2*z + z^2)*Log(z)^2) + 60*Log(1 - z)*(-50965 + 66571*z - 24122*z^2 - 9*Pi^2*(1006 - 1774*z + 795*z^2) + 3*(7997 - 15998*z + 7120*z^2 + 258*Pi^2*(2 - 2*z + z^2))*Log(z) + 54*(-8 + 5*z + 2*z^2)*Log(z)^2 - 297*(2 - 2*z + z^2)*Log(z)^3))/58320 + ((941 - 1670*z + 715*z^2 - 1242*(2 - 2*z + z^2)*Log(1 - z) + 12*(2 - 2*z + z^2)*Log(z))*Zeta(3))/54)))+N^2*(1*(e^(-5)*(-2 + 2*z - z^2)+e^(-4)*((8 + 10*z + 7*z^2 + 87*(2 - 2*z + z^2)*Log(1 - z) + 12*(2 - 2*z + z^2)*Log(z))/12)+e^(-3)*((934 + 648*Pi^2 - 1150*z - 648*Pi^2*z + 539*z^2 + 324*Pi^2*z^2 - 10998*(2 - 2*z + z^2)*Log(1 - z)^2 - 12*(26 - 26*z + 49*z^2)*Log(z) - 576*(2 - 2*z + z^2)*Log(z)^2 - 6*Log(1 - z)*(-481 + 1696*z - 326*z^2 + 240*(2 - 2*z + z^2)*Log(z)))/432)+e^(-2)*(-3*(2 - 2*z + z^2)*G(0, 0, 1, z) - 3*(2 - 2*z + z^2)*G(0, 1, 1, z) + G(0, 1, z)*(-3 + z + (3*z^2)/2 + (2 - 2*z + z^2)*Log(1 - z) + (2 - 2*z + z^2)*Log(z)) + (16397 - 1092*Pi^2 - 32570*z - 5280*Pi^2*z + 13699*z^2 + 1560*Pi^2*z^2 + 161460*(2 - 2*z + z^2)*Log(1 - z)^3 - 24*(160 - 214*z + 95*z^2 + 24*Pi^2*(2 - 2*z + z^2))*Log(z) - 108*(-26 - 34*z + 9*z^2)*Log(z)^2 + 3024*(2 - 2*z + z^2)*Log(z)^3 + 54*Log(1 - z)^2*(-1779 + 5136*z - 1346*z^2 + 192*(2 - 2*z + z^2)*Log(z)) - 6*Log(1 - z)*(-19289 + 33464*z - 10645*z^2 + 3432*Pi^2*(2 - 2*z + z^2) + 6*(622 - 928*z + 233*z^2)*Log(z) - 1800*(2 - 2*z + z^2)*Log(z)^2))/2592 + (11*(2 - 2*z + z^2)*Zeta(3))/2)+e^(-1)*((-11*(2 - 2*z + z^2)*G(0, 1, z)^2)/4 + (37*(2 - 2*z + z^2)*G(0, 0, 0, 1, z))/2 + (29*(2 - 2*z + z^2)*G(0, 0, 1, 1, z))/2 + (21*(2 - 2*z + z^2)*G(0, 1, 1, 1, z))/2 + (G(0, 1, 1, z)*(266 + 112*z - 218*z^2 + 273*(2 - 2*z + z^2)*Log(1 - z) - 39*(2 - 2*z + z^2)*Log(z)))/18 + (G(0, 0, 1, z)*(44 + 30*z - 41*z^2 + 102*(2 - 2*z + z^2)*Log(1 - z) - 38*(2 - 2*z + z^2)*Log(z)))/4 + (G(0, 1, z)*(-303*(2 - 2*z + z^2)*Log(1 - z)^2 - 2*Log(1 - z)*(-352 + 190*z + 139*z^2 + 150*(2 - 2*z + z^2)*Log(z)) - 3*(132 + 7*z + 15*Pi^2*(2 - 2*z + z^2) + (80 + 16*z - 56*z^2)*Log(z) - 27*(2 - 2*z + z^2)*Log(z)^2)))/36 + (-1603755*(2 - 2*z + z^2)*Log(1 - z)^4 + 30*Log(1 - z)^3*(41287 - 122368*z + 34274*z^2 + 2460*(2 - 2*z + z^2)*Log(z)) + 15*Log(1 - z)^2*(-195449 + 329288*z - 106621*z^2 + 29244*Pi^2*(2 - 2*z + z^2) + 6*(5638 - 7744*z + 3809*z^2)*Log(z) - 5724*(2 - 2*z + z^2)*Log(z)^2) + 30*Log(1 - z)*(-2*(-66056 + 96728*z - 30980*z^2 - 729*z^3 + 324*z^4 + 2*Pi^2*(908 - 3662*z + 1189*z^2)) + 2*(-7085 + 13871*z - 5404*z^2 + 108*z^3 + 906*Pi^2*(2 - 2*z + z^2))*Log(z) + 9*(266 - 716*z + 221*z^2)*Log(z)^2 - 1548*(2 - 2*z + z^2)*Log(z)^3) - 2*(933*Pi^4*(2 - 2*z + z^2) - 5*Pi^2*(-728 - 3772*z + 773*z^2) - 10*(21691 - 36928*z + 14143*z^2) - 10*(-16*(-284 + 149*z + 44*z^2) + 3*Pi^2*(364 - 238*z + 95*z^2))*Log(z) + 90*(-160 - 419*z + 121*z^2 + 4*Pi^2*(2 - 2*z + z^2))*Log(z)^2 - 540*(-13 - 18*z + 8*z^2)*Log(z)^3 + 4860*(2 - 2*z + z^2)*Log(z)^4))/12960 + ((-295 - 416*z + 100*z^2 - 1968*(2 - 2*z + z^2)*Log(1 - z) + 60*(2 - 2*z + z^2)*Log(z))*Zeta(3))/36)+1*((3 - 3*z^2)*G(-1, 0, 0, 1, z) + (6 - 6*z^2)*G(-1, 0, 1, 1, z) + 2*(2 - 2*z + z^2)*G(0, -1, 0, 0, 1, z) + 4*(2 - 2*z + z^2)*G(0, -1, 0, 1, 1, z) + 8*(2 - 2*z + z^2)*G(0, 0, -1, 0, 1, z) - 24*(2 - 2*z + z^2)*G(0, 0, 0, 0, -1, z) - (49*(2 - 2*z + z^2)*G(0, 0, 0, 0, 1, z))/2 - 116*(2 - 2*z + z^2)*G(0, 0, 0, 1, 1, z) - (83*(2 - 2*z + z^2)*G(0, 0, 1, 0, 1, z))/2 + 127*(2 - 2*z + z^2)*G(0, 0, 1, 1, 1, z) + 66*(2 - 2*z + z^2)*G(0, 1, 0, 1, 1, z) - 50*(2 - 2*z + z^2)*G(0, 1, 1, 1, 1, z) - 6*(-1 + z^2)*G(-1, 0, 1, z)*(Log(1 - z) - Log(z)) + G(0, 0, 1, 1, z)*((-685 - 488*z + 676*z^2)/12 - 80*(2 - 2*z + z^2)*Log(1 - z) - 7*(2 - 2*z + z^2)*Log(z)) + G(0, -1, 0, 1, z)*(6 - 6*z^2 + 4*(2 - 2*z + z^2)*Log(1 - z) - 4*(2 - 2*z + z^2)*Log(z)) + (G(0, 0, 0, 1, z)*(-125 - 276*z + 222*z^2 - 538*(2 - 2*z + z^2)*Log(1 - z) - 2*(2 - 2*z + z^2)*Log(z)))/4 - 9*G(0, 0, 0, -1, z)*(1 - z^2 + 2*(2 - 2*z + z^2)*Log(1 - z) - 2*(2 - 2*z + z^2)*Log(z)) + G(0, 1, z)^2*(32*(2 - 2*z + z^2)*Log(1 - z) + (-121 + 352*z - 116*z^2 - 210*(2 - 2*z + z^2)*Log(z))/24) + G(0, 0, -1, z)*((-8*Pi^2*(2 - 2*z + z^2))/3 - 4*(2 - 2*z + z^2)*Log(1 - z)^2 - 9*(-1 + z^2)*Log(z) - 6*(2 - 2*z + z^2)*Log(z)^2 + 3*Log(1 - z)*(3*(-1 + z^2) + 4*(2 - 2*z + z^2)*Log(z))) + G(0, 1, 1, 1, z)*(-46*(2 - 2*z + z^2)*Log(1 - z) + (-341 - 42*z + 227*z^2 + 48*(2 - 2*z + z^2)*Log(z))/4) + (G(0, 1, 1, z)*(4574 - 372*Pi^2 + 3859*z + 372*Pi^2*z - 833*z^2 - 186*Pi^2*z^2 - 4536*(2 - 2*z + z^2)*Log(1 - z)^2 - 9*(-321 - 66*z + 259*z^2)*Log(z) + 1296*(2 - 2*z + z^2)*Log(z)^2 - 3*Log(1 - z)*(2789 + 1198*z - 2285*z^2 + 654*(2 - 2*z + z^2)*Log(z))))/108 + (G(0, 0, 1, z)*(343 - 2*Pi^2 + 381*z + 2*Pi^2*z - 88*z^2 - Pi^2*z^2 - 1554*(2 - 2*z + z^2)*Log(1 - z)^2 + (63 + 594*z - 399*z^2)*Log(z) + 63*(2 - 2*z + z^2)*Log(z)^2 + Log(1 - z)*(-443 - 1180*z + 890*z^2 + 780*(2 - 2*z + z^2)*Log(z))))/12 + (50485194*(2 - 2*z + z^2)*Log(1 - z)^5 - 405*Log(1 - z)^4*(101631 - 331680*z + 94562*z^2 + 23448*(2 - 2*z + z^2)*Log(z)) - 90*Log(1 - z)^3*(-1469855 + 2452952*z - 782395*z^2 + 238296*Pi^2*(2 - 2*z + z^2) + 6*(31300 - 30292*z + 22781*z^2)*Log(z) - 11952*(2 - 2*z + z^2)*Log(z)^2) + 90*Log(1 - z)^2*(2*(-1879066 + 2801548*z - 919394*z^2 - 19683*z^3 + 8748*z^4 + 9*Pi^2*(6899 - 22070*z + 6869*z^2)) - 6*(-58553 + 127763*z - 51586*z^2 + 972*z^3 + 8724*Pi^2*(2 - 2*z + z^2))*Log(z) - 27*(3124 - 5560*z + 2231*z^2)*Log(z)^2 + 15984*(2 - 2*z + z^2)*Log(z)^3) + 12*Log(1 - z)*(15984*Pi^4*(2 - 2*z + z^2) - 30*Pi^2*(36034 - 72331*z + 23015*z^2) - 5*(-6621799 + 9838147*z - 3301202*z^2 - 30618*z^3 + 40824*z^4) + 15*(-331442 + 473066*z - 151513*z^2 - 2592*z^3 + 1944*z^4 + 6*Pi^2*(79 - 4210*z + 2441*z^2))*Log(z) - 135*(-3505 + 8377*z - 3050*z^2 + 36*z^3 + 554*Pi^2*(2 - 2*z + z^2))*Log(z)^2 - 135*(188 - 1460*z + 505*z^2)*Log(z)^3 + 44955*(2 - 2*z + z^2)*Log(z)^4) + 5*(6665441 - 10218614*z + 3419989*z^2 - 18*Pi^4*(5137 - 4084*z + 254*z^2) + 18*Pi^2*(-3202 - 9872*z + 2925*z^2) + 12*(68072 - 36347*z - 14561*z^2 + 1224*Pi^4*(2 - 2*z + z^2) + 3*Pi^2*(4480 - 9484*z + 5765*z^2))*Log(z) - 54*(6496 - 18940*z + 6233*z^2 + 6*Pi^2*(364 - 238*z + 3*z^2))*Log(z)^2 + 324*(-320 - 776*z + 161*z^2 + 64*Pi^2*(2 - 2*z + z^2))*Log(z)^3 - 972*(-39 - 28*z + 9*z^2)*Log(z)^4 + 17496*(2 - 2*z + z^2)*Log(z)^5))/233280 + ((-2350 - 1168*Pi^2 + 1594*z + 1168*Pi^2*z - 1033*z^2 - 584*Pi^2*z^2 + 17952*(2 - 2*z + z^2)*Log(1 - z)^2 + 4*(-26 - 298*z + 227*z^2)*Log(z) - 156*(2 - 2*z + z^2)*Log(z)^2 - 6*Log(1 - z)*(-66 - 2286*z + 661*z^2 + 24*(2 - 2*z + z^2)*Log(z)))*Zeta(3))/72 + G(-1, z)*(-((-1 + z^2)*(4*Pi^2*Log(z) + 6*Log(1 - z)^2*Log(z) + 3*Log(z)^3 + Log(1 - z)*(2*Pi^2 - 9*Log(z)^2)))/2 + 3*(-1 + z^2)*Zeta(3)) + G(0, 1, z)*((59*(2 - 2*z + z^2)*G(0, 0, 1, z))/2 - (55*(2 - 2*z + z^2)*G(0, 1, 1, z))/2 + (13824*(2 - 2*z + z^2)*Log(1 - z)^3 + 6*Log(1 - z)^2*(-4121 + 3806*z + 935*z^2 + 3486*(2 - 2*z + z^2)*Log(z)) + 4*Log(1 - z)*(7402 - 913*z + 701*z^2 + 1041*Pi^2*(2 - 2*z + z^2) - 9*(-200 - 358*z + 313*z^2)*Log(z) - 1539*(2 - 2*z + z^2)*Log(z)^2) + 3*(-4350 + 2272*z - 531*z^2 + Pi^2*(-218 + 872*z - 388*z^2) + 2*(-1418 - 760*z + 143*z^2 + 174*Pi^2*(2 - 2*z + z^2))*Log(z) + 18*(31 - 120*z + 56*z^2)*Log(z)^2 - 276*(2 - 2*z + z^2)*Log(z)^3))/432 - 19*(2 - 2*z + z^2)*Zeta(3)) + G(0, -1, z)*(2*Pi^2*(-1 + z^2) + (4*Pi^2*(2 - 2*z + z^2)*Log(z))/3 + (9*(-1 + z^2)*Log(z)^2)/2 + (2 - 2*z + z^2)*Log(z)^3 + Log(1 - z)^2*(3*(-1 + z^2) + 2*(2 - 2*z + z^2)*Log(z)) + (Log(1 - z)*(2*Pi^2*(2 - 2*z + z^2) - 27*(-1 + z^2)*Log(z) - 9*(2 - 2*z + z^2)*Log(z)^2))/3 - 2*(2 - 2*z + z^2)*Zeta(3)) + (157*(2 - 2*z + z^2)*Zeta(5))/4))):

#Forumla 3.6 in the paper. 
sqqbar_reg:=+N^(-2)*(1*(e^(-4)*(-(-1 + z)^3/6)+e^(-3)*(((-1 + z)^3*(-11 + 84*Log(1 - z)))/18)+e^(-2)*((2/3 - z + z^2)*G(0, 1, z) + (511 - 48*Pi^2 - 1659*z + 180*Pi^2*z + 1641*z^2 - 180*Pi^2*z^2 - 493*z^3 + 72*Pi^2*z^3 - 4464*(-1 + z)^3*Log(1 - z)^2 + 144*(-1 + z)*z*Log(z) - 36*z*(3 - 3*z + 2*z^2)*Log(z)^2 - 24*Log(1 - z)*(10*(19 - 51*z + 51*z^2 - 19*z^3) + 3*(-4 + 9*z - 9*z^2 + 2*z^3)*Log(z)))/216)+e^(-1)*((-2/3 - 2*z + 2*z^2 - 2*z^3)*G(0, 0, 1, z) + (-4/3 - z + z^2 - 2*z^3)*G(0, 1, 1, z) + G(0, 1, z)*((-4 + 7*z - 7*z^2 + (2*z^3)/3)*Log(1 - z) + (52 - 69*z + 69*z^2 + 12*(1 + z^3)*Log(z))/18) + (2203 - 312*Pi^2 - 8697*z + 1341*Pi^2*z + 8769*z^2 - 1341*Pi^2*z^2 - 2275*z^3 + 468*Pi^2*z^3 + 16776*(-1 + z)^3*Log(1 - z)^3 + 36*z*(38*(-1 + z) + Pi^2*(3 - 3*z + 2*z^2))*Log(z) - 9*z*(75 - 75*z + 52*z^2)*Log(z)^2 + 54*z*(3 - 3*z + 2*z^2)*Log(z)^3 + 54*Log(1 - z)^2*(-8*(-71 + 191*z - 191*z^2 + 71*z^3) + (-26 + 63*z - 63*z^2 + 16*z^3)*Log(z)) - 6*Log(1 - z)*(6004 - 14868*z + 14382*z^2 - 5518*z^3 + 15*Pi^2*(-20 + 63*z - 63*z^2 + 22*z^3) + 3*(-128 + 141*z - 141*z^2 + 76*z^3)*Log(z) - 72*(-1 + z)^3*Log(z)^2))/324 + (-4/3 + 5*z - 5*z^2 + 2*z^3)*Zeta(3))+1*(((12 - 33*z + 33*z^2 - 10*z^3)*G(0, 1, z)^2)/6 - (2*(1 + z^3)*G(-1, 0, 0, 1, z))/3 - (4*(1 + z^3)*G(-1, 0, 1, 1, z))/3 - (4*(1 + z^3)*G(0, -1, 0, 1, z))/3 + 2*(1 + z^3)*G(0, 0, 0, -1, z) + (-2 + 24*z - 24*z^2 + 14*z^3)*G(0, 0, 0, 1, z) + (2*(5 + 18*z - 18*z^2 + 17*z^3)*G(0, 0, 1, 1, z))/3 + (26/3 - z + z^2 + 8*z^3)*G(0, 1, 1, 1, z) - (4*(1 + z^3)*G(-1, 0, 1, z)*(Log(1 - z) - Log(z)))/3 + 2*(1 + z^3)*G(0, 0, -1, z)*(Log(1 - z) - Log(z)) + (G(0, 0, 1, z)*(-26 - 87*z + 108*z^2 - 78*z^3 + 6*(-5 + 48*z - 48*z^2 + 27*z^3)*Log(1 - z) - 6*(-3 + 24*z - 24*z^2 + 13*z^3)*Log(z)))/9 + ((1 + z^3)*G(0, -1, z)*(4*Pi^2 + 6*Log(1 - z)^2 - 18*Log(1 - z)*Log(z) + 9*Log(z)^2))/9 + G(0, 1, 1, z)*((6 + 7*z - 7*z^2 + (32*z^3)/3)*Log(1 - z) + (-104 - 99*z + 147*z^2 - 156*z^3 - 60*(1 + z^3)*Log(z))/18) + (G(0, 1, z)*(730 - 12*Pi^2 - 1194*z - 18*Pi^2*z + 861*z^2 + 18*Pi^2*z^2 - 24*Pi^2*z^3 - 9*(-82 + 171*z - 171*z^2 + 32*z^3)*Log(1 - z)^2 + 6*(26 - 9*z - 15*z^2 + 26*z^3)*Log(z) + 27*(-2 + 9*z - 9*z^2 + 4*z^3)*Log(z)^2 - 3*Log(1 - z)*(312 - 549*z + 501*z^2 - 52*z^3 + 6*(2 + 21*z - 21*z^2 + 16*z^3)*Log(z))))/54 + (170195 - 43800*Pi^2 + 2736*Pi^4 - 882060*z + 194310*Pi^2*z - 7830*Pi^4*z + 906810*z^2 - 198630*Pi^2*z^2 + 7830*Pi^4*z^2 - 194945*z^3 + 60030*Pi^2*z^3 - 2484*Pi^4*z^3 - 936900*(-1 + z)^3*Log(1 - z)^4 + 180*z*(925*(-1 + z) + Pi^2*(117 - 51*z + 52*z^2))*Log(z) - 90*z*(777 - 1047*z + 667*z^2 + 6*Pi^2*(3 - 3*z + 2*z^2))*Log(z)^2 + 270*z*(81 - 63*z + 52*z^2)*Log(z)^3 - 810*z*(3 - 3*z + 2*z^2)*Log(z)^4 - 180*Log(1 - z)^3*(-8*(-1601 + 4386*z - 4386*z^2 + 1601*z^3) + 3*(-52 + 81*z - 81*z^2 + 2*z^3)*Log(z)) + 90*Log(1 - z)^2*(54410 - 134859*z + 130314*z^2 - 49865*z^3 + 69*Pi^2*(-40 + 123*z - 123*z^2 + 42*z^3) + 3*(-892 + 861*z - 813*z^2 + 632*z^3)*Log(z) - 36*(-17 + 48*z - 48*z^2 + 15*z^3)*Log(z)^2) + 15*Log(1 - z)*(-372083 + 922710*z - 888231*z^2 + 337604*z^3 - 6*Pi^2*(-2696 + 8067*z - 8115*z^2 + 2956*z^3) + 6*(5209 - 6078*z + 5043*z^2 - 3380*z^3 + 12*Pi^2*(-10 + 39*z - 39*z^2 + 16*z^3))*Log(z) + 36*(-116 + 303*z - 330*z^2 + 116*z^3)*Log(z)^2 - 108*(-4 + 15*z - 15*z^2 + 6*z^3)*Log(z)^3))/9720 + ((30 - 95*z + 95*z^2 - (100*z^3)/3)*Log(1 - z) + (-104 + 465*z - 471*z^2 + 156*z^3 + 12*z*(3 - 3*z + 2*z^2)*Log(z))/18)*Zeta(3) + G(-1, z)*(-((1 + z^3)*(4*Pi^2*Log(z) + 6*Log(1 - z)^2*Log(z) + 3*Log(z)^3 + Log(1 - z)*(2*Pi^2 - 9*Log(z)^2)))/9 + (2*(1 + z^3)*Zeta(3))/3))))+N^(-1)*(Nf*(e^(-3)*((2*(-1 + z)^3)/9)+e^(-2)*(-((-1 + z)^3*(-23 + 60*Log(1 - z)))/27)+e^(-1)*((-2*(2 - 3*z + 3*z^2)*G(0, 1, z))/9 + (-161 + 8*Pi^2 + 504*z - 30*Pi^2*z - 501*z^2 + 30*Pi^2*z^2 + 158*z^3 - 12*Pi^2*z^3 + 468*(-1 + z)^3*Log(1 - z)^2 - 24*(-1 + z)*z*Log(z) + 6*z*(3 - 3*z + 2*z^2)*Log(z)^2 - 4*Log(1 - z)*(-127 + 375*z - 375*z^2 + 127*z^3 + 3*(-2 + 9*z - 9*z^2 + 4*z^3)*Log(z)))/54)+1*((4*(1 + 3*z - 3*z^2 + 3*z^3)*G(0, 0, 1, z))/9 + (2*(4 + 3*z - 3*z^2 + 6*z^3)*G(0, 1, 1, z))/9 - (2*G(0, 1, z)*(3*(3 - 4*z + 4*z^2) + (-12 + 21*z - 21*z^2 + 2*z^3)*Log(1 - z) + 2*(1 + z^3)*Log(z)))/9 + (-8365 + 648*Pi^2 + 29334*z - 2772*Pi^2*z - 29469*z^2 + 2772*Pi^2*z^2 + 8500*z^3 - 972*Pi^2*z^3 - 21096*(-1 + z)^3*Log(1 - z)^3 - 72*z*(39*(-1 + z) + Pi^2*(3 - 3*z + 2*z^2))*Log(z) + 108*z*(13 - 13*z + 9*z^2)*Log(z)^2 - 108*z*(3 - 3*z + 2*z^2)*Log(z)^3 + 36*Log(1 - z)^2*(-1021 + 3021*z - 3021*z^2 + 1021*z^3 + 3*(-28 + 99*z - 99*z^2 + 38*z^3)*Log(z)) + 18*Log(1 - z)*(2053 - 5958*z + 5841*z^2 - 1936*z^3 + 2*Pi^2*(-76 + 243*z - 243*z^2 + 86*z^3) - 12*(-9 + 50*z - 50*z^2 + 18*z^3)*Log(z) - 12*(-1 + z)^3*Log(z)^2))/972 - (2*(-4 + 15*z - 15*z^2 + 6*z^3)*Zeta(3))/9)))+1*(1*(e^(-4)*((2*(-1 + z)^3)/3)+e^(-3)*(-((-1 + z)^3*(-26 + 9*Log(1 - z)))/18)+e^(-2)*((-4/3 + z - z^2 - (2*z^3)/3)*G(0, 1, z) + (-455 + 96*Pi^2 + 1608*z - 342*Pi^2*z - 1635*z^2 + 342*Pi^2*z^2 + 482*z^3 - 132*Pi^2*z^3 - 117*(-1 + z)^3*Log(1 - z)^2 - 216*(-1 + z)*z*Log(z) + 54*z*(3 - 3*z + 2*z^2)*Log(z)^2 - 9*Log(1 - z)*(-1 + 6*z - 6*z^2 + z^3 + 2*(21 - 36*z + 15*z^2 + 8*z^3)*Log(z)))/108)+e^(-1)*((2 + 9*z - 9*z^2 + 8*z^3)*G(0, 0, 1, z) + (4 + 7*z - 7*z^2 + (26*z^3)/3)*G(0, 1, 1, z) + (G(0, 1, z)*(-34 + 15*z - 24*z^2 - 13*z^3 + 3*(32 - 39*z + 39*z^2 + 6*z^3)*Log(1 - z) - 6*(3 + 3*z - 3*z^2 + 5*z^3)*Log(z)))/9 + (-5339 + 1440*Pi^2 + 30912*z - 5436*Pi^2*z - 33567*z^2 + 5328*Pi^2*z^2 + 7994*z^3 - 2004*Pi^2*z^3 - 5562*(-1 + z)^3*Log(1 - z)^3 + 72*z*(104 - 107*z + 3*z^2 + Pi^2*(9 - 9*z + 6*z^2))*Log(z) + 36*z*(69 - 60*z + 47*z^2)*Log(z)^2 - 360*z*(3 - 3*z + 2*z^2)*Log(z)^3 + 9*Log(1 - z)^2*(365 - 486*z + 486*z^2 - 365*z^3 + 6*(109 - 132*z - 57*z^2 + 120*z^3)*Log(z)) + 18*Log(1 - z)*(247 - 226*z + 112*z^2 - 160*z^3 + 2*Pi^2*(-82 + 303*z - 303*z^2 + 120*z^3) - 6*(37 + 49*z - 67*z^2 + 13*z^3)*Log(z) - 3*(-41 + 120*z - 99*z^2 + 28*z^3)*Log(z)^2))/648 + (6 - 22*z + 22*z^2 - (26*z^3)/3)*Zeta(3))+1*(((-11 + 36*z - 36*z^2 + 13*z^3)*G(0, 1, z)^2)/3 + (4*(1 + z^3)*G(-1, 0, 0, 1, z))/3 + (8*(1 + z^3)*G(-1, 0, 1, 1, z))/3 + (8*(1 + z^3)*G(0, -1, 0, 1, z))/3 - 4*(1 + z^3)*G(0, 0, 0, -1, z) + (20/3 - 81*z + 81*z^2 - (142*z^3)/3)*G(0, 0, 0, 1, z) + (-28/3 - 51*z + 51*z^2 - (130*z^3)/3)*G(0, 0, 1, 1, z) + ((-82 - 51*z + 51*z^2 - 116*z^3)*G(0, 1, 1, 1, z))/3 + (8*(1 + z^3)*G(-1, 0, 1, z)*(Log(1 - z) - Log(z)))/3 - 4*(1 + z^3)*G(0, 0, -1, z)*(Log(1 - z) - Log(z)) + (G(0, 1, 1, z)*(34 + 75*z - 76*z^2 + 67*z^3 - (62 + 111*z - 111*z^2 + 136*z^3)*Log(1 - z) + 4*(7 + 3*z - 3*z^2 + 9*z^3)*Log(z)))/3 + (G(0, 0, 1, z)*(51 + 270*z - 276*z^2 + 188*z^3 + (72 - 927*z + 927*z^2 - 546*z^3)*Log(1 - z) + 6*(-10 + 69*z - 69*z^2 + 36*z^3)*Log(z)))/9 - (2*(1 + z^3)*G(0, -1, z)*(4*Pi^2 + 6*Log(1 - z)^2 - 18*Log(1 - z)*Log(z) + 9*Log(z)^2))/9 + (G(0, 1, z)*(-972 - 96*Pi^2 + 1449*z + 333*Pi^2*z - 684*z^2 - 333*Pi^2*z^2 - 250*z^3 + 126*Pi^2*z^3 + 81*(-26 + 45*z - 45*z^2 + 4*z^3)*Log(1 - z)^2 - 6*(51 + 57*z - 87*z^2 + 77*z^3)*Log(z) - 36*(-5 + 18*z - 18*z^2 + 7*z^3)*Log(z)^2 + 6*Log(1 - z)*(272 - 285*z + 282*z^2 + 31*z^3 + 6*(-1 + 48*z - 48*z^2 + 31*z^3)*Log(z))))/54 + (-18*Pi^4*(304 + 225*z - 225*z^2 + 454*z^3) - 30*Pi^2*(-5609 + 21978*z - 23409*z^2 + 7954*z^3) + 5*(-45719 + 642282*z - 727323*z^2 + 130760*z^3) + 1227825*(-1 + z)^3*Log(1 - z)^4 + 360*z*(2143 - 2200*z + 57*z^2 + 2*Pi^2*(54 - 129*z + 55*z^2))*Log(z) - 180*z*(-852 + 1536*z - 1141*z^2 + 60*Pi^2*(3 - 3*z + 2*z^2))*Log(z)^2 - 360*z*(270 - 189*z + 158*z^2)*Log(z)^3 + 6750*z*(3 - 3*z + 2*z^2)*Log(z)^4 - 270*Log(1 - z)^3*(-1607 + 8322*z - 8322*z^2 + 1607*z^3 + (-226 + 3000*z - 5646*z^2 + 3160*z^3)*Log(z)) - 270*Log(1 - z)^2*(2133 - 3462*z + 2070*z^2 - 984*z^3 + 2*Pi^2*(-728 + 2469*z - 2469*z^2 + 918*z^3) - 2*(319 + 2475*z - 3129*z^2 + 791*z^3)*Log(z) - 9*(-103 + 228*z - 165*z^2 + 16*z^3)*Log(z)^2) - 180*Log(1 - z)*(-4725 + 1894*z - 1453*z^2 + 4446*z^3 - 2*Pi^2*(-649 + 2379*z - 2382*z^2 + 952*z^3) + 2*(221 + 6882*z - 7998*z^2 + 1126*z^3 + 6*Pi^2*(-45 + 195*z - 174*z^2 + 74*z^3))*Log(z) + 3*(-281 + 675*z - 711*z^2 + 259*z^3)*Log(z)^2 - 9*(-23 + 100*z - 93*z^2 + 40*z^3)*Log(z)^3))/19440 + ((137 - 651*z + 648*z^2 - 201*z^3 + 12*(-35 + 123*z - 123*z^2 + 47*z^3)*Log(1 - z) - 30*z*(3 - 3*z + 2*z^2)*Log(z))*Zeta(3))/9 + G(-1, z)*((2*(1 + z^3)*(4*Pi^2*Log(z) + 6*Log(1 - z)^2*Log(z) + 3*Log(z)^3 + Log(1 - z)*(2*Pi^2 - 9*Log(z)^2)))/9 - (4*(1 + z^3)*Zeta(3))/3)))+Nf^2*(e^(-2)*((-2*(-1 + z)^3)/27)+e^(-1)*((8*(-1 + z)^3*(-1 + Log(1 - z)))/27)+1*((-4*(-1 + z)^3*(19 - 24*Log(1 - z) + 12*Log(1 - z)^2))/81)))+N*(Nf*(e^(-3)*((-4*(-1 + z)^3)/9)+e^(-2)*((4*(-1 + z)^3*(-7 + 9*Log(1 - z)))/27)+e^(-1)*((2*z*(3 - 3*z + 2*z^2)*G(0, 1, z))/9 + (127 - 16*Pi^2 - 420*z + 54*Pi^2*z + 435*z^2 - 54*Pi^2*z^2 - 142*z^3 + 20*Pi^2*z^3 - 108*(-1 + z)^3*Log(1 - z)^2 + 24*(-1 + z)*z*Log(z) - 6*z*(3 - 3*z + 2*z^2)*Log(z)^2 + 12*Log(1 - z)*(2*(-7 + 20*z - 20*z^2 + 7*z^3) + z*(3 - 3*z + 2*z^2)*Log(z)))/54)+1*((-8*z*(3 - 3*z + 2*z^2)*G(0, 0, 1, z))/9 - (10*z*(3 - 3*z + 2*z^2)*G(0, 1, 1, z))/9 - (2*z*G(0, 1, z)*(-33 + 15*z - 14*z^2 + 15*(3 - 3*z + 2*z^2)*Log(1 - z) - 6*(3 - 3*z + 2*z^2)*Log(z)))/27 + (4967 - 672*Pi^2 - 21426*z + 2700*Pi^2*z + 23487*z^2 - 2484*Pi^2*z^2 - 7028*z^3 + 840*Pi^2*z^3 + 1944*(-1 + z)^3*Log(1 - z)^3 + 72*z*(-44 + 47*z - 3*z^2 + Pi^2*(3 - 3*z + 2*z^2))*Log(z) - 36*z*(27 - 9*z + 14*z^2)*Log(z)^2 + 108*z*(3 - 3*z + 2*z^2)*Log(z)^3 - 108*Log(1 - z)^2*(14*(-3 + 8*z - 8*z^2 + 3*z^3) + 5*z*(3 - 3*z + 2*z^2)*Log(z)) - 18*Log(1 - z)*(387 - 1090*z + 1123*z^2 - 420*z^3 + 2*Pi^2*(-24 + 87*z - 87*z^2 + 34*z^3) - 4*z*(57 - 39*z + 14*z^2)*Log(z)))/972 + (-16/9 + 6*z - 6*z^2 + (20*z^3)/9)*Zeta(3))))+N^2*(1*(e^(-4)*((-2*(-1 + z)^3)/3)+e^(-3)*(((-1 + z)^3*(-4 + 57*Log(1 - z)))/9)+e^(-2)*((2*z*(3 - 3*z + 2*z^2)*G(0, 1, z))/3 + (251 - 60*Pi^2 - 1221*z + 252*Pi^2*z + 1401*z^2 - 252*Pi^2*z^2 - 431*z^3 + 108*Pi^2*z^3 - 5580*(-1 + z)^3*Log(1 - z)^2 + 288*(-1 + z)*z*Log(z) - 72*z*(3 - 3*z + 2*z^2)*Log(z)^2 + 48*Log(1 - z)*(-19 + 78*z - 78*z^2 + 19*z^3 + 3*(-7 + 21*z - 21*z^2 + 8*z^3)*Log(z)))/216)+e^(-1)*((-2/3 - 9*z + 9*z^2 - (20*z^3)/3)*G(0, 0, 1, z) + (-4/3 - 10*z + 10*z^2 - 8*z^3)*G(0, 1, 1, z) + (G(0, 1, z)*(z*(63 - 9*z + 16*z^2) - 84*z*(3 - 3*z + 2*z^2)*Log(1 - z) + 12*(1 + 6*z - 6*z^2 + 5*z^3)*Log(z)))/18 + (2195 - 120*Pi^2 - 18510*z + 522*Pi^2*z + 21867*z^2 - 198*Pi^2*z^2 - 5552*z^3 + 216*Pi^2*z^3 + 43668*(-1 + z)^3*Log(1 - z)^3 - 72*z*(71 - 77*z + 6*z^2 + 4*Pi^2*(3 - 3*z + 2*z^2))*Log(z) - 18*z*(39 + 15*z + 16*z^2)*Log(z)^2 + 252*z*(3 - 3*z + 2*z^2)*Log(z)^3 - 72*Log(1 - z)^2*(-155 + 714*z - 714*z^2 + 155*z^3 + 3*(-65 + 189*z - 189*z^2 + 70*z^3)*Log(z)) - 36*Log(1 - z)*(131 - 1397*z + 1613*z^2 - 347*z^3 + 2*Pi^2*(-26 + 99*z - 99*z^2 + 40*z^3) + (56 - 45*z + 63*z^2 - 64*z^3)*Log(z) + 3*(-12 + 27*z - 27*z^2 + 8*z^3)*Log(z)^2))/648 + ((-22 + 75*z - 75*z^2 + 28*z^3)*Zeta(3))/3)+1*(((2 - 15*z + 15*z^2 - 8*z^3)*G(0, 1, z)^2)/6 - (2*(1 + z^3)*G(-1, 0, 0, 1, z))/3 - (4*(1 + z^3)*G(-1, 0, 1, 1, z))/3 - (4*(1 + z^3)*G(0, -1, 0, 1, z))/3 + 2*(1 + z^3)*G(0, 0, 0, -1, z) + (43*z*(3 - 3*z + 2*z^2)*G(0, 0, 0, 1, z))/3 + (10/3 + 47*z - 47*z^2 + (104*z^3)/3)*G(0, 0, 1, 1, z) + (8 + 50*z - 50*z^2 + (124*z^3)/3)*G(0, 1, 1, 1, z) - (4*(1 + z^3)*G(-1, 0, 1, z)*(Log(1 - z) - Log(z)))/3 + 2*(1 + z^3)*G(0, 0, -1, z)*(Log(1 - z) - Log(z)) + (G(0, 0, 1, z)*(-4 - 171*z + 30*z^2 - 40*z^3 + (6 + 495*z - 495*z^2 + 336*z^3)*Log(1 - z) - 48*z*(3 - 3*z + 2*z^2)*Log(z)))/9 + (G(0, 1, 1, z)*(-16 - 423*z + 57*z^2 - 96*z^3 + 12*(10 + 81*z - 81*z^2 + 64*z^3)*Log(1 - z) - 12*(5 + 18*z - 18*z^2 + 17*z^3)*Log(z)))/18 + ((1 + z^3)*G(0, -1, z)*(4*Pi^2 + 6*Log(1 - z)^2 - 18*Log(1 - z)*Log(z) + 9*Log(z)^2))/9 + (G(0, 1, z)*(12*Pi^2 + 81*z - 27*Pi^2*z - 153*z^2 + 27*Pi^2*z^2 + 158*z^3 - 6*Pi^2*z^3 + 18*(-4 + 123*z - 123*z^2 + 78*z^3)*Log(1 - z)^2 + 12*(2 + 45*z - 12*z^2 + 10*z^3)*Log(z) + 9*z*(3 - 3*z + 2*z^2)*Log(z)^2 - 3*Log(1 - z)*(z*(459 - 93*z + 112*z^2) + 6*(4 + 51*z - 51*z^2 + 38*z^3)*Log(z))))/54 + (-507978*(-1 + z)^4*Log(1 - z)^4 + 144*(-1 + z)*Log(1 - z)^3*(-1213 + 5982*z - 5982*z^2 + 1213*z^3 + 3*(-471 + 1335*z - 1335*z^2 + 482*z^3)*Log(z)) + 36*(-1 + z)*Log(1 - z)^2*(2*(1201 - 18927*z + 21843*z^2 - 4117*z^3 + 9*Pi^2*(-73 + 255*z - 255*z^2 + 97*z^3)) + 3*(520 + 99*z + 183*z^2 - 560*z^3)*Log(z) + 9*(-108 + 339*z - 339*z^2 + 136*z^3)*Log(z)^2) + 6*Log(1 - z)*(-((-1 + z)*(7747 - 189330*z + 223539*z^2 - 41956*z^3 + 6*Pi^2*(-208 + 1131*z - 765*z^2 + 320*z^3))) + 6*(1493 - 6443*z + 11961*z^2 - 6763*z^3 + 1372*z^4 + 24*Pi^2*(-13 + 16*z - 6*z^2 - 6*z^3 + 9*z^4))*Log(z) - 36*(24 + 12*z - 45*z^2 - 7*z^3 + 16*z^4)*Log(z)^2 - 72*(-7 + 4*z + 6*z^2 - 11*z^3 + 8*z^4)*Log(z)^3) + (-1 + z)*(26471 - 464478*z + 548781*z^2 - 110774*z^3 + 18*Pi^4*(-52 + 375*z - 375*z^2 + 198*z^3) + 6*Pi^2*(-179 + 96*z - 321*z^2 + 576*z^3) - 72*z*(1238 - 1325*z + 87*z^2 + Pi^2*(105 - 9*z + 32*z^2))*Log(z) + 36*z*(345 - 309*z - 122*z^2 + 66*Pi^2*(3 - 3*z + 2*z^2))*Log(z)^2 + 36*z*(201 + 51*z + 56*z^2)*Log(z)^3 - 1026*z*(3 - 3*z + 2*z^2)*Log(z)^4))/(3888*(-1 + z)) + ((184/3 - 203*z + 203*z^2 - 74*z^3)*Log(1 - z) + (-88 + 561*z - 477*z^2 + 112*z^3 + 48*z*(3 - 3*z + 2*z^2)*Log(z))/18)*Zeta(3) + G(-1, z)*(-((1 + z^3)*(4*Pi^2*Log(z) + 6*Log(1 - z)^2*Log(z) + 3*Log(z)^3 + Log(1 - z)*(2*Pi^2 - 9*Log(z)^2)))/9 + (2*(1 + z^3)*Zeta(3))/3)))):

#Forumla 3.11 in the paper. 
eta_gg_21:=+1*(Nf^2*(delta^3*(1/(2*(3 - 8*e + 4*e^2)^3))))+N*(Nf*(delta*((-4*(1 - 3*e + 2*e^2 + e^3))/((-1 + e)*e^2*(-3 + 2*e)*(-1 + 2*e)^3))+delta^2*((-4*(1 - 3*e + 2*e^2 + e^3))/(e^2*(-3 + 2*e)*(-1 + 2*e)^3))+delta^3*((18 - 93*e + 185*e^2 - 182*e^3 + 37*e^4 + 172*e^5 - 196*e^6 + 53*e^7 + 18*e^8 - 8*e^9)/((-1 + e)^2*e^2*(1 + e)*(3 - 8*e + 4*e^2)^3))+delta^4*(-(15 - 46*e + 26*e^2 - 7*e^3 + 30*e^4 + 23*e^5 - 33*e^6 + 4*e^8)/(3*(3 - 2*e)^2*(-1 + e)^2*e*(1 + e)*(-1 + 2*e)^3))+delta^5*((144 + 94*e - 1317*e^2 + 229*e^3 + 1434*e^4 + 753*e^5 - 631*e^6 - 495*e^7 + 128*e^8 + 111*e^9 - 10*e^10 - 8*e^11)/(12*(3 - 2*e)^2*(-1 + e)^2*e*(1 + e)*(2 + e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^6*((360 + 682*e - 3137*e^2 - 3523*e^3 + 5724*e^4 + 5367*e^5 - 1313*e^6 - 2415*e^7 - 86*e^8 + 461*e^9 + 80*e^10 - 32*e^11 - 8*e^12)/(60*(3 - 2*e)^2*(-1 + e)^2*e*(1 + e)*(2 + e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^7*((-28080 - 51138*e + 277929*e^2 + 183614*e^3 - 511628*e^4 - 262646*e^5 + 198783*e^6 + 118330*e^7 - 32807*e^8 - 25841*e^9 + 1079*e^10 + 2681*e^11 + 240*e^12 - 100*e^13 - 16*e^14)/(360*(3 - 2*e)^2*(-1 + e)^2*e*(2 + e)*(3 + e)*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^8*(-(136080 + 335592*e - 1315470*e^2 - 1485241*e^3 + 2267982*e^4 + 2273721*e^5 - 616959*e^6 - 882554*e^7 + 20980*e^8 + 168861*e^9 + 22131*e^10 - 14499*e^11 - 3864*e^12 + 248*e^13 + 176*e^14 + 16*e^15)/(2520*(3 - 2*e)^2*(-1 + e)^2*e*(2 + e)*(3 + e)*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^9*(-(-14515200 - 36246960*e + 151435260*e^2 + 138694632*e^3 - 273224995*e^4 - 200216871*e^5 + 102840097*e^6 + 76804384*e^7 - 16874321*e^8 - 15702292*e^9 + 539749*e^10 + 1726624*e^11 + 168284*e^12 - 84313*e^13 - 17362*e^14 + 796*e^15 + 456*e^16 + 32*e^17)/(20160*(3 - 2*e)^2*(-1 + e)^2*e*(3 + e)*(4 + e)*(-9 + 2*e)*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^10*((101243520 + 294584688*e - 1019240388*e^2 - 1266192864*e^3 + 1712217489*e^4 + 1875777799*e^5 - 401722961*e^6 - 678873038*e^7 + 15774099*e^8 + 129175462*e^9 + 14233545*e^10 - 12572746*e^11 - 2981060*e^12 + 412367*e^13 + 204852*e^14 + 11852*e^15 - 3912*e^16 - 672*e^17 - 32*e^18)/(181440*(3 - 2*e)^2*(-1 + e)^2*e*(3 + e)*(4 + e)*(-9 + 2*e)*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3))))+N^2*(1*(delta^(-1)*((8*(1 - 3*e + 2*e^2 + e^3)^2)/((1 - 2*e)^2*(-1 + e)*e^5))+1*((16*(1 - 3*e + 2*e^2 + e^3)^2)/((1 - 2*e)^2*e^5))+delta*((4*(-18 + 174*e - 711*e^2 + 1505*e^3 - 1524*e^4 + 8*e^5 + 1724*e^6 - 1780*e^7 + 554*e^8 + 235*e^9 - 193*e^10 + 6*e^11 + 16*e^12))/((-1 + e)^2*e^5*(1 + e)*(-3 + 2*e)*(-1 + 2*e)^3))+delta^2*((4*(36 - 396*e + 1865*e^2 - 4741*e^3 + 6458*e^4 - 2980*e^5 - 3943*e^6 + 6749*e^7 - 3677*e^8 + 321*e^9 + 611*e^10 - 329*e^11 + 6*e^12 + 32*e^13))/(3*(-1 + e)^2*e^5*(1 + e)*(-3 + 2*e)*(-1 + 2*e)^3))+delta^3*((2592 - 21816*e + 87660*e^2 - 213678*e^3 + 292390*e^4 - 20261*e^5 - 634341*e^6 + 784339*e^7 + 89548*e^8 - 662267*e^9 + 244786*e^10 + 126002*e^11 - 81891*e^12 + 11769*e^13 + 3100*e^14 - 5404*e^15 + 752*e^16 + 512*e^17)/(6*e^5*(1 + e)^2*(-2 + e + e^2)*(3 - 8*e + 4*e^2)^3))+delta^4*((-3024 + 16704*e - 36918*e^2 + 49713*e^3 - 81272*e^4 + 44733*e^5 + 238664*e^6 - 309074*e^7 - 171208*e^8 + 252116*e^9 + 49960*e^10 - 62791*e^11 - 8314*e^12 + 1247*e^13 + 60*e^14 + 956*e^15 + 256*e^16)/(15*(3 - 2*e)^2*e^4*(1 + e)^2*(-1 + 2*e)^3*(-2 + e + e^2)))+delta^5*((272160 - 653184*e - 1593540*e^2 + 5708004*e^3 + 872447*e^4 - 4628500*e^5 - 21577396*e^6 + 7119848*e^7 + 50470803*e^8 - 5559030*e^9 - 37496508*e^10 + 149419*e^11 + 11877924*e^12 + 1068404*e^13 - 1459386*e^14 - 302301*e^15 - 17816*e^16 + 10428*e^17 + 11248*e^18 + 2048*e^19)/(180*(3 - 2*e)^2*(-1 + e)*e^4*(1 + e)^2*(2 + e)*(3 + e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^6*((1321920 - 1379808*e - 12256200*e^2 + 17050590*e^3 + 50403359*e^4 - 43109079*e^5 - 138857370*e^6 - 10950889*e^7 + 261062351*e^8 + 148318289*e^9 - 178976731*e^10 - 129928081*e^11 + 46070566*e^12 + 44523510*e^13 - 1823943*e^14 - 6375632*e^15 - 1013344*e^16 + 130876*e^17 + 85952*e^18 + 29680*e^19 + 4096*e^20)/(1260*(3 - 2*e)^2*(-1 + e)*e^4*(1 + e)^2*(2 + e)*(3 + e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^7*((-461583360 - 117490176*e + 4801060512*e^2 - 388813392*e^3 - 24580923960*e^4 - 7413513150*e^5 + 66575853911*e^6 + 58583643693*e^7 - 82843716829*e^8 - 145619535365*e^9 - 10930402859*e^10 + 98709404099*e^11 + 46285243193*e^12 - 23373937548*e^13 - 20657675652*e^14 + 203173209*e^15 + 3764022586*e^16 + 811556679*e^17 - 209273864*e^18 - 105822525*e^19 - 12332534*e^20 + 1433900*e^21 + 907672*e^22 + 196576*e^23 + 16384*e^24)/(10080*(3 - 2*e)^2*(-1 + e)*e^4*(1 + e)^2*(2 + e)^2*(3 + e)*(4 + e)*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^8*((-1715696640 - 1479803904*e + 17621267040*e^2 + 8763896448*e^3 - 92806460592*e^4 - 76130548202*e^5 + 236307092831*e^6 + 337182598936*e^7 - 207375945837*e^8 - 672221048778*e^9 - 294016916505*e^10 + 312913938282*e^11 + 319874147575*e^12 + 4540448691*e^13 - 100435020647*e^14 - 31260407213*e^15 + 11682191875*e^16 + 7900307473*e^17 + 453986357*e^18 - 639663773*e^19 - 176451289*e^20 - 6461944*e^21 + 5456984*e^22 + 1586800*e^23 + 241648*e^24 + 16384*e^25)/(45360*(3 - 2*e)^2*(-1 + e)*e^4*(1 + e)^2*(2 + e)^2*(3 + e)*(4 + e)*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^9*((1320738048000 + 1749065011200*e - 13121777373120*e^2 - 12661738770816*e^3 + 69216346523376*e^4 + 88190153857860*e^5 - 162073693007002*e^6 - 331749498632226*e^7 + 69505750201253*e^8 + 584154096527165*e^9 + 413218933407599*e^10 - 163642820307215*e^11 - 333556815568577*e^12 - 88381071766951*e^13 + 79114147991583*e^14 + 50834634806126*e^15 - 2803400712635*e^16 - 10106828710115*e^17 - 2106872136377*e^18 + 716353348955*e^19 + 359020929711*e^20 + 22535728313*e^21 - 15959371091*e^22 - 4102869992*e^23 - 263250400*e^24 + 58840928*e^25 + 18458608*e^26 + 2424768*e^27 + 131072*e^28)/(907200*(3 - 2*e)^2*(-1 + e)*e^4*(1 + e)^2*(2 + e)^2*(3 + e)*(4 + e)*(5 + e)*(-9 + 2*e)*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^10*((12721411584000 + 9282939033600*e - 128863331256960*e^2 - 40688191885248*e^3 + 659416259571984*e^4 + 429128946159048*e^5 - 1677011865890244*e^6 - 2038740203243340*e^7 + 1593327357993011*e^8 + 4172068471687415*e^9 + 1700037323372667*e^10 - 1726415266448322*e^11 - 1774700124874199*e^12 - 126828825561326*e^13 + 481201204551740*e^14 + 178688383255424*e^15 - 47027549452745*e^16 - 41400975469329*e^17 - 3575292648107*e^18 + 3700362066034*e^19 + 1115241433277*e^20 - 21951798184*e^21 - 63602016104*e^22 - 11327726844*e^23 - 152444672*e^24 + 251166976*e^25 + 52319808*e^26 + 5570496*e^27 + 262144*e^28)/(9979200*(-1 + e)*e^4*(1 + e)*(3 + e)*(4 + e)*(5 + e)*(-9 + 2*e)*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3*(-6 + e + 2*e^2)^2)))):

#Forumla 3.11 in the paper. 
eta_gg_31:=+1*(Nf^2*(delta^2*(2/((-1 + e)*(-2 + 3*e)*(-1 + 3*e)*(3 - 8*e + 4*e^2)^2))))+N*(Nf*(1*((-2*(1 - 3*e + 2*e^2 + e^3))/((1 - 2*e)^2*(-1 + e)^2*e^3*(-3 + 2*e)))+delta*((-2*(-2 + 3*e)*(1 - 3*e + 2*e^2 + e^3))/((1 - 2*e)^2*(-1 + e)^2*e^3*(-3 + 2*e)))+delta^2*((12 - 116*e + 453*e^2 - 832*e^3 + 570*e^4 + 595*e^5 - 1288*e^6 + 627*e^7 + 77*e^8 - 90*e^9)/((1 - 2*e)^2*(3 - 2*e)^2*(-1 + e)^2*e^3*(2 - 7*e + 9*e^3)))+delta^3*((-24 + 156*e - 806*e^2 + 2133*e^3 - 2687*e^4 + 399*e^5 + 1186*e^6 - 348*e^7 - 189*e^8)/(9*(1 - 2*e)^2*(-1 + e)^2*e^2*(2 + e)*(-3 + 2*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^4*(-(-288 + 4584*e - 17268*e^2 + 12506*e^3 + 15497*e^4 - 72592*e^5 + 563*e^6 + 60857*e^7 - 9052*e^8 - 23598*e^9 + 891*e^10 + 4131*e^11 + 729*e^12)/(36*(1 - 2*e)^2*(-1 + e)^2*e^2*(1 + e)*(2 + e)*(3 + e)*(-3 + 2*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^5*(-(11520 - 31872*e + 240336*e^2 + 6640*e^3 - 451992*e^4 + 4378732*e^5 + 1509883*e^6 - 4746959*e^7 - 714959*e^8 + 2338950*e^9 + 274753*e^10 - 637134*e^11 - 142089*e^12 + 65610*e^13 + 27108*e^14 + 2673*e^15)/(180*(1 - 2*e)^2*(-1 + e)^2*e^2*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(-3 + 2*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^6*(-(172800 + 938880*e + 2685744*e^2 - 7421440*e^3 + 13743832*e^4 + 92511376*e^5 + 9389141*e^6 - 65710242*e^7 - 3078984*e^8 + 25712395*e^9 + 1587071*e^10 - 6699433*e^11 - 1589339*e^12 + 613641*e^13 + 331632*e^14 + 54567*e^15 + 3159*e^16)/(1080*(1 - 2*e)^2*(-1 + e)^2*e^2*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(-3 + 2*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^7*((14515200 + 216587520*e + 74966976*e^2 - 1287703632*e^3 + 3206911744*e^4 + 10214952680*e^5 - 2431996856*e^6 - 6877766913*e^7 + 1827225339*e^8 + 2314890402*e^9 - 687662623*e^10 - 607457894*e^11 + 77230802*e^12 + 106292472*e^13 + 11822958*e^14 - 6300801*e^15 - 2122605*e^16 - 252234*e^17 - 10935*e^18)/(7560*(1 - 2*e)^2*(-1 + e)^2*e^2*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(-3 + 2*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^8*(-(4064256000 + 108065664000*e + 1495975680*e^2 - 585722570304*e^3 + 1430013119056*e^4 + 4138090376032*e^5 - 509020291496*e^6 - 2819324910760*e^7 + 386428842301*e^8 + 988191677733*e^9 - 210543004375*e^10 - 266880789538*e^11 + 37837214018*e^12 + 54400588777*e^13 + 2669302298*e^14 - 5752181988*e^15 - 1363601343*e^16 + 101106279*e^17 + 88607493*e^18 + 15437790*e^19 + 1209168*e^20 + 37179*e^21)/(60480*(1 - 2*e)^2*(-1 + e)^2*e^2*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(-3 + 2*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^9*(-(65028096000 + 2606388019200*e - 97485649920*e^2 - 13672396890624*e^3 + 32202465652608*e^4 + 91138156769120*e^5 + 1224904529488*e^6 - 51671208675664*e^7 + 1988816499976*e^8 + 15909197386646*e^9 - 2714682838721*e^10 - 4125661636052*e^11 + 524018529491*e^12 + 850626499717*e^13 + 61786738211*e^14 - 87182032328*e^15 - 24299091082*e^16 + 571300008*e^17 + 1413408789*e^18 + 309136068*e^19 + 32906007*e^20 + 1813509*e^21 + 41553*e^22)/(544320*(1 - 2*e)^2*(-1 + e)^2*e^2*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(-3 + 2*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^10*(-(-40967700480000 - 2272211730432000*e + 28715497574400*e^2 + 12026058324341760*e^3 - 26603714119232256*e^4 - 77498672165821376*e^5 - 7727331322029312*e^6 + 42181399334630960*e^7 + 2446672466512176*e^8 - 12730688833000300*e^9 + 1327802365869624*e^10 + 3283236953898147*e^11 - 459704255407302*e^12 - 734068539882170*e^13 - 12718253757615*e^14 + 98565557064784*e^15 + 19709902889385*e^16 - 4573588297375*e^17 - 2281985825694*e^18 - 228972830949*e^19 + 48337753212*e^20 + 17551585440*e^21 + 2448438597*e^22 + 187325298*e^23 + 7774785*e^24 + 137781*e^25)/(5443200*(1 - 2*e)^2*(-1 + e)^2*e^2*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(-3 + 2*e)*(-10 + 3*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))))+N^2*(1*(1*((6*(4 - 23*e + 46*e^2 - 33*e^3 - e^4 + 5*e^5))/((1 - 2*e)^2*(-1 + e)*e^4*(1 + e)*(-3 + 2*e)))+delta*((2*(-72 + 776*e - 2908*e^2 + 4994*e^3 - 3647*e^4 + 7*e^5 + 1323*e^6 - 410*e^7 - 90*e^8 + 39*e^9))/((1 - 2*e)^2*(-2 + e)*(-1 + e)*e^4*(1 + e)*(2 + e)*(-3 + 2*e)*(-1 + 3*e)))+delta^2*((-6048 + 70488*e - 332844*e^2 + 776466*e^3 - 797563*e^4 - 144594*e^5 + 1149456*e^6 - 910913*e^7 + 5833*e^8 + 284685*e^9 - 89713*e^10 - 17395*e^11 + 13014*e^12 - 2103*e^13 - 503*e^14 + 198*e^15)/((1 - 2*e)^2*(3 - 2*e)^2*(-3 + e)*(-1 + e)^2*e^4*(1 + e)^2*(2 + e)*(3 + e)*(-2 + 3*e)*(-1 + 3*e)))+delta^3*((-228096 + 3272832*e - 18635616*e^2 + 54419616*e^3 - 80204568*e^4 + 29647704*e^5 + 79086832*e^6 - 107267656*e^7 + 23389539*e^8 + 32597314*e^9 - 15121876*e^10 - 3617247*e^11 + 2358695*e^12 + 139225*e^13 - 111723*e^14 + 1307*e^15 - 2870*e^16 - 135*e^17 + 243*e^18)/(9*(1 - 2*e)^2*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)^2*e^4*(1 + e)^2*(2 + e)*(3 + e)*(4 + e)*(-3 + 2*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^4*((69672960 - 578119680*e + 2420803584*e^2 - 7128175104*e^3 + 16714564992*e^4 - 28066582608*e^5 + 23086106592*e^6 + 9995262712*e^7 - 37457297380*e^8 + 23010462827*e^9 + 5282180129*e^10 - 9491710537*e^11 + 884276804*e^12 + 1642704048*e^13 - 290055155*e^14 - 154569194*e^15 + 26829628*e^16 + 8136475*e^17 - 802277*e^18 - 224917*e^19 - 9084*e^20 + 2538*e^21 + 567*e^22)/(36*(1 - 2*e)^2*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)^2*e^4*(1 + e)^2*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(-3 + 2*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^5*((62705664000 - 277746278400*e - 26890444800*e^2 + 2300717399040*e^3 - 4072417291008*e^4 + 1598458149504*e^5 - 7577710709376*e^6 + 26820992568384*e^7 - 19054169962384*e^8 - 22289500462520*e^9 + 31761264797048*e^10 + 43794456008*e^11 - 14611462884992*e^12 + 3362554775221*e^13 + 3264028875636*e^14 - 1042375151368*e^15 - 448246841115*e^16 + 151211569602*e^17 + 42036913559*e^18 - 12142126069*e^19 - 2691623198*e^20 + 524461953*e^21 + 109409842*e^22 - 10150010*e^23 - 2453703*e^24 + 19440*e^25 + 22491*e^26 + 1215*e^27)/(180*(1 - 2*e)^2*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)^2*e^4*(1 + e)^2*(2 + e)^2*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(-3 + 2*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^6*((-12791955456000 + 35579193753600*e + 97857961574400*e^2 - 436120656814080*e^3 - 132424429436928*e^4 + 1809815260458240*e^5 - 231622016603904*e^6 - 3924482662575744*e^7 + 637886852189952*e^8 + 6219319337557152*e^9 - 2918206494845728*e^10 - 3834402093980136*e^11 + 2519045171614904*e^12 + 1098781285114785*e^13 - 938339214096493*e^14 - 170677306355853*e^15 + 189653763236342*e^16 + 18565991949375*e^17 - 23485807329706*e^18 - 1857850318977*e^19 + 1856096185574*e^20 + 160583485317*e^21 - 91329876268*e^22 - 9409848903*e^23 + 2616451538*e^24 + 319795461*e^25 - 37975030*e^26 - 5570307*e^27 + 174618*e^28 + 38070*e^29 + 729*e^30)/(1080*(1 - 2*e)^2*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)^2*e^4*(1 + e)^2*(2 + e)^2*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(-3 + 2*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^7*((-31266549006336000 + 68588358244761600*e + 310310491063910400*e^2 - 1014204903495598080*e^3 - 989641230719496192*e^4 + 5200031023124465664*e^5 + 699615651149369856*e^6 - 12475476185385360384*e^7 + 2292644308134869632*e^8 + 16145507102896215680*e^9 - 5869918530904320992*e^10 - 11774999209434587104*e^11 + 6134224252845461640*e^12 + 4378780927171216248*e^13 - 2939345095389741192*e^14 - 887049756566179056*e^15 + 774639605859572553*e^16 + 104934822537484386*e^17 - 124472341622649060*e^18 - 8685971684601861*e^19 + 13115372962801359*e^20 + 695120103310395*e^21 - 939603601862997*e^22 - 55667627535561*e^23 + 45373331489157*e^24 + 3376960538955*e^25 - 1422552710305*e^26 - 129482939087*e^27 + 27160719149*e^28 + 2883424393*e^29 - 280340439*e^30 - 33702867*e^31 + 1134702*e^32 + 158679*e^33 + 729*e^34)/(7560*(1 - 2*e)^2*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)^2*e^4*(1 + e)^2*(2 + e)^2*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(-3 + 2*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^8*((-401646548926070784000 + 597210166200788582400*e + 4746707590567270809600*e^2 - 10797550395842101248000*e^3 - 22716057261306124173312*e^4 + 67007447337202528813056*e^5 + 42608708856304229744640*e^6 - 169628171987393242472448*e^7 - 39966875525070763914240*e^8 + 236179190329957118370048*e^9 + 6604822437883413573120*e^10 - 193361807879479765602944*e^11 + 19691614679827327858688*e^12 + 97241397398100244713408*e^13 - 18386873630227112012928*e^14 - 31091418015205187087992*e^15 + 7542925248050475805588*e^16 + 6681021463010717492395*e^17 - 1792172825554052741906*e^18 - 1019404203956559768878*e^19 + 270411825084636800905*e^20 + 115701858613221281350*e^21 - 26859160231916139695*e^22 - 10022488432996047995*e^23 + 1758923940129062812*e^24 + 657643416520083874*e^25 - 72995882182177640*e^26 - 31537318746170672*e^27 + 1671768317370910*e^28 + 1055296463555832*e^29 - 8072269256170*e^30 - 23438893684586*e^31 - 593211527768*e^32 + 324455024507*e^33 + 15687191778*e^34 - 2516714298*e^35 - 160499583*e^36 + 8483130*e^37 + 609201*e^38 - 2187*e^39)/(60480*(1 - 2*e)^2*(-9 + e)*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)^2*e^4*(1 + e)^2*(2 + e)^2*(3 + e)^2*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(-3 + 2*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^9*((309186290074307788800000 - 582732274117052989440000*e - 3407799713248202194944000*e^2 + 9852725449294274573107200*e^3 + 12842699913691944840069120*e^4 - 58660334149176235034542080*e^5 + 2647422855193245821042688*e^6 + 117703901088879878139789312*e^7 - 38253665418755260046911488*e^8 - 127147850087098843520870400*e^9 + 58317796994630665370056704*e^10 + 77746139137219485910239744*e^11 - 42638374673043475734834944*e^12 - 28390101011021977202218752*e^13 + 18084807327257400984975552*e^14 + 6526719740712849012239488*e^15 - 4866058682699277518894584*e^16 - 1012606601876802568097272*e^17 + 884869832819387880374460*e^18 + 116933622243593650561818*e^19 - 113302645732983045066723*e^20 - 11469475553152882381167*e^21 + 10426546592811928157331*e^22 + 1030846537333832205918*e^23 - 690161251767558068256*e^24 - 78915337475122131093*e^25 + 32261066721810856548*e^26 + 4548483129672508116*e^27 - 1024669225943759658*e^28 - 182745222658085718*e^29 + 20629371752082842*e^30 + 4917230480470284*e^31 - 221609590722732*e^32 - 85808604920866*e^33 + 272671491304*e^34 + 926537339890*e^35 + 21548669013*e^36 - 5647706091*e^37 - 223293429*e^38 + 15538230*e^39 + 720252*e^40 - 6561*e^41)/(544320*(1 - 2*e)^2*(-10 + e)*(-9 + e)*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)^2*e^4*(1 + e)*(2 + e)^2*(3 + e)^2*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(10 + e)*(-3 + 2*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^10*((3275906728009861693440000000 - 5489609133603164258304000000*e - 38546146992144680327577600000*e^2 + 101753763851959712895467520000*e^3 + 161993786136071639990796288000*e^4 - 652091009241251930132761804800*e^5 - 15672812384105770183911014400*e^6 + 1339829715473779352450891120640*e^7 - 397279206148007977631171002368*e^8 - 1426846937308234560382603014144*e^9 + 611467459635157589366071640064*e^10 + 887280179966256117437999247360*e^11 - 459399883152887402816975340544*e^12 - 335603581074847027620126347520*e^13 + 205446326712999052591805999104*e^14 + 79877903236176044753684275456*e^15 - 59502558299875533423566585920*e^16 - 12303944017866217014542694608*e^17 + 11804370593526179367794717760*e^18 + 1269539218869758367111266608*e^19 - 1675006458873506403280664636*e^20 - 95951779373306488438271943*e^21 + 175258264649273592596296392*e^22 + 6847874808045111815992251*e^23 - 13744853900449914320049387*e^24 - 582696827715504268947090*e^25 + 809385572019607766734590*e^26 + 47827611829789848376635*e^27 - 35347299152823916970547*e^28 - 2935099267043918738391*e^29 + 1116513345537084359896*e^30 + 124272051240222617910*e^31 - 24553058337006048646*e^32 - 3571231369856428180*e^33 + 352809674181025876*e^34 + 68990541003555134*e^35 - 2857254338190570*e^36 - 878075786216557*e^37 + 5387987677040*e^38 + 7057556135727*e^39 + 114232091121*e^40 - 32825503962*e^41 - 975836322*e^42 + 71892279*e^43 + 2473497*e^44 - 32805*e^45)/(5443200*(1 - 2*e)^2*(-11 + e)*(-10 + e)*(-9 + e)*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)^2*e^4*(1 + e)*(2 + e)^2*(3 + e)^2*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(10 + e)*(11 + e)*(-3 + 2*e)*(-10 + 3*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e))))):

#Forumla 3.11 in the paper. 
eta_gg_41:=+1*(Nf^2*(delta*(-(1/((1 - 2*e)^2*(3 - 2*e)^2*(-1 + e)^2*(-1 + 4*e))))))+N*(Nf*(delta*((-2*(6 - 17*e + 8*e^2 + e^3))/((1 - 2*e)^2*(3 - 2*e)^2*(-1 + e)^2*e*(1 + e)*(-1 + 4*e)))+delta^2*((28 - 84*e + 70*e^2 + 24*e^3 - 14*e^4)/((1 - 2*e)^2*(-2 + e)*(-1 + e)^2*e*(1 + e)*(2 + e)*(-3 + 2*e)*(-1 + 4*e)))+delta^3*((-2*(204 - 750*e + 897*e^2 - 240*e^3 + 104*e^4 - 154*e^5 - 29*e^6 + 16*e^7))/((1 - 2*e)^2*(-3 + e)*(-2 + e)*(-1 + e)^2*e*(1 + e)*(2 + e)*(3 + e)*(-3 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^4*((-1488 + 3648*e - 3566*e^2 + 462*e^3 + 85*e^4 + 135*e^5 + 13*e^6 - 9*e^7)/((-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)^2*e*(2 + e)*(3 + e)*(4 + e)*(-3 + 2*e)*(-1 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^5*((20040 - 53580*e + 62517*e^2 - 34603*e^3 + 1576*e^4 + 740*e^5 + 415*e^6 + 35*e^7 - 20*e^8)/((-5 + e)*(-4 + e)*(-3 + e)*(-1 + e)^2*e*(3 + e)*(4 + e)*(5 + e)*(-3 + 2*e)*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^6*((44880 - 96480*e + 91488*e^2 - 55986*e^3 + 1738*e^4 + 1437*e^5 + 325*e^6 + 9*e^7 - 11*e^8)/((-6 + e)*(-5 + e)*(-4 + e)*(-1 + e)^2*e*(4 + e)*(5 + e)*(6 + e)*(-3 + 2*e)*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^7*(-(((-2 + e)*(-309540 + 551670*e - 405235*e^2 + 299893*e^3 - 7792*e^4 - 7106*e^5 - 961*e^6 + 7*e^7 + 24*e^8))/((-7 + e)*(-6 + e)*(-5 + e)*(-1 + e)^2*e*(5 + e)*(6 + e)*(7 + e)*(-3 + 2*e)*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e))))+delta^8*((-2220960 + 4251744*e - 3099774*e^2 + 2453452*e^3 - 742607*e^4 - 19306*e^5 + 11032*e^6 + 1460*e^7 + 25*e^8 - 26*e^9)/(2*(-8 + e)*(-7 + e)*(-6 + e)*(-1 + e)^2*e*(6 + e)*(7 + e)*(8 + e)*(-3 + 2*e)*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*(-((-3 + e)*(11123280 - 19047672*e + 10338909*e^2 - 9180381*e^3 + 3121342*e^4 + 62552*e^5 - 42785*e^6 - 4123*e^7 + 22*e^8 + 56*e^9))/(2*(-9 + e)*(-8 + e)*(-7 + e)*(-1 + e)^2*e*(7 + e)*(8 + e)*(9 + e)*(-3 + 2*e)*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*(-((-3 + e)*(17549280 - 25295040*e + 7700912*e^2 - 10580250*e^3 + 3090384*e^4 + 87849*e^5 - 34665*e^6 - 2925*e^7 + 25*e^8 + 30*e^9))/(2*(-10 + e)*(-9 + e)*(-8 + e)*(-1 + e)^2*e*(8 + e)*(9 + e)*(10 + e)*(-3 + 2*e)*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))))+N^2*(1*(delta*((72 - 396*e + 725*e^2 - 495*e^3 + 111*e^4 - e^5)/((1 - 2*e)^2*(3 - 2*e)^2*(-1 + e)*e^2*(1 + e)^2*(-1 + 4*e)))+delta^2*((-192 + 780*e - 940*e^2 + 286*e^3 + 78*e^4 + 26*e^5 - 14*e^6)/((1 - 2*e)^2*(-2 + e)*(-1 + e)*e^2*(1 + e)^2*(2 + e)*(-3 + 2*e)*(-1 + 4*e)))+delta^3*((2*(13896 - 95616*e + 258264*e^2 - 318934*e^3 + 110903*e^4 + 118041*e^5 - 90403*e^6 - 13979*e^7 + 20965*e^8 - 157*e^9 - 2053*e^10 + 181*e^11 + 44*e^12))/((1 - 2*e)^2*(-3 + e)*(-2 + e)^2*(-1 + e)^2*e^2*(1 + e)^2*(2 + e)^2*(3 + e)*(-3 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^4*((-158976 + 761280*e - 1589856*e^2 + 1570584*e^3 - 664264*e^4 + 33194*e^5 + 212602*e^6 - 183821*e^7 + 9984*e^8 + 32403*e^9 - 4286*e^10 - 1823*e^11 + 236*e^12 + 23*e^13)/((-4 + e)*(-3 + e)*e^2*(3 + e)*(4 + e)*(-3 + 2*e)*(-1 + 2*e)*(-3 + 4*e)*(-1 + 4*e)*(4 - 5*e^2 + e^4)^2))+delta^5*(-((74459520 - 321834240*e + 352611216*e^2 + 82480080*e^3 + 122602056*e^4 - 849644492*e^5 + 621008158*e^6 + 59495891*e^7 - 167702286*e^8 + 27312673*e^9 + 6783944*e^10 - 1978706*e^11 + 1456700*e^12 - 315434*e^13 - 134850*e^14 + 33215*e^15 + 2890*e^16 - 827*e^17 + 12*e^18)/((-5 + e)*(-4 + e)*e^2*(4 + e)*(5 + e)*(-3 + 2*e)*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)*(-36 + 49*e^2 - 14*e^4 + e^6)^2)))+delta^6*((1140894720 - 4204120320*e + 1231493760*e^2 + 10139137920*e^3 - 7938047232*e^4 - 8489740176*e^5 + 7350888816*e^6 + 5524427864*e^7 - 5445050846*e^8 - 393892682*e^9 + 1075661559*e^10 - 17823334*e^11 - 90410339*e^12 - 4220788*e^13 + 3908094*e^14 + 952076*e^15 - 139836*e^16 - 46034*e^17 + 4571*e^18 + 674*e^19 - 67*e^20)/((-6 + e)*(-5 + e)*(-4 + e)*e^2*(4 + e)*(5 + e)*(6 + e)*(-3 + 2*e)*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)*(-36 + 49*e^2 - 14*e^4 + e^6)^2))+delta^7*((3604896368640 - 11095505971200*e - 247741867008*e^2 + 21389425145856*e^3 - 2656600706592*e^4 - 27724847865600*e^5 + 10121778334584*e^6 + 16618379906376*e^7 - 8460881567080*e^8 - 5037611101322*e^9 + 3248536688789*e^10 + 657006217908*e^11 - 554237326851*e^12 - 52962923511*e^13 + 51307160852*e^14 + 4211275513*e^15 - 2925385714*e^16 - 300890112*e^17 + 112250733*e^18 + 12966966*e^19 - 2947279*e^20 - 273455*e^21 + 46850*e^22 + 2181*e^23 - 324*e^24)/((-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)^2*(-3 + e)^2*(-2 + e)^2*(-1 + e)*e^2*(1 + e)^2*(2 + e)^2*(3 + e)^2*(4 + e)^2*(5 + e)*(6 + e)*(7 + e)*(-3 + 2*e)*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^8*((148339863060480 - 486351261204480*e + 202489551212544*e^2 + 490330535712768*e^3 - 174215065503744*e^4 - 499102658794752*e^5 + 277047947875584*e^6 + 192813867121040*e^7 - 151743766138616*e^8 - 31938591016588*e^9 + 38043876629466*e^10 + 2073239375042*e^11 - 4949828766091*e^12 - 85150114963*e^13 + 380304832069*e^14 + 8437886675*e^15 - 18478539840*e^16 - 674521762*e^17 + 579933548*e^18 + 24686864*e^19 - 11382803*e^20 - 402655*e^21 + 125589*e^22 + 2411*e^23 - 586*e^24)/(2*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)^2*(-3 + e)^2*(-2 + e)*(-1 + e)*e^2*(1 + e)*(2 + e)^2*(3 + e)^2*(4 + e)^2*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(-3 + 2*e)*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*((-1889373927761510400 + 6539645835155865600*e - 3609959979980113920*e^2 - 6624838250432271360*e^3 + 4767275134981969920*e^4 + 4796698022957399040*e^5 - 4182155516873618496*e^6 - 1771000833273870816*e^7 + 2353635284836170384*e^8 + 37626461583501120*e^9 - 660462307814916972*e^10 + 109688772545032606*e^11 + 101720309267798237*e^12 - 27194510630497841*e^13 - 9464545301854081*e^14 + 3150019261740499*e^15 + 591538027787351*e^16 - 216962155106549*e^17 - 26909728840165*e^18 + 9718642169827*e^19 + 907581929885*e^20 - 293323034507*e^21 - 21567779539*e^22 + 5942120665*e^23 + 328732589*e^24 - 77141015*e^25 - 2804827*e^26 + 574579*e^27 + 10034*e^28 - 1848*e^29)/(2*(-9 + e)*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)^2*(-4 + e)^2*(-3 + e)^2*(-2 + e)*(-1 + e)*e^2*(1 + e)*(2 + e)^2*(3 + e)^2*(4 + e)^2*(5 + e)^2*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(-3 + 2*e)*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*(-(23359796190904320000 - 79812114020352000000*e + 45523557471355084800*e^2 + 73519614768872448000*e^3 - 55209227169634237440*e^4 - 41766924850933363200*e^5 + 37605954041244896256*e^6 + 11119700699294669568*e^7 - 16150819457462919072*e^8 + 824945377286900448*e^9 + 3362301037491187744*e^10 - 753350510597236400*e^11 - 379128721644359806*e^12 + 131863471813783556*e^13 + 25846864181105297*e^14 - 11929076393488606*e^15 - 1197476434077289*e^16 + 661818990389342*e^17 + 41642745663905*e^18 - 24036209469502*e^19 - 1112678514397*e^20 + 583528883798*e^21 + 21304390043*e^22 - 9362443018*e^23 - 261358915*e^24 + 94748714*e^25 + 1783955*e^26 - 544042*e^27 - 5081*e^28 + 1342*e^29)/(2*(-10 + e)*(-9 + e)*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)^2*(-4 + e)^2*(-3 + e)*(-2 + e)*(-1 + e)*e^2*(1 + e)*(2 + e)*(3 + e)^2*(4 + e)^2*(5 + e)^2*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(10 + e)*(-3 + 2*e)*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e))))):

#Forumla 3.11 in the paper. 
eta_gg_42:=+N*(Nf*(delta*(-2/(e^2*(-3 + 20*e - 36*e^2 + 16*e^3)))+delta^2*(2/(e^2*(-3 + 20*e - 36*e^2 + 16*e^3)))+delta^3*((-3 + 6*e - 4*e^2)/(e^2*(-9 + 81*e - 260*e^2 + 380*e^3 - 256*e^4 + 64*e^5)))+delta^4*((9*e - 63*e^2 + 134*e^3 - 112*e^4 + 32*e^5)^(-1))))+N^2*(1*(delta^(-1)*((4*(1 - 3*e + 2*e^2 + e^3))/(e^5*(-1 + 2*e)))+1*((4*(-2 + 7*e - 7*e^2 + e^4))/(e^5*(-1 + 2*e)))+delta*((2*(-18 + 147*e - 417*e^2 + 406*e^3 + 157*e^4 - 529*e^5 + 266*e^6 - 8*e^7 - 24*e^8 + 8*e^9))/((-1 + e)*e^5*(1 + e)*(-3 + 2*e)*(-1 + 2*e)*(-1 + 4*e)))+delta^2*((2*(36 - 318*e + 1048*e^2 - 1435*e^3 + 220*e^4 + 1426*e^5 - 1199*e^6 + 185*e^7 + 79*e^8 - 26*e^9 + 8*e^10))/(3*e^5*(3 - 20*e + 33*e^2 + 4*e^3 - 36*e^4 + 16*e^5)))+delta^3*((432 - 3276*e + 11196*e^2 - 21946*e^3 + 23686*e^4 - 540*e^5 - 29791*e^6 + 25643*e^7 + 2443*e^8 - 8773*e^9 + 1074*e^10 + 580*e^11 - 40*e^12 + 32*e^13)/(6*(-1 + e)*e^5*(1 + e)*(2 + e)*(-3 + 2*e)*(-1 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^4*((-1512 + 7380*e - 13824*e^2 + 9009*e^3 - 17192*e^4 + 13306*e^5 + 28763*e^6 - 15526*e^7 - 10843*e^8 + 3021*e^9 + 1214*e^10 + 48*e^11 + 32*e^12)/(30*e^4*(1 + e)*(2 + e)*(-3 + 2*e)*(-1 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^5*((22680 - 66204*e - 48228*e^2 + 379805*e^3 + 56125*e^4 - 484028*e^5 - 501243*e^6 + 543048*e^7 + 469981*e^8 - 192600*e^9 - 182305*e^10 + 7343*e^11 + 24894*e^12 + 4812*e^13 + 416*e^14 + 64*e^15)/(180*(-1 + e)*e^4*(1 + e)*(2 + e)*(3 + e)*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^6*((110160 - 198648*e - 536796*e^2 + 1597478*e^3 + 2126025*e^4 - 2744296*e^5 - 3673558*e^6 + 1571976*e^7 + 3109717*e^8 - 6085*e^9 - 1040824*e^10 - 246200*e^11 + 108544*e^12 + 55359*e^13 + 8348*e^14 + 656*e^15 + 64*e^16)/(1260*(-1 + e)*e^4*(1 + e)*(2 + e)*(3 + e)*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^7*((-19232640 + 27585792*e + 112577040*e^2 - 285755352*e^3 - 444907644*e^4 + 492776632*e^5 + 789433066*e^6 - 318086518*e^7 - 667902169*e^8 + 22857386*e^9 + 277538763*e^10 + 53129806*e^11 - 52044427*e^12 - 21455706*e^13 + 1428415*e^14 + 2395528*e^15 + 565020*e^16 + 61936*e^17 + 4416*e^18 + 256*e^19)/(10080*(-1 + e)*e^4*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^8*((-142974720 + 274461696*e + 660071520*e^2 - 2495791560*e^3 - 1685709988*e^4 + 4114831934*e^5 + 2651488603*e^6 - 2952614019*e^7 - 2056556643*e^8 + 918651584*e^9 + 835273883*e^10 - 64823102*e^11 - 173534549*e^12 - 31337902*e^13 + 11202054*e^14 + 5628313*e^15 + 997952*e^16 + 92256*e^17 + 5632*e^18 + 256*e^19)/(90720*(-1 + e)*e^4*(2 + e)*(3 + e)*(4 + e)*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*((55030752000 - 96020640000*e - 280423594080*e^2 + 971779011336*e^3 + 771363710580*e^4 - 1673835196430*e^5 - 1142414974787*e^6 + 1217099094841*e^7 + 883915528405*e^8 - 430949188794*e^9 - 386066832914*e^10 + 57959010430*e^11 + 98172567070*e^12 + 9117633994*e^13 - 12176803487*e^14 - 3864259527*e^15 + 130453705*e^16 + 294296134*e^17 + 71122084*e^18 + 8678080*e^19 + 638080*e^20 + 32256*e^21 + 1024*e^22)/(907200*(-1 + e)*e^4*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*((265029408000 - 500055120000*e - 1255822794720*e^2 + 4967305058664*e^3 + 2572824097836*e^4 - 8177759698398*e^5 - 3148313984799*e^6 + 5643021906728*e^7 + 2167564622319*e^8 - 2056606505398*e^9 - 912631549167*e^10 + 391082055693*e^11 + 244913121149*e^12 - 17668035061*e^13 - 35055927730*e^14 - 6208549201*e^15 + 1243916516*e^16 + 694066653*e^17 + 130047652*e^18 + 13439456*e^19 + 864640*e^20 + 38144*e^21 + 1024*e^22)/(9979200*(-1 + e)*e^4*(3 + e)*(4 + e)*(5 + e)*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e))))):

#Forumla 3.11 in the paper. 
eta_gg_43:=+1*(Nf^2*(delta*(2/(3*e*(-1 + 4*e)*(3 - 8*e + 4*e^2)^2))))+N*(Nf*(delta*((4*(-3 + 9*e - 5*e^2 - e^3 + e^4))/(3*(1 - 2*e)^2*(3 - 2*e)^2*(-1 + e)*e^2*(1 + e)*(-1 + 4*e)))+delta^2*((-4*(-3 + 16*e - 23*e^2 + 8*e^3 + 17*e^4 + 3*e^5))/(3*(-1 + e)*e^2*(1 + e)*(2 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-1 + 4*e)))+delta^3*((4*(6 - 30*e + 111*e^2 - 152*e^3 + 82*e^4 + 134*e^5 + 47*e^6 + 6*e^7))/(3*(-1 + e)*e^2*(1 + e)*(2 + e)*(3 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-3 + 4*e)*(-1 + 4*e)))+delta^4*((-8 + 8*e - 71*e^2 + 265*e^3 - 551*e^4 - 149*e^5 + 97*e^6 + 44*e^7 + 5*e^8)/((-1 + e)^2*e^2*(2 + e)*(3 + e)*(4 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-3 + 4*e)*(-1 + 4*e)))+delta^5*((120 + 660*e - 1770*e^2 - 1505*e^3 + 15061*e^4 - 3386*e^5 - 3038*e^6 + 103*e^7 + 211*e^8 + 24*e^9)/(3*(-1 + e)^2*e^2*(3 + e)*(4 + e)*(5 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^6*((-720 - 10200*e + 36582*e^2 - 25539*e^3 - 124600*e^4 + 76988*e^5 + 10700*e^6 - 8026*e^7 - 835*e^8 + 257*e^9 + 33*e^10)/(6*(3 - 2*e)^2*(-1 + e)^2*e^2*(4 + e)*(5 + e)*(6 + e)*(-1 + 2*e)^3*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^7*((1680 + 41860*e - 166426*e^2 + 187472*e^3 + 347049*e^4 - 358024*e^5 + 44775*e^6 + 27384*e^7 - 3959*e^8 - 946*e^9 + 81*e^10 + 14*e^11)/(2*(3 - 2*e)^2*(-1 + e)^2*e^2*(5 + e)*(6 + e)*(7 + e)*(-1 + 2*e)^3*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^8*((20160 + 770448*e - 2831796*e^2 + 2958885*e^3 + 5953949*e^4 - 3956640*e^5 + 139062*e^6 + 232764*e^7 - 15699*e^8 - 5508*e^9 + 244*e^10 + 51*e^11)/(24*(3 - 2*e)^2*(-1 + e)^2*e^2*(6 + e)*(7 + e)*(8 + e)*(-1 + 2*e)^3*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*((-181440 - 9625392*e + 37370016*e^2 - 45366246*e^3 - 61755603*e^4 + 59261149*e^5 - 11204571*e^6 - 1740681*e^7 + 582123*e^8 + 11283*e^9 - 9945*e^10 + 47*e^11 + 60*e^12)/(24*(3 - 2*e)^2*(-1 + e)^2*e^2*(7 + e)*(8 + e)*(9 + e)*(-1 + 2*e)^3*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*((604800 + 42279840*e - 171171960*e^2 + 229472310*e^3 + 225503705*e^4 - 291904534*e^5 + 90323947*e^6 - 2787392*e^7 - 2920698*e^8 + 325161*e^9 + 30223*e^10 - 4928*e^11 - 97*e^12 + 23*e^13)/(16*(3 - 2*e)^2*(-1 + e)^2*e^2*(8 + e)*(9 + e)*(10 + e)*(-5 + 2*e)*(-1 + 2*e)^3*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))))+N^2*(1*(delta*((2*(36 - 198*e + 363*e^2 - 248*e^3 + 54*e^4 + e^6))/(3*(1 - 2*e)^2*(3 - 2*e)^2*e^3*(1 + e)^2*(-1 + 4*e)))+delta^2*((-4*(12 - 113*e + 270*e^2 - 184*e^3 - 11*e^4 + 45*e^5 + 20*e^6 + 3*e^7))/(3*e^3*(1 + e)^2*(2 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-1 + 4*e)))+delta^3*((4*(828 - 5976*e + 15852*e^2 - 14519*e^3 - 2062*e^4 + 11661*e^5 - 756*e^6 - 3954*e^7 - 387*e^8 + 464*e^9 + 133*e^10 + 12*e^11))/(3*(1 - 2*e)^2*(-2 + e)*(-1 + e)*e^3*(1 + e)^2*(2 + e)^2*(3 + e)*(-3 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^4*(-(-19776 + 136416*e - 410324*e^2 + 662356*e^3 - 469717*e^4 - 130681*e^5 + 325839*e^6 + 19236*e^7 - 85270*e^8 - 22132*e^9 + 6055*e^10 + 4348*e^11 + 873*e^12 + 57*e^13)/(3*(-2 + e)*(-1 + e)^2*e^2*(1 + e)^2*(2 + e)^2*(3 + e)*(4 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-3 + 4*e)*(-1 + 4*e)))+delta^5*((1313280 - 8014320*e + 18843840*e^2 - 11751864*e^3 - 20412852*e^4 + 4231290*e^5 + 69737249*e^6 - 59542360*e^7 - 24526825*e^8 + 29761280*e^9 + 6447647*e^10 - 5933581*e^11 - 1630025*e^12 + 441457*e^13 + 210328*e^14 + 6505*e^15 - 8798*e^16 - 1607*e^17 - 84*e^18)/(3*(-3 + e)*(-2 + e)*(-1 + e)^2*e^3*(1 + e)^2*(2 + e)^2*(3 + e)^2*(4 + e)*(5 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^6*((-47278080 + 273507840*e - 515458944*e^2 - 173907504*e^3 + 1683090864*e^4 - 870651120*e^5 - 1930784772*e^6 + 1314104313*e^7 + 1364418649*e^8 - 929256317*e^9 - 453247124*e^10 + 221091697*e^11 + 104174011*e^12 - 14216210*e^13 - 12865984*e^14 - 1649701*e^15 + 355091*e^16 + 156647*e^17 + 26264*e^18 + 2435*e^19 + 105*e^20)/(6*(3 - 2*e)^2*(-3 + e)*(-2 + e)*(-1 + e)^2*e^3*(1 + e)^2*(2 + e)^2*(3 + e)^2*(4 + e)*(5 + e)*(6 + e)*(-1 + 2*e)^3*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^7*((-34305223680 + 196895784960*e - 357864065280*e^2 - 170186895936*e^3 + 1200044189376*e^4 - 379791325032*e^5 - 1713100542852*e^6 + 928663174772*e^7 + 1220757185408*e^8 - 674339269145*e^9 - 526474606790*e^10 + 222422696934*e^11 + 143104383678*e^12 - 29355080254*e^13 - 24655063807*e^14 - 236589992*e^15 + 2272971208*e^16 + 431042991*e^17 - 64457088*e^18 - 35033806*e^19 - 3642862*e^20 + 545080*e^21 + 180817*e^22 + 18228*e^23 + 672*e^24)/(6*(3 - 2*e)^2*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)^2*e^3*(1 + e)^2*(2 + e)^2*(3 + e)^2*(4 + e)^2*(5 + e)*(6 + e)*(7 + e)*(-1 + 2*e)^3*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^8*((-1009421844480 + 6271797288960*e - 13908721655808*e^2 + 4122939912192*e^3 + 27419531774976*e^4 - 22351056301440*e^5 - 25853546159616*e^6 + 25954817563496*e^7 + 13195862634548*e^8 - 12684701019954*e^9 - 4874644257389*e^10 + 2991808026808*e^11 + 1278963794232*e^12 - 292768340797*e^13 - 199284529111*e^14 - 3958213734*e^15 + 15263078287*e^16 + 2895378136*e^17 - 334806087*e^18 - 181877680*e^19 - 16755142*e^20 + 2381295*e^21 + 666211*e^22 + 57118*e^23 + 1779*e^24)/(24*(3 - 2*e)^2*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)^2*e^3*(1 + e)*(2 + e)^2*(3 + e)^2*(4 + e)^2*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(-1 + 2*e)^3*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*((-1887528274329600 + 11699226175795200*e - 25618205794222080*e^2 + 5825470279633920*e^3 + 54839925615297024*e^4 - 43135735567443840*e^5 - 51276809378989728*e^6 + 49288374853575408*e^7 + 29024039181821232*e^8 - 26225647659694496*e^9 - 11350157808720702*e^10 + 7246767325528959*e^11 + 3134596533586971*e^12 - 1024610879350971*e^13 - 563991970266999*e^14 + 53944171893900*e^15 + 61260105591597*e^16 + 3586382354769*e^17 - 3658238559561*e^18 - 675476093394*e^19 + 88672580433*e^20 + 37402407159*e^21 + 1442063847*e^22 - 825004308*e^23 - 116587245*e^24 + 1612179*e^25 + 1547223*e^26 + 129515*e^27 + 3588*e^28)/(24*(3 - 2*e)^2*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)^2*e^3*(1 + e)*(2 + e)^2*(3 + e)^2*(4 + e)^2*(5 + e)^2*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(-1 + 2*e)^3*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*((-9740697845760000 + 61909061695488000*e - 143064761136537600*e^2 + 58881894429081600*e^3 + 259351690915560960*e^4 - 259059576288107520*e^5 - 186493102815105600*e^6 + 245112236780474640*e^7 + 84370669815031760*e^8 - 111129938309740168*e^9 - 30039852480439812*e^10 + 26442664383242941*e^11 + 8115421582897399*e^12 - 3241612848025323*e^13 - 1368904799161080*e^14 + 156231144284582*e^15 + 131345979681626*e^16 + 5878812719557*e^17 - 6677863595438*e^18 - 1072948654992*e^19 + 137691464598*e^20 + 49499104127*e^21 + 1512886364*e^22 - 894874526*e^23 - 108946430*e^24 + 1689327*e^25 + 1173166*e^26 + 85755*e^27 + 2087*e^28)/(16*(3 - 2*e)^2*(-5 + e)*(-4 + e)*(-2 + e)*(-1 + e)^2*e^3*(1 + e)*(2 + e)*(3 + e)^2*(4 + e)^2*(5 + e)^2*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(10 + e)*(-5 + 2*e)*(-1 + 2*e)^3*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e))))):

#Forumla 3.11 in the paper. 
eta_gg_51:=+N*(Nf*(1*(-2/(3*e^3*(-3 + 11*e - 12*e^2 + 4*e^3)))+delta*(-4/(3*e^3*(3 - 8*e + 4*e^2)))+delta^2*((4*(-1 + 3*e))/(3*e^3*(-6 + 31*e - 48*e^2 + 20*e^3)))))+N^2*(1*(1*((2*(4 - 11*e + 5*e^2))/(e^4*(3 - 5*e - 4*e^2 + 4*e^3)))+delta*((-4*(36 - 352*e + 632*e^2 - 214*e^3 - 118*e^4 + 41*e^5 + 5*e^6))/(3*(-2 + e)*e^4*(1 + e)*(2 + e)*(-3 + 2*e)*(-1 + 2*e)*(-1 + 5*e)))+delta^2*((4*(-1008 + 12588*e - 53904*e^2 + 99655*e^3 - 72228*e^4 - 5853*e^5 + 25611*e^6 - 3723*e^7 - 2802*e^8 + 437*e^9 + 75*e^10))/(3*(-3 + e)*(-2 + e)*(-1 + e)*e^4*(1 + e)*(2 + e)*(3 + e)*(-3 + 2*e)*(-1 + 2*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^3*((-8*(3168 - 48480*e + 259068*e^2 - 646274*e^3 + 748092*e^4 - 244594*e^5 - 154497*e^6 + 58677*e^7 + 22950*e^8 - 5056*e^9 - 1881*e^10 + 127*e^11 + 60*e^12))/(3*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^4*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(-1 + 2*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^4*((-8*(-80640 + 765120*e - 3202176*e^2 + 7139600*e^3 - 8492128*e^4 + 5524090*e^5 - 3999295*e^6 + 3958633*e^7 - 1071910*e^8 - 521340*e^9 + 161008*e^10 + 35102*e^11 - 7442*e^12 - 1390*e^13 + 103*e^14 + 25*e^15))/((-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^4*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(-1 + 2*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^5*((-16*(-10886400 + 56116800*e - 85596480*e^2 - 75289536*e^3 + 223517820*e^4 - 75738572*e^5 - 46301199*e^6 - 2977958*e^7 + 34299948*e^8 - 7982135*e^9 - 2627865*e^10 + 654353*e^11 + 88557*e^12 - 18313*e^13 - 1596*e^14 + 161*e^15 + 15*e^16))/(15*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^4*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^6*((16*(-1110412800 + 5122051200*e - 7063200000*e^2 - 5404475952*e^3 + 7928532144*e^4 + 12567067056*e^5 - 12000845096*e^6 - 3352236871*e^7 + 2643236845*e^8 + 275716895*e^9 - 338614853*e^10 + 25221098*e^11 + 13066418*e^12 - 1708178*e^13 - 158866*e^14 + 32125*e^15 - 607*e^16 - 173*e^17 + 15*e^18))/(15*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*(-1 + e)*e^4*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^7*((32*(-3 + 2*e)*(-7180185600 + 34323609600*e - 55994090880*e^2 - 11278098912*e^3 + 47515869744*e^4 + 30385389816*e^5 - 36566739884*e^6 - 9641289336*e^7 + 4241830218*e^8 + 766434402*e^9 - 211820823*e^10 - 22346691*e^11 + 3182851*e^12 + 391209*e^13 + 40317*e^14 - 5001*e^15 - 1473*e^16 + 33*e^17 + 10*e^18))/(5*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)*(-1 + e)*e^4*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(-7 + 5*e)*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^8*((32*(-2 + e)*(-3 + 2*e)*(-720592588800 + 3411253440000*e - 5632411317120*e^2 - 1020162299328*e^3 + 4926902971920*e^4 + 1571508866136*e^5 - 2479077218002*e^6 - 565116381983*e^7 + 180510463301*e^8 + 40687951561*e^9 - 4876780063*e^10 - 1296539078*e^11 + 19275226*e^12 + 22617002*e^13 + 1339960*e^14 - 211291*e^15 - 22367*e^16 + 821*e^17 + 105*e^18))/(15*(-9 + e)*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)*(-1 + e)*e^4*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(-8 + 5*e)*(-7 + 5*e)*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^9*((64*(-2 + e)*(-3 + 2*e)*(18490332672000 - 93716075174400*e + 175877849024640*e^2 - 25196159407680*e^3 - 142875199073472*e^4 + 28989799889964*e^5 + 57472466956412*e^6 - 9815052865303*e^7 - 6306354050921*e^8 + 434080242416*e^9 + 274940921683*e^10 - 3204507874*e^11 - 6054482244*e^12 - 196547198*e^13 + 73921904*e^14 + 5103907*e^15 - 482683*e^16 - 46622*e^17 + 1321*e^18 + 150*e^19))/(15*(-10 + e)*(-9 + e)*(-8 + e)*(-7 + e)*(-6 + e)*(-1 + e)*e^4*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(10 + e)*(-9 + 5*e)*(-8 + 5*e)*(-7 + 5*e)*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^10*((64*(-3 + e)*(-3 + 2*e)*(90698952960000 - 454189250592000*e + 842950878739200*e^2 - 85073733567600*e^3 - 728916069047200*e^4 + 194702536231112*e^5 + 216133425861188*e^6 - 43472313187231*e^7 - 20508768069901*e^8 + 1428702571993*e^9 + 752013518833*e^10 - 7347918204*e^11 - 13791233570*e^12 - 372160566*e^13 + 137767462*e^14 + 7281785*e^15 - 721569*e^16 - 51419*e^17 + 1557*e^18 + 130*e^19))/(25*(-11 + e)*(-10 + e)*(-9 + e)*(-8 + e)*(-7 + e)*(-1 + e)*e^4*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(10 + e)*(11 + e)*(-9 + 5*e)*(-8 + 5*e)*(-7 + 5*e)*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e))))):

#Forumla 3.11 in the paper. 
eta_gg_61:=+N^2*(1*(delta^(-1)*((2*(-1 + e))/(3*e^5))+1*((-4*(-1 + e))/(3*e^5))+delta*((2*(1 - 7*e + 8*e^2))/(e^5*(-1 + 6*e)))+delta^2*((-4*(1 - 7*e + 9*e^2))/(3*e^5*(-1 + 6*e)))+delta^3*((4 - 33*e + 98*e^2 - 125*e^3 + 61*e^4 - 3*e^5)/(6*(1 - 2*e)^2*e^5*(-1 + 6*e)))+delta^4*((2 - 7*e + 3*e^2)/(3*(1 - 2*e)^2*e^2*(-1 + 6*e)))+delta^5*((-2 + 7*e - 3*e^2)/(6*(1 - 2*e)^2*e^2*(-1 + 6*e))))):

#Forumla 3.11 in the paper. 
eta_gq_21:=+N^(-2)*(1*(delta^2*(((-1 + e)*(-2 + 5*e + 2*e^2)^2)/(32*e^2*(-1 + 2*e)^3))+delta^3*(((-1 + e)*(-4 + 6*e + 42*e^2 - 68*e^3 - 27*e^4 + 12*e^5 + 4*e^6))/(16*e^2*(-3 + 2*e)*(-1 + 2*e)^3))+delta^4*(((-1 + e)*(-45 + 75*e + 218*e^2 - 8*e^3 - 704*e^4 - 196*e^5 + 94*e^6 + 28*e^7))/(192*e^2*(-3 + 2*e)*(-1 + 2*e)^3))+delta^5*(((-1 + e)*(144 - 90*e - 1164*e^2 + 148*e^3 + 2382*e^4 + 1481*e^5 - 635*e^6 - 378*e^7 + 44*e^8 + 24*e^9))/(192*e^2*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3))+delta^6*(((-1 + e)*(3070 + 755*e - 27934*e^2 - 12249*e^3 + 55761*e^4 + 59878*e^5 + 5596*e^6 - 13936*e^7 - 3486*e^8 + 832*e^9 + 248*e^10))/(5760*e^2*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3))+delta^7*(((-1 + e)*(-16320 - 9320*e + 154394*e^2 + 96755*e^3 - 312570*e^4 - 378207*e^5 - 46375*e^6 + 101638*e^7 + 32211*e^8 - 9228*e^9 - 3904*e^10 + 272*e^11 + 144*e^12))/(5760*e^2*(-7 + 2*e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3))+delta^8*(((-1 + e)*(-724430 - 758835*e + 6793193*e^2 + 7085406*e^3 - 12357439*e^4 - 22125433*e^5 - 8517790*e^6 + 3385620*e^7 + 2907598*e^8 + 142208*e^9 - 285070*e^10 - 47324*e^11 + 8984*e^12 + 2032*e^13))/(322560*e^2*(-7 + 2*e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3))+delta^9*(((-1 + e)*(15976800 + 19511940*e - 150845710*e^2 - 175699698*e^3 + 268456950*e^4 + 528007870*e^5 + 220912186*e^6 - 83437181*e^7 - 80532953*e^8 - 4447235*e^9 + 9520053*e^10 + 1713794*e^11 - 469912*e^12 - 120640*e^13 + 8016*e^14 + 2720*e^15))/(967680*e^2*(-9 + 2*e)*(-7 + 2*e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3))+delta^10*(((-1 + e)*(400394988 + 625985388*e - 3670985079*e^2 - 5537571027*e^3 + 5480122647*e^4 + 15153352796*e^5 + 9377730685*e^6 - 322461113*e^7 - 2461432627*e^8 - 658932590*e^9 + 184415362*e^10 + 100269928*e^11 + 632894*e^12 - 5545408*e^13 - 570704*e^14 + 105728*e^15 + 16352*e^16))/(29030400*e^2*(-9 + 2*e)*(-7 + 2*e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3))))+1*(1*(delta*(-(-2 + 11*e - 17*e^2 + 2*e^3 + 9*e^4 + 2*e^5)/(2*e^3*(-1 + 2*e)^3))+delta^2*(-(4 + 16*e - 186*e^2 + 417*e^3 - 220*e^4 - 139*e^5 + 56*e^6 + 20*e^7)/(16*(-1 + e)*e^3*(-1 + 2*e)^3))+delta^3*(-(-32 + 86*e + 5*e^2 + 348*e^3 - 1419*e^4 + 347*e^5 + 1734*e^6 - 651*e^7 - 456*e^8 + 106*e^9 + 44*e^10)/(24*(-1 + e)*e^3*(1 + e)*(-3 + 2*e)*(-1 + 2*e)^3))+delta^4*((30 + 153*e - 736*e^2 - 593*e^3 + 2326*e^4 + 2895*e^5 - 4314*e^6 - 3033*e^7 + 2256*e^8 + 886*e^9 - 282*e^10 - 92*e^11)/(96*(-1 + e)*e^3*(1 + e)*(-3 + 2*e)*(-1 + 2*e)^3))+delta^5*((-736 - 5372*e + 12094*e^2 + 52414*e^3 - 49704*e^4 - 178335*e^5 + 47897*e^6 + 239612*e^7 + 18396*e^8 - 114491*e^9 - 22281*e^10 + 21728*e^11 + 5258*e^12 - 1408*e^13 - 376*e^14)/(480*(-1 + e)*e^3*(1 + e)*(2 + e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3))+delta^6*(-(2760 + 21988*e - 24048*e^2 - 239674*e^3 + 11190*e^4 + 839892*e^5 + 339934*e^6 - 1059712*e^7 - 697908*e^8 + 388563*e^9 + 353760*e^10 - 27381*e^11 - 65902*e^12 - 6462*e^13 + 4128*e^14 + 760*e^15)/(2880*(-1 + e)*e^3*(1 + e)*(2 + e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3))+delta^7*((283392 + 2362752*e - 853044*e^2 - 25402894*e^3 - 15601772*e^4 + 85322951*e^5 + 89711429*e^6 - 89130425*e^7 - 140741052*e^8 + 2586070*e^9 + 66865888*e^10 + 17438520*e^11 - 11988039*e^12 - 5391976*e^13 + 623598*e^14 + 592734*e^15 + 35956*e^16 - 21752*e^17 - 3056*e^18)/(20160*(-1 + e)*e^3*(1 + e)*(2 + e)*(3 + e)*(-7 + 2*e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3))+delta^8*(-(-1688400 - 14486148*e - 1296740*e^2 + 146582311*e^3 + 160356273*e^4 - 437409097*e^5 - 743056738*e^6 + 257145326*e^7 + 1030729284*e^8 + 353939054*e^9 - 379374144*e^10 - 261006333*e^11 + 24476249*e^12 + 56918915*e^13 + 8628686*e^14 - 4516992*e^15 - 1440126*e^16 + 39796*e^17 + 60056*e^18 + 6128*e^19)/(161280*(-1 + e)*e^3*(1 + e)*(2 + e)*(3 + e)*(-7 + 2*e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3))+delta^9*(-(425088000 + 3755049408*e + 1597855536*e^2 - 35466949728*e^3 - 53261829712*e^4 + 89585530984*e^5 + 224217745919*e^6 + 11338319084*e^7 - 280483666282*e^8 - 188664228422*e^9 + 66009361423*e^10 + 106529101444*e^11 + 16727600323*e^12 - 19920794880*e^13 - 8018614840*e^14 + 988681368*e^15 + 1052145083*e^16 + 100459174*e^17 - 50907018*e^18 - 11754032*e^19 + 301952*e^20 + 306272*e^21 + 24544*e^22)/(1451520*(-1 + e)*e^3*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(-9 + 2*e)*(-7 + 2*e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3))+delta^10*(-(3406354560 + 30850502400*e + 20458762920*e^2 - 271898184780*e^3 - 495131737914*e^4 + 552535784019*e^5 + 1936144703120*e^6 + 665873696281*e^7 - 2091311570296*e^8 - 2149869484117*e^9 + 6399699866*e^10 + 958707641157*e^11 + 388004790505*e^12 - 105633400287*e^13 - 105441443792*e^14 - 11173342382*e^15 + 9840864979*e^16 + 3020505539*e^17 - 153342324*e^18 - 191387926*e^19 - 22075704*e^20 + 2813616*e^21 + 793440*e^22 + 49120*e^23)/(14515200*(-1 + e)*e^3*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(-9 + 2*e)*(-7 + 2*e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3))))+N^2*(1*(1*((1 - 3*e + 2*e^2 + e^3)^2/((1 - 2*e)^2*(-1 + e)*e^5))+delta*((-8 + 52*e - 137*e^2 + 162*e^3 - 49*e^4 - 49*e^5 + 15*e^6 + 6*e^7)/(2*(-1 + e)*e^4*(-1 + 2*e)^3))+delta^2*((32 - 176*e + 424*e^2 - 800*e^3 + 1712*e^4 - 2033*e^5 - 850*e^6 + 3420*e^7 - 906*e^8 - 847*e^9 + 196*e^10 + 84*e^11)/(32*(-1 + e)^2*e^5*(1 + e)*(-1 + 2*e)^3))+delta^3*((-384 + 2112*e - 3780*e^2 + 408*e^3 + 2440*e^4 + 7782*e^5 - 11661*e^6 - 6458*e^7 + 10512*e^8 - 284*e^9 - 2179*e^10 + 184*e^11 + 156*e^12)/(48*(-1 + e)^2*e^4*(1 + e)*(-3 + 2*e)*(-1 + 2*e)^3))+delta^4*((-1728 + 2952*e + 13166*e^2 - 31367*e^3 - 37248*e^4 + 88108*e^5 + 92052*e^6 - 113960*e^7 - 148790*e^8 + 26402*e^9 + 70092*e^10 + 755*e^11 - 15834*e^12 - 1702*e^13 + 1506*e^14 + 300*e^15)/(192*e^4*(-1 + 2*e)^3*(-1 + e^2)^2*(-6 + e + 2*e^2)))+delta^5*((30720 - 29376*e - 284872*e^2 + 398304*e^3 + 1205694*e^4 - 1404580*e^5 - 3016034*e^6 + 1816312*e^7 + 4430047*e^8 + 156472*e^9 - 2150487*e^10 - 348494*e^11 + 554015*e^12 + 115568*e^13 - 78087*e^14 - 18502*e^15 + 4524*e^16 + 1176*e^17)/(960*e^4*(2 + e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3*(-1 + e^2)^2))+delta^6*((432000 - 360720*e - 3982068*e^2 + 5164320*e^3 + 16372113*e^4 - 15831725*e^5 - 42382941*e^6 + 16771117*e^7 + 59823738*e^8 + 13463418*e^9 - 22170451*e^10 - 8175689*e^11 + 4352085*e^12 + 2112749*e^13 - 423438*e^14 - 300678*e^15 - 806*e^16 + 17848*e^17 + 2328*e^18)/(5760*(-1 + e)^2*e^4*(1 + e)*(2 + e)*(3 + e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3))+delta^7*(-(17418240 + 8460288*e - 176766912*e^2 - 3433944*e^3 + 899799616*e^4 + 261623340*e^5 - 2406129815*e^6 - 1718001912*e^7 + 3016285040*e^8 + 3953477319*e^9 + 164676792*e^10 - 1583328410*e^11 - 400066382*e^12 + 336450596*e^13 + 127447239*e^14 - 41170278*e^15 - 22052410*e^16 + 1831361*e^17 + 2000656*e^18 + 111784*e^19 - 69344*e^20 - 9264*e^21)/(40320*e^4*(2 + e)*(3 + e)*(-7 + 2*e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3*(-1 + e^2)^2))+delta^8*((-948326400 - 1642394880*e + 8561193696*e^2 + 11623170072*e^3 - 43714599404*e^4 - 72727246010*e^5 + 87608496329*e^6 + 239501582167*e^7 + 17344041536*e^8 - 351297384367*e^9 - 346489657173*e^10 - 56003586894*e^11 + 92658133122*e^12 + 44946837596*e^13 - 9951228795*e^14 - 10958415987*e^15 - 408223394*e^16 + 1523905987*e^17 + 336195595*e^18 - 87832014*e^19 - 42577820*e^20 - 2416046*e^21 + 1437268*e^22 + 301336*e^23 + 18480*e^24)/(322560*(-1 + e)^2*e^4*(1 + e)^2*(2 + e)^2*(3 + e)*(4 + e)*(-7 + 2*e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3))+delta^9*((66886041600 + 62272696320*e - 648395622144*e^2 - 286733837952*e^3 + 3251001374352*e^4 + 2461587539016*e^5 - 7862939427780*e^6 - 10330633598634*e^7 + 6372996118168*e^8 + 18919331630066*e^9 + 10056029762198*e^10 - 2752296371248*e^11 - 4045885058251*e^12 - 319944755994*e^13 + 795569249686*e^14 + 189009571154*e^15 - 96005368048*e^16 - 39244088806*e^17 + 4927228064*e^18 + 4285113768*e^19 + 252513235*e^20 - 208848202*e^21 - 37741048*e^22 + 2091536*e^23 + 1043120*e^24 + 73824*e^25)/(2903040*e^4*(1 + e)*(3 + e)*(4 + e)*(-9 + 2*e)*(-7 + 2*e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3*(-2 + e + e^2)^2))+delta^10*((2962842624000 + 4438189324800*e - 26910924062400*e^2 - 28218648044304*e^3 + 134058840807456*e^4 + 186424912373952*e^5 - 273322347335992*e^6 - 635120338617519*e^7 - 4488923650053*e^8 + 940059575022578*e^9 + 931450940252827*e^10 + 218545128777086*e^11 - 182259875522535*e^12 - 113247971083256*e^13 + 9162862364472*e^14 + 22389779576309*e^15 + 2538152795539*e^16 - 2776869843004*e^17 - 801095345967*e^18 + 153613333966*e^19 + 98432045865*e^20 + 6339196658*e^21 - 4563295964*e^22 - 1028234530*e^23 - 2618432*e^24 + 25223632*e^25 + 3387264*e^26 + 147552*e^27)/(29030400*e^4*(1 + e)*(3 + e)*(4 + e)*(5 + e)*(-9 + 2*e)*(-7 + 2*e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3*(-2 + e + e^2)^2)))):

#Forumla 3.11 in the paper. 
eta_gq_31:=+N^(-2)*(1*(delta*(-((-1 + e)*(-4 + 12*e - 5*e^2 + 8*e^3 + 4*e^4))/(8*(1 - 2*e)^2*e^3*(-1 + 3*e)))+delta^2*((2 + e - 13*e^2 + 11*e^3 - 39*e^4 + 49*e^5 + 5*e^6 - 6*e^7)/(8*(1 - 2*e)^2*e^3*(2 - 9*e + 9*e^2)))+delta^3*((-32 + 148*e - 266*e^2 + 74*e^3 + 394*e^4 - 232*e^5 - 321*e^6 + 145*e^7 + 18*e^8 - 18*e^9)/(72*(1 - 2*e)^2*(-1 + e)*e^3*(-2 + 3*e)*(-1 + 3*e)))+delta^4*((120 - 596*e + 1138*e^2 + 289*e^3 - 3691*e^4 + 1717*e^5 + 3770*e^6 - 2076*e^7 - 956*e^8 + 552*e^9 + 27*e^10 - 54*e^11)/(288*(1 - 2*e)^2*(-1 + e)*e^3*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^5*(-(1472 - 7792*e + 11712*e^2 + 27484*e^3 - 98860*e^4 + 48300*e^5 + 82644*e^6 - 60248*e^7 - 18235*e^8 + 17135*e^9 + 759*e^10 - 2241*e^11 + 108*e^12 + 162*e^13)/(1440*(1 - 2*e)^2*(-1 + e)*e^3*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^6*((11040 - 62992*e + 82600*e^2 + 329580*e^3 - 1029292*e^4 + 472277*e^5 + 942757*e^6 - 773314*e^7 - 176703*e^8 + 259483*e^9 - 14182*e^10 - 34774*e^11 + 5625*e^12 + 2862*e^13 - 405*e^14 - 162*e^15)/(8640*(1 - 2*e)^2*(-2 + e)*(-1 + e)*e^3*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^7*(-(377856 - 2306304*e + 2850624*e^2 + 14290000*e^3 - 42943640*e^4 + 19355548*e^5 + 42101976*e^6 - 37562978*e^7 - 6689804*e^8 + 14106534*e^9 - 1848549*e^10 - 1978821*e^11 + 572716*e^12 + 142770*e^13 - 58329*e^14 - 9315*e^15 + 2430*e^16 + 486*e^17)/(60480*(1 - 2*e)^2*(-2 + e)*(-1 + e)*e^3*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^8*((18009600 - 116362240*e + 140526048*e^2 + 794143632*e^3 - 2363933264*e^4 + 1083665168*e^5 + 2407493954*e^6 - 2316439569*e^7 - 298236113*e^8 + 926778025*e^9 - 185326602*e^10 - 129564283*e^11 + 54763403*e^12 + 6691439*e^13 - 6328257*e^14 - 157374*e^15 + 396738*e^16 + 21060*e^17 - 11907*e^18 - 1458*e^19)/(483840*(1 - 2*e)^2*(-2 + e)*(-1 + e)*e^3*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^9*(-(377856000 - 2560896000*e + 3066519040*e^2 + 18679618880*e^3 - 55670181376*e^4 + 26459319232*e^5 + 57694601200*e^6 - 59578304788*e^7 - 4709322404*e^8 + 24586050320*e^9 - 6551388128*e^10 - 3241349068*e^11 + 1874783465*e^12 + 54087343*e^13 - 223767779*e^14 + 18845981*e^15 + 15816951*e^16 - 1271421*e^17 - 734913*e^18 + 2511*e^19 + 17496*e^20 + 1458*e^21)/(4354560*(1 - 2*e)^2*(-3 + e)*(-2 + e)*(-1 + e)*e^3*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^10*(-(-30278707200 + 213701806080*e - 255145389696*e^2 - 1641328579904*e^3 + 4918931100224*e^4 - 2445676269472*e^5 - 5116516809368*e^6 + 5647295690248*e^7 + 169618336520*e^8 - 2352347772047*e^9 + 780784244369*e^10 + 276109599616*e^11 - 215563502869*e^12 + 11073528548*e^13 + 25061280301*e^14 - 4804720706*e^15 - 1721351998*e^16 + 416428593*e^17 + 88899543*e^18 - 15792948*e^19 - 3531357*e^20 + 156978*e^21 + 72171*e^22 + 4374*e^23)/(43545600*(1 - 2*e)^2*(-3 + e)*(-2 + e)*(-1 + e)*e^3*(-10 + 3*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))))+N^(-1)*(Nf*(delta*(((-1 + e)^2*(-2 + 5*e + 2*e^2))/(2*(1 - 2*e)^2*e^2*(3 - 11*e + 6*e^2)))+delta^2*(((-1 + e)^2*(1 + 4*e - 15*e^2 + 3*e^3 + 3*e^4))/(2*(1 - 2*e)^2*e^2*(-3 + 2*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^3*((16 - 54*e + 48*e^2 - 13*e^3 + 53*e^4 - 59*e^5 + 9*e^7)/(18*(1 - 2*e)^2*e^2*(-3 + 2*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^4*(((-1 + e)*(60 - 28*e - 427*e^2 + 464*e^3 + 309*e^4 - 239*e^5 - 195*e^6 + 45*e^7 + 27*e^8))/(72*(1 - 2*e)^2*e^2*(-3 + 2*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^5*(((-1 + e)*(-736 - 88*e + 7716*e^2 - 8752*e^3 - 6490*e^4 + 8409*e^5 + 2832*e^6 - 2574*e^7 - 765*e^8 + 243*e^9 + 81*e^10))/(360*(1 - 2*e)^2*e^2*(-3 + 2*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^6*(((-1 + e)*(-2760 - 2052*e + 32696*e^2 - 26379*e^3 - 41136*e^4 + 30376*e^5 + 22519*e^6 - 8716*e^7 - 6066*e^8 + 270*e^9 + 567*e^10 + 81*e^11))/(2160*(1 - 2*e)^2*e^2*(-3 + 2*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^7*(((-1 + e)*(94464 + 69312*e - 1226064*e^2 + 1168988*e^3 + 1517178*e^4 - 1586088*e^5 - 764819*e^6 + 635500*e^7 + 229757*e^8 - 92181*e^9 - 37377*e^10 + 2754*e^11 + 2349*e^12 + 243*e^13))/(15120*(1 - 2*e)^2*e^2*(-3 + 2*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^8*(((-1 + e)*(-4502400 - 3096000*e + 62435528*e^2 - 68322660*e^3 - 73056350*e^4 + 100673051*e^5 + 29750382*e^6 - 46462013*e^7 - 7862721*e^8 + 9309630*e^9 + 1654893*e^10 - 830916*e^11 - 201609*e^12 + 20979*e^13 + 9477*e^14 + 729*e^15))/(120960*(1 - 2*e)^2*e^2*(-3 + 2*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^9*(((-1 + e)*(-31488000 - 30483200*e + 450286720*e^2 - 414177776*e^3 - 632619344*e^4 + 657462644*e^5 + 345616292*e^6 - 312515480*e^7 - 112065899*e^8 + 60481219*e^9 + 22353367*e^10 - 4345074*e^11 - 2327436*e^12 - 54513*e^13 + 88371*e^14 + 14580*e^15 + 729*e^16))/(1088640*(1 - 2*e)^2*e^2*(-3 + 2*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^10*(((-1 + e)*(2523225600 + 2315308800*e - 37823466272*e^2 + 39364475344*e^3 + 50177816584*e^4 - 64990744808*e^5 - 23151407560*e^6 + 33511698863*e^7 + 6425901925*e^8 - 7746870203*e^9 - 1397656292*e^10 + 881236327*e^11 + 202290933*e^12 - 42746535*e^13 - 15192063*e^14 - 82134*e^15 + 414558*e^16 + 53946*e^17 + 2187*e^18))/(10886400*(1 - 2*e)^2*e^2*(-3 + 2*e)*(-10 + 3*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))))+1*(1*(1*((2 - 7*e + 9*e^2 - 6*e^3 + 3*e^4 + 2*e^5)/(4*(1 - 2*e)^2*e^5))+delta*((18 - 99*e + 227*e^2 - 281*e^3 + 288*e^4 - 345*e^5 + 263*e^6 - 41*e^7 - 34*e^8 + 8*e^9)/(4*(1 - 2*e)^2*(-1 + e)^2*e^4*(3 - 11*e + 6*e^2)))+delta^2*((48 - 320*e + 960*e^2 - 1512*e^3 + 599*e^4 + 3030*e^5 - 5866*e^6 + 2134*e^7 + 2752*e^8 - 882*e^9 - 2058*e^10 + 1306*e^11 - 35*e^12 - 132*e^13 + 24*e^14)/(8*(1 - 2*e)^2*(-2 + e)*(-1 + e)^2*e^5*(1 + e)*(-3 + 2*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^3*((-3456 + 15696*e - 25488*e^2 + 14096*e^3 + 2036*e^4 - 107643*e^5 + 291319*e^6 - 196013*e^7 - 101538*e^8 + 120391*e^9 + 26560*e^10 - 41535*e^11 - 1282*e^12 + 7064*e^13 - 735*e^14 - 408*e^15 + 72*e^16)/(72*(1 - 2*e)^2*(-3 + e)*(-2 + e)*(-1 + e)^2*e^4*(1 + e)*(2 + e)*(-3 + 2*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^4*((-373248 + 1513728*e - 2072736*e^2 + 123984*e^3 + 2912880*e^4 - 17901760*e^5 + 33913346*e^6 + 1913259*e^7 - 53433103*e^8 + 32440755*e^9 + 15660037*e^10 - 16314260*e^11 - 1833974*e^12 + 3887304*e^13 - 11036*e^14 - 539739*e^15 + 37901*e^16 + 41325*e^17 - 5019*e^18 - 1332*e^19 + 216*e^20)/(288*(1 - 2*e)^2*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)^2*e^4*(1 + e)*(2 + e)*(3 + e)*(-3 + 2*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^5*((-132710400 + 504576000*e - 455026176*e^2 - 1210402176*e^3 + 3619934368*e^4 - 8199987984*e^5 + 9138097792*e^6 + 9180993568*e^7 - 26305927094*e^8 + 9023535359*e^9 + 15119934915*e^10 - 10839137105*e^11 - 2599216074*e^12 + 3662064732*e^13 + 26898113*e^14 - 655014848*e^15 + 50570216*e^16 + 72359945*e^17 - 8399689*e^18 - 5076151*e^19 + 698136*e^20 + 210948*e^21 - 32355*e^22 - 3888*e^23 + 648*e^24)/(1440*(1 - 2*e)^2*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)^2*e^4*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(-3 + 2*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^6*((18662400000 - 58910976000*e + 9682675200*e^2 + 280819854720*e^3 - 527382297792*e^4 + 811483918176*e^5 - 330265493904*e^6 - 2106041289416*e^7 + 2664722946620*e^8 + 925440897822*e^9 - 2718917376007*e^10 + 430215188559*e^11 + 1069581704403*e^12 - 355982148929*e^13 - 218246550403*e^14 + 94313942931*e^15 + 27544622711*e^16 - 13678092045*e^17 - 2363480769*e^18 + 1243394893*e^19 + 144011009*e^20 - 73933011*e^21 - 6207265*e^22 + 2842065*e^23 + 168249*e^24 - 64413*e^25 - 2052*e^26 + 648*e^27)/(8640*(1 - 2*e)^2*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)^2*e^4*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(-3 + 2*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^7*((31603654656000 - 96830086348800*e - 9729052508160*e^2 + 572440983072768*e^3 - 954498325386240*e^4 + 1079044596206208*e^5 + 22907571056064*e^6 - 3746987033030880*e^7 + 3975802553514672*e^8 + 2359755110746312*e^9 - 5016417075726732*e^10 + 398019823527542*e^11 + 2440130489652289*e^12 - 772661753148725*e^13 - 583222010350647*e^14 + 275500626520204*e^15 + 78876577193547*e^16 - 50504830002664*e^17 - 6573870910703*e^18 + 5759231069524*e^19 + 356182248021*e^20 - 441883177790*e^21 - 13608116805*e^22 + 23551598468*e^23 + 452285521*e^24 - 869848496*e^25 - 14607777*e^26 + 21248430*e^27 + 332190*e^28 - 306045*e^29 - 3240*e^30 + 1944*e^31)/(60480*(1 - 2*e)^2*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)^2*e^4*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(-3 + 2*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^8*((96356031528960000 - 289068094586880000*e - 85174678020096000*e^2 + 1937184744917237760*e^3 - 2940065239260708864*e^4 + 2468788457877024768*e^5 + 1253537775657791232*e^6 - 11252217604833647616*e^7 + 10573824379206236160*e^8 + 8451963002712166592*e^9 - 15529399530674120544*e^10 + 420706754623316208*e^11 + 8626651872111567088*e^12 - 2649920145235661884*e^13 - 2340908068892108977*e^14 + 1176682216494779921*e^15 + 335643053648985511*e^16 - 256971477931987845*e^17 - 24288100313981390*e^18 + 34428800065292216*e^19 + 327178450821950*e^20 - 3118841319712768*e^21 + 98319411779116*e^22 + 201509111567514*e^23 - 9672147544292*e^24 - 9547389380314*e^25 + 458090727290*e^26 + 332790396408*e^27 - 12463984862*e^28 - 8292662796*e^29 + 189942357*e^30 + 138059757*e^31 - 1388691*e^32 - 1353753*e^33 + 2916*e^34 + 5832*e^35)/(483840*(1 - 2*e)^2*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)^2*e^4*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(-3 + 2*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^9*((-54368399177809920000 + 142454105435013120000*e + 118507904602472448000*e^2 - 1128656932929806008320*e^3 + 1266322715515384823808*e^4 - 584775340063420612608*e^5 - 1345271782728076443648*e^6 + 5638510895593035128832*e^7 - 3362717331470178457856*e^8 - 6189844980111221034240*e^9 + 6578708843433576156800*e^10 + 2215105072961813193152*e^11 - 4490349745160774107968*e^12 + 121949381748086790928*e^13 + 1579286066968012562472*e^14 - 300440624142989569116*e^15 - 328507835544354897651*e^16 + 94765960230387449568*e^17 + 44107621628631534363*e^18 - 15955000781344892649*e^19 - 4099893624142058847*e^20 + 1727735291124375306*e^21 + 281222766146704716*e^22 - 129898189378017306*e^23 - 15206618777941446*e^24 + 7025999351907786*e^25 + 686677355320610*e^26 - 275507003739780*e^27 - 26066304073478*e^28 + 7699534102630*e^29 + 778895196588*e^30 - 147268152922*e^31 - 16599117927*e^32 + 1801463694*e^33 + 227874267*e^34 - 12501891*e^35 - 1768635*e^36 + 36936*e^37 + 5832*e^38)/(4354560*(1 - 2*e)^2*(-9 + e)*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)^2*e^4*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(-3 + 2*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^10*((-433503032819318784000000 + 1120551820944998400000000*e + 1079679155697863884800000*e^2 - 9395177654211080159232000*e^3 + 9755732098017208428134400*e^4 - 2283918917315503207219200*e^5 - 12309786817290672315973632*e^6 + 41933965230666902217443328*e^7 - 23234055920971929359926272*e^8 - 48626753710666095503955456*e^9 + 50908968145297874978738944*e^10 + 17976801146383951411838720*e^11 - 36934551941119648535956096*e^12 + 1519830181159446594582400*e^13 + 13736988775824326919492608*e^14 - 3104487746748671678053016*e^15 - 2990967000826435937805428*e^16 + 1060534685075783934192630*e^17 + 408272920210867625398101*e^18 - 197186835077700560047032*e^19 - 36338893211350536770739*e^20 + 23840225070987650203416*e^21 + 2147018470167247269969*e^22 - 2029493860671135143670*e^23 - 84904572130460878455*e^24 + 127359909919032284160*e^25 + 2459037333698353962*e^26 - 6043566317579228568*e^27 - 83394922945785598*e^28 + 218362317426587656*e^29 + 4356117135120946*e^30 - 5935923086577820*e^31 - 195822338366834*e^32 + 117842628042830*e^33 + 5742266208137*e^34 - 1630879488384*e^35 - 104880120207*e^36 + 14681909520*e^37 + 1150973469*e^38 - 76311558*e^39 - 6924771*e^40 + 172044*e^41 + 17496*e^42)/(43545600*(1 - 2*e)^2*(-10 + e)*(-9 + e)*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)^2*e^4*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(-3 + 2*e)*(-10 + 3*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))))+N*(Nf*(1*(-((-1 + 4*e - 5*e^2 + e^3 + e^4)/((1 - 2*e)^2*e^4*(-3 + 2*e))))+delta*((-6 + 26*e - 47*e^2 + 28*e^3 + 3*e^4 - 4*e^5)/(2*(1 - 2*e)^2*e^3*(3 - 11*e + 6*e^2)))+delta^2*(-(-4 + 16*e - 20*e^2 + 8*e^3 - 45*e^4 + 40*e^5 + 44*e^6 - 46*e^7 + e^8 + 6*e^9)/(2*(1 - 2*e)^2*e^4*(1 + e)*(-3 + 2*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^3*((48 - 146*e + 43*e^2 + 442*e^3 + 10*e^4 - 407*e^5 + 49*e^6 + 147*e^7 - 24*e^8 - 18*e^9)/(18*(1 - 2*e)^2*e^3*(1 + e)*(-3 + 2*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^4*((-864 + 1344*e + 3536*e^2 - 11992*e^3 - 9694*e^4 + 13232*e^5 + 5744*e^6 - 7081*e^7 - 1368*e^8 + 1914*e^9 + 324*e^10 - 225*e^11 - 54*e^12)/(72*(1 - 2*e)^2*e^3*(1 + e)*(2 + e)*(-3 + 2*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^5*(-(-15360 + 34144*e + 42920*e^2 - 263828*e^3 + 19010*e^4 + 263911*e^5 - 100879*e^6 - 84786*e^7 + 51369*e^8 + 12048*e^9 - 9696*e^10 - 1611*e^11 + 756*e^12 + 162*e^13)/(360*(1 - 2*e)^2*e^3*(2 + e)*(-3 + 2*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^6*(-(-216000 + 263520*e + 1019472*e^2 - 3150340*e^3 - 2982054*e^4 + 2858438*e^5 + 1410112*e^6 - 1429618*e^7 - 230315*e^8 + 435288*e^9 + 31759*e^10 - 79104*e^11 - 12651*e^12 + 5814*e^13 + 1917*e^14 + 162*e^15)/(2160*(1 - 2*e)^2*e^3*(2 + e)*(3 + e)*(-3 + 2*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^7*(-(4354560 - 7038144*e - 18375552*e^2 + 74132628*e^3 + 29329108*e^4 - 76170535*e^5 + 5445568*e^6 + 30095648*e^7 - 10658849*e^8 - 5443402*e^9 + 3092145*e^10 + 718368*e^11 - 381285*e^12 - 92079*e^13 + 15579*e^14 + 6156*e^15 + 486*e^16)/(15120*(1 - 2*e)^2*e^3*(3 + e)*(-3 + 2*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^8*(-(-948326400 + 1228953600*e + 4607597568*e^2 - 15450411392*e^3 - 11280967024*e^4 + 15793325448*e^5 + 3313397964*e^6 - 7445250618*e^7 + 942100416*e^8 + 1912387484*e^9 - 614762723*e^10 - 338847636*e^11 + 116925846*e^12 + 48432222*e^13 - 8573892*e^14 - 4629132*e^15 - 76518*e^16 + 181926*e^17 + 29403*e^18 + 1458*e^19)/(120960*(1 - 2*e)^2*e^3*(3 + e)*(4 + e)*(-3 + 2*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^9*(-(-2477260800 + 3083980800*e + 12197449216*e^2 - 40663433856*e^3 - 29739375008*e^4 + 38320833624*e^5 + 5919825268*e^6 - 16197284718*e^7 + 3704438261*e^8 + 3279805860*e^9 - 1702814608*e^10 - 433331295*e^11 + 290953682*e^12 + 59184537*e^13 - 22772694*e^14 - 6416829*e^15 + 358965*e^16 + 286659*e^17 + 35478*e^18 + 1458*e^19)/(1088640*(1 - 2*e)^2*e^3*(4 + e)*(-3 + 2*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^10*((-1097349120000 + 1104122880000*e + 5819441203200*e^2 - 17143952299520*e^3 - 17350468447296*e^4 + 14756015875744*e^5 + 6219733241496*e^6 - 6858051392216*e^7 + 386883812118*e^8 + 1749604149872*e^9 - 623408004312*e^10 - 303780474676*e^11 + 147080170725*e^12 + 46162796069*e^13 - 15613175868*e^14 - 5568215610*e^15 + 560312010*e^16 + 381378960*e^17 + 26515458*e^18 - 8597178*e^19 - 1895157*e^20 - 149445*e^21 - 4374*e^22)/(10886400*(1 - 2*e)^2*e^3*(4 + e)*(5 + e)*(-3 + 2*e)*(-10 + 3*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))))+N^2*(1*(1*((3*(-2 + 7*e - 7*e^2 + e^4))/(4*(1 - 2*e)^2*e^5*(-3 + 2*e)))+delta*((-60 + 274*e - 602*e^2 + 761*e^3 - 629*e^4 + 209*e^5 + 95*e^6 - 48*e^7 - 8*e^8)/(8*(1 - 2*e)^2*(-1 + e)*e^4*(1 + e)*(-3 + 2*e)*(-1 + 3*e)))+delta^2*((48 - 144*e - 20*e^2 + 312*e^3 + 1824*e^4 - 6890*e^5 + 8329*e^6 - 1743*e^7 - 3099*e^8 + 1195*e^9 + 390*e^10 - 110*e^11 - 20*e^12)/(8*(1 - 2*e)^2*(-1 + e)*e^5*(1 + e)*(2 + e)*(-3 + 2*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^3*((-1728 + 6744*e - 4892*e^2 - 19534*e^3 + 16711*e^4 + 53626*e^5 - 67308*e^6 - 35825*e^7 + 66820*e^8 + 162*e^9 - 24229*e^10 + 1359*e^11 + 4307*e^12 + 218*e^13 - 241*e^14 - 30*e^15)/(24*(1 - 2*e)^2*(-1 + e)^2*e^4*(1 + e)^2*(2 + e)*(3 + e)*(-3 + 2*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^4*((186624 - 385344*e - 1260000*e^2 + 4900368*e^3 + 771608*e^4 - 14097692*e^5 + 5210986*e^6 + 16809434*e^7 - 9168968*e^8 - 8271329*e^9 + 5831863*e^10 + 2142521*e^11 - 1739929*e^12 - 498797*e^13 + 229331*e^14 + 84377*e^15 - 3555*e^16 - 3858*e^17 - 360*e^18)/(288*(1 - 2*e)^2*(-1 + e)^2*e^4*(1 + e)^2*(2 + e)*(3 + e)*(4 + e)*(-3 + 2*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^5*(-(16588800 - 37128960*e - 103797888*e^2 + 408760656*e^3 + 221994944*e^4 - 1768945416*e^5 + 1148525512*e^6 + 1376048213*e^7 - 1422485892*e^8 - 259205047*e^9 + 617296287*e^10 - 35064020*e^11 - 155802103*e^12 + 12783007*e^13 + 26810517*e^14 + 772942*e^15 - 2544599*e^16 - 440284*e^17 + 49872*e^18 + 18909*e^19 + 1350*e^20)/(1440*(1 - 2*e)^2*(-1 + e)^2*e^4*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(-3 + 2*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^6*(-(-1866240000 + 383616000*e + 18414743040*e^2 - 18819143424*e^3 - 103453111872*e^4 + 93025006592*e^5 + 257480918352*e^6 - 196902031800*e^7 - 297323733720*e^8 + 170147348862*e^9 + 159595192632*e^10 - 86914383790*e^11 - 46012189140*e^12 + 32501109057*e^13 + 10740546012*e^14 - 8142085485*e^15 - 2828416620*e^16 + 1026881792*e^17 + 545595732*e^18 - 8351220*e^19 - 46265400*e^20 - 8897523*e^21 + 232632*e^22 + 286119*e^23 + 37152*e^24 + 1620*e^25)/(8640*(1 - 2*e)^2*(-2 + e)*(-1 + e)^2*e^4*(1 + e)^2*(2 + e)^2*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(-3 + 2*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^7*(-(526727577600 + 99841351680*e - 5404813019136*e^2 + 3488777713152*e^3 + 32666419446912*e^4 - 18127624366656*e^5 - 85588362668640*e^6 + 31930141850608*e^7 + 112908641871784*e^8 - 23438410678308*e^9 - 69792031241342*e^10 + 13199884988073*e^11 + 23119712284288*e^12 - 7042705821805*e^13 - 5461689900535*e^14 + 2434020321739*e^15 + 1280145306395*e^16 - 425208060284*e^17 - 262517979112*e^18 + 19265394984*e^19 + 32156146452*e^20 + 4276060091*e^21 - 1430423679*e^22 - 519398425*e^23 - 42655341*e^24 + 7262562*e^25 + 1959084*e^26 + 172989*e^27 + 5670*e^28)/(60480*(1 - 2*e)^2*(-2 + e)*(-1 + e)^2*e^4*(1 + e)^2*(2 + e)^2*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(-3 + 2*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^8*(-(-229419122688000 + 113604083712000*e + 2291078734479360*e^2 - 3144018123546624*e^3 - 12156632019081216*e^4 + 16830441833655808*e^5 + 24620257244286976*e^6 - 29787240558830848*e^7 - 26166152296120192*e^8 + 23880577533282496*e^9 + 12486425814971968*e^10 - 10436647927307728*e^11 - 2402443438729168*e^12 + 3141409037987598*e^13 + 5622522702752*e^14 - 774884188729298*e^15 + 48487266041173*e^16 + 152471042680766*e^17 + 3495807991628*e^18 - 20032599441492*e^19 - 3213369590743*e^20 + 1304079544468*e^21 + 463539968656*e^22 + 3815812294*e^23 - 22074314345*e^24 - 4185724274*e^25 - 96756780*e^26 + 70647696*e^27 + 11362491*e^28 + 753138*e^29 + 19440*e^30)/(483840*(1 - 2*e)^2*(-2 + e)*(-1 + e)^2*e^4*(1 + e)*(2 + e)^2*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(-3 + 2*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^9*(-(48543213551616000 + 4906091151360000*e - 507181925762334720*e^2 + 394907594707058688*e^3 + 3028225347821924352*e^4 - 2255284863473808384*e^5 - 7294573362975477504*e^6 + 3530660606016242176*e^7 + 9011342818009886080*e^8 - 1813631705466510784*e^9 - 5390000259016700224*e^10 + 480263305466427856*e^11 + 1662347703340412024*e^12 - 235946686251929568*e^13 - 312527137917052933*e^14 + 126694364072450765*e^15 + 56224475106326402*e^16 - 36895634341134713*e^17 - 13473324025076017*e^18 + 5442959317083936*e^19 + 2721950807711987*e^20 - 254997095991850*e^21 - 322843664462461*e^22 - 35456933212226*e^23 + 16780535965415*e^24 + 5305506373232*e^25 + 162330404779*e^26 - 189605076768*e^27 - 40828119063*e^28 - 2375181630*e^29 + 398675790*e^30 + 92793573*e^31 + 8404803*e^32 + 383697*e^33 + 7290*e^34)/(1451520*(1 - 2*e)^2*(-3 + e)*(-2 + e)*(-1 + e)^2*e^4*(1 + e)*(2 + e)^2*(3 + e)^2*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(-3 + 2*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^10*(-(-129018759767654400000 - 42173812992245760000*e + 1374962974611996672000*e^2 - 791470792142069760000*e^3 - 8543283215678395269120*e^4 + 4838965419474876911616*e^5 + 21340367484501599152128*e^6 - 6616635384410501340672*e^7 - 26791983533699922021120*e^8 + 1062060167069544958720*e^9 + 16170535546377156704832*e^10 + 1254309648442642168576*e^11 - 5034633851035660767312*e^12 - 259296605243691023296*e^13 + 937927056715662932260*e^14 - 171169058135596298914*e^15 - 157222480786459965488*e^16 + 87381260038964008760*e^17 + 36838088184464281630*e^18 - 16899156191079891505*e^19 - 8190231065810951570*e^20 + 1311311357953008830*e^21 + 1168163729565118150*e^22 + 59193783341694950*e^23 - 88295473823458430*e^24 - 19746070221904726*e^25 + 1841587320405802*e^26 + 1356375482153392*e^27 + 165300572644750*e^28 - 20128312424330*e^29 - 8610487163762*e^30 - 991732121796*e^31 + 2270236182*e^32 + 14570951526*e^33 + 1962696960*e^34 + 132195969*e^35 + 4752108*e^36 + 72900*e^37)/(43545600*(1 - 2*e)^2*(-3 + e)*(-2 + e)*(-1 + e)^2*e^4*(1 + e)*(2 + e)^2*(3 + e)^2*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(10 + e)*(-3 + 2*e)*(-10 + 3*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e))))):

#Forumla 3.11 in the paper. 
eta_gq_41:=+N^(-2)*(1*(delta*(-(4 - 18*e + 26*e^2 - 21*e^3 + 13*e^4 + 2*e^5)/(8*(1 - 2*e)^2*(-1 + e)*e^3*(-1 + 4*e)))+delta^2*((4 + 10*e - 40*e^2 + 27*e^3 - 30*e^4 - 7*e^5 + 6*e^6)/(16*(1 - 2*e)^2*(-2 + e)*(-1 + e)*e^3*(-1 + 4*e)))+delta^3*((32 - 152*e + 278*e^2 - 261*e^3 + 140*e^4 + 6*e^5 - 63*e^6 + 14*e^7)/(8*(1 - 2*e)^2*(-3 + e)*(-2 + e)*(-1 + e)*e^3*(-3 + 4*e)*(-1 + 4*e)))+delta^4*((-60 + 126*e - 136*e^2 + 82*e^3 - 8*e^4 - 31*e^5 + 6*e^6)/(16*(-4 + e)*(-3 + e)*(-2 + e)*e^3*(-1 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^5*((368 - 792*e + 874*e^2 - 637*e^3 + 90*e^4 + 120*e^5 - 81*e^6 + 10*e^7)/(16*(-5 + e)*(-4 + e)*(-3 + e)*e^3*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^6*((460 - 760*e + 673*e^2 - 408*e^3 - 140*e^4 + 120*e^5 - 42*e^6 + 4*e^7)/(16*(-6 + e)*(-5 + e)*(-4 + e)*e^3*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^7*(((-2 + e)*(1968 - 2688*e + 1958*e^2 - 901*e^3 - 1128*e^4 + 418*e^5 - 83*e^6 + 6*e^7))/(16*(-7 + e)*(-6 + e)*(-5 + e)*e^3*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^8*((-9380 + 14882*e - 11272*e^2 + 4718*e^3 + 5954*e^4 - 4365*e^5 + 861*e^6 - 88*e^7 + 4*e^8)/(32*(-8 + e)*(-7 + e)*(-6 + e)*e^3*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*(((-3 + e)*(-32800 + 48080*e - 32354*e^2 + 9253*e^3 + 25688*e^4 - 15560*e^5 + 2337*e^6 - 148*e^7 + 4*e^8))/(32*(-9 + e)*(-8 + e)*(-7 + e)*e^3*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*(-((-3 + e)*(37548 - 47520*e + 27361*e^2 - 3106*e^3 - 32828*e^4 + 14210*e^5 - 1616*e^6 + 56*e^7))/(32*(-10 + e)*(-9 + e)*(-8 + e)*e^3*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))))+N^(-1)*(Nf*(delta*((2 - 8*e + 7*e^2 + e^3)/(2*(1 - 2*e)^2*e^2*(3 - 14*e + 8*e^2)))+delta^2*((-2 - 6*e + 19*e^2 + 2*e^3 - 3*e^4)/(4*(1 - 2*e)^2*(-2 + e)*e^2*(-3 + 2*e)*(-1 + 4*e)))+delta^3*((-16 + 68*e - 89*e^2 + 18*e^3 + 28*e^4 - 7*e^5)/(2*(1 - 2*e)^2*(-3 + e)*(-2 + e)*e^2*(-3 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^4*((-30 + 78*e - 62*e^2 + 17*e^4 - 3*e^5)/(4*(-4 + e)*(-3 + e)*(-2 + e)*e^2*(-3 + 2*e)*(-1 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^5*((184 - 488*e + 405*e^2 - 65*e^3 - 74*e^4 + 43*e^5 - 5*e^6)/(4*(-5 + e)*(-4 + e)*(-3 + e)*e^2*(-3 + 2*e)*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^6*((230 - 495*e + 239*e^2 + 74*e^3 - 68*e^4 + 22*e^5 - 2*e^6)/(4*(-6 + e)*(-5 + e)*(-4 + e)*e^2*(-3 + 2*e)*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^7*(-((-2 + e)*(-984 + 1836*e - 421*e^2 - 617*e^3 + 226*e^4 - 43*e^5 + 3*e^6))/(4*(-7 + e)*(-6 + e)*(-5 + e)*e^2*(-3 + 2*e)*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^8*(-(4690 - 9786*e + 3494*e^2 + 3538*e^3 - 2343*e^4 + 450*e^5 - 45*e^6 + 2*e^7)/(8*(-8 + e)*(-7 + e)*(-6 + e)*e^2*(-3 + 2*e)*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*(-((-3 + e)*(16400 - 32240*e + 7697*e^2 + 15285*e^3 - 8272*e^4 + 1203*e^5 - 75*e^6 + 2*e^7))/(8*(-9 + e)*(-8 + e)*(-7 + e)*e^2*(-3 + 2*e)*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*(((-3 + e)*(-18774 + 33147*e - 2093*e^2 - 18960*e^3 + 7474*e^4 - 822*e^5 + 28*e^6))/(8*(-10 + e)*(-9 + e)*(-8 + e)*e^2*(-3 + 2*e)*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))))+1*(1*(delta*(-(-6 + 3*e + 54*e^2 - 113*e^3 + 91*e^4 - 45*e^5 + 8*e^6 + 2*e^7)/(4*(1 - 2*e)^2*(-1 + e)*e^3*(1 + e)*(-3 + 2*e)*(-1 + 4*e)))+delta^2*((24 - 134*e + 230*e^2 - 157*e^3 - 23*e^4 + 238*e^5 - 137*e^6 - 31*e^7 + 8*e^8 + 6*e^9)/(8*(1 - 2*e)^2*(-1 + e)^2*e^3*(1 + e)*(2 + e)*(-3 + 2*e)*(-1 + 4*e)))+delta^3*((1992 - 13052*e + 31832*e^2 - 35676*e^3 + 18007*e^4 - 2183*e^5 - 2751*e^6 + 2247*e^7 - 636*e^8 + 16*e^9 + 12*e^10)/(8*(1 - 2*e)^2*(-3 + e)*(-2 + e)*(-1 + e)^2*e^2*(2 + e)*(3 + e)*(-3 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^4*(-(75168 - 267264*e + 164256*e^2 + 343496*e^3 - 407992*e^4 + 28390*e^5 + 109280*e^6 - 41619*e^7 + 5432*e^8 + 318*e^9 - 1206*e^10 + 403*e^11 - 18*e^12 - 4*e^13)/(16*(-4 + e)*(-3 + e)*(-2 + e)^2*(-1 + e)^2*e^2*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(-3 + 2*e)*(-1 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^5*((2385984 - 8378576*e + 4584960*e^2 + 12223924*e^3 - 14094632*e^4 - 2262558*e^5 + 8283217*e^6 - 1994346*e^7 - 1005135*e^8 + 318646*e^9 + 9023*e^10 - 1422*e^11 + 683*e^12 - 712*e^13 + 60*e^14 + 4*e^15)/(16*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)^2*e^2*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(-3 + 2*e)*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^6*((-299790720 + 1160578368*e - 969974784*e^2 - 1318390704*e^3 + 2471491856*e^4 - 587883864*e^5 - 1285150678*e^6 + 1003253460*e^7 - 38059458*e^8 - 215879924*e^9 + 67927675*e^10 + 7551829*e^11 - 5821471*e^12 + 372081*e^13 + 107049*e^14 - 7285*e^15 + 93*e^16 - 361*e^17 + 38*e^18)/(16*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)^2*(-2 + e)^2*(-1 + e)^2*e^2*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(-3 + 2*e)*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^7*(-(-33141436416 + 116398674432*e - 63836138880*e^2 - 177209626464*e^3 + 223246642752*e^4 + 6993324216*e^5 - 146411210880*e^6 + 79514479580*e^7 + 10875200510*e^8 - 25035655531*e^9 + 6217193157*e^10 + 1951474732*e^11 - 1004461176*e^12 + 3654474*e^13 + 48909998*e^14 - 3658392*e^15 - 902958*e^16 + 69005*e^17 + 8805*e^18 - 56*e^19 - 112*e^20 + 4*e^21)/(16*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)^2*(-2 + e)*(-1 + e)^2*e^2*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(-3 + 2*e)*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^8*((11791254343680 - 40250944134144*e + 18184470520320*e^2 + 67683892555584*e^3 - 76453564426496*e^4 - 9448722237808*e^5 + 53332686214384*e^6 - 26173264343440*e^7 - 3965953071288*e^8 + 8667835463506*e^9 - 2771419747514*e^10 - 490503928089*e^11 + 502300868366*e^12 - 60983621605*e^13 - 27637956156*e^14 + 7096093966*e^15 + 426842908*e^16 - 250571016*e^17 + 5086478*e^18 + 3806195*e^19 - 150762*e^20 - 30533*e^21 + 888*e^22 + 184*e^23 - 8*e^24)/(32*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)^2*(-3 + e)^2*(-2 + e)*(-1 + e)^2*e^2*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(-3 + 2*e)*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*((-2105373245276160 + 6845037304762368*e - 1955214821329920*e^2 - 13101580844386560*e^3 + 12082202077576896*e^4 + 4213838002478208*e^5 - 9635272629388864*e^6 + 3143460708747136*e^7 + 1414952405474012*e^8 - 1343738923623344*e^9 + 295193382585502*e^10 + 106622111540373*e^11 - 77784199485001*e^12 + 8256970845345*e^13 + 5574610200383*e^14 - 1452801097652*e^15 - 135321973910*e^16 + 71901256446*e^17 - 651240940*e^18 - 1645905459*e^19 + 74562155*e^20 + 19349701*e^21 - 1070537*e^22 - 127038*e^23 + 6408*e^24 + 476*e^25 - 24*e^26)/(32*(-9 + e)*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)^2*(-3 + e)*(-2 + e)*(-1 + e)^2*e^2*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(-3 + 2*e)*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*((-806843654830080000 + 2608967461779763200*e - 665895978402693120*e^2 - 5179450597901077248*e^3 + 4675628727111664512*e^4 + 1788538989408125760*e^5 - 3841839766406214432*e^6 + 1158945628596759024*e^7 + 618564909781891480*e^8 - 510649500617428556*e^9 + 96578080557333990*e^10 + 37230703017440646*e^11 - 26937774677405978*e^12 + 4562724323964560*e^13 + 1574530032435841*e^14 - 741578215450336*e^15 + 17879576355646*e^16 + 37813634887622*e^17 - 4751859127943*e^18 - 855018572338*e^19 + 181715129950*e^20 + 7397329484*e^21 - 3200936117*e^22 + 21259268*e^23 + 29636002*e^24 - 766054*e^25 - 150219*e^26 + 4984*e^27 + 388*e^28 - 16*e^29)/(32*(-10 + e)*(-9 + e)*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)^2*(-4 + e)^2*(-3 + e)*(-2 + e)*(-1 + e)^2*e^2*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(10 + e)*(-3 + 2*e)*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))))+N*(Nf*(delta*(((-1 + e)*(-6 + 7*e + e^2))/(2*(1 - 2*e)^2*e*(1 + e)*(-3 + 2*e)*(-1 + 4*e)))+delta^2*(-((-1 + e)*(-10 + 2*e + 31*e^2 + 16*e^3 + 3*e^4))/(4*(1 - 2*e)^2*e^2*(1 + e)*(2 + e)*(-3 + 2*e)*(-1 + 4*e)))+delta^3*(-((-1 + e)*(16 - 24*e - 26*e^2 + 32*e^3 + 27*e^4 + 3*e^5))/(2*(1 - 2*e)^2*e^2*(1 + e)*(2 + e)*(3 + e)*(-3 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^4*(-((-1 + e)*(-30 - 20*e + 22*e^2 + 12*e^3 + e^4))/(4*e^2*(2 + e)*(3 + e)*(4 + e)*(-3 + 2*e)*(-1 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^5*(-((-1 + e)*(184 + 20*e - 246*e^2 - 36*e^3 + 11*e^4 + e^5))/(4*e^2*(3 + e)*(4 + e)*(5 + e)*(-3 + 2*e)*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^6*(((-1 + e)*(-230 - 57*e + 298*e^2 + 77*e^3 + 3*e^4))/(4*e^2*(4 + e)*(5 + e)*(6 + e)*(-3 + 2*e)*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^7*(((-1 + e)*(1968 - 424*e - 2764*e^2 + 538*e^3 + 294*e^4 + 27*e^5 + e^6))/(4*e^2*(5 + e)*(6 + e)*(7 + e)*(-3 + 2*e)*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^8*(((-1 + e)*(4690 - 536*e - 6326*e^2 + 696*e^3 + 503*e^4 + 53*e^5 + 2*e^6))/(8*e^2*(6 + e)*(7 + e)*(8 + e)*(-3 + 2*e)*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*(((-1 + e)*(-49200 + 22580*e + 62950*e^2 - 29614*e^3 - 2317*e^4 + 1142*e^5 + 153*e^6 + 6*e^7))/(8*e^2*(7 + e)*(8 + e)*(9 + e)*(-3 + 2*e)*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*(((-1 + e)*(-56322 + 20271*e + 70829*e^2 - 26101*e^3 - 2636*e^4 + 777*e^5 + 108*e^6 + 4*e^7))/(8*e^2*(8 + e)*(9 + e)*(10 + e)*(-3 + 2*e)*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))))+N^2*(1*(delta*((-3*(-2 + e)*(-6 + 7*e + e^2))/(8*(1 - 2*e)^2*e^2*(1 + e)*(-3 + 2*e)*(-1 + 4*e)))+delta^2*((-60 + 42*e + 312*e^2 - 495*e^3 + 248*e^4 + 128*e^5 - 116*e^6 - 11*e^7)/(16*(-1 + e)*e^3*(2 + e)*(-3 + 2*e)*(-1 + 4*e)*(-1 + e + 2*e^2)^2))+delta^3*((-192 + 264*e + 2616*e^2 - 6276*e^3 + 183*e^4 + 7977*e^5 - 3850*e^6 - 740*e^7 + 303*e^8 + 23*e^9 + 28*e^10)/(8*(-2 + e)*(-1 + e)*e^3*(2 + e)*(3 + e)*(-3 + 2*e)*(-3 + 4*e)*(-1 + 4*e)*(-1 + e + 2*e^2)^2))+delta^4*(-(1080 + 15516*e - 54654*e^2 + 30377*e^3 + 44805*e^4 - 25261*e^5 - 10944*e^6 + 3531*e^7 + 1100*e^8 + 30*e^9 - 47*e^10 - 13*e^11)/(8*(-3 + e)*(-2 + e)*(-1 + e)*e^3*(1 + e)*(2 + e)^2*(3 + e)*(4 + e)*(-3 + 2*e)*(-1 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^5*(-(105984 + 1098240*e - 2434272*e^2 - 4211008*e^3 + 9655832*e^4 + 506788*e^5 - 7788972*e^6 + 1490457*e^7 + 2303885*e^8 - 448429*e^9 - 294623*e^10 + 15743*e^11 + 16347*e^12 + 1725*e^13 - 341*e^14 - 76*e^15)/(16*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^3*(1 + e)^2*(2 + e)^2*(3 + e)*(4 + e)*(5 + e)*(-3 + 2*e)*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^6*((-1192320 - 12228192*e + 18328752*e^2 + 44325264*e^3 - 32131080*e^4 - 70786742*e^5 + 32877225*e^6 + 37278866*e^7 - 14739581*e^8 - 9713794*e^9 + 2964194*e^10 + 1677528*e^11 - 128550*e^12 - 145442*e^13 - 17731*e^14 + 2062*e^15 + 691*e^16 + 50*e^17)/(16*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^3*(1 + e)^2*(2 + e)^2*(3 + e)^2*(4 + e)*(5 + e)*(6 + e)*(-3 + 2*e)*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^7*((1224253440 + 9554153472*e - 33084744192*e^2 + 3191450112*e^3 + 46465134336*e^4 - 4469897280*e^5 - 42132073360*e^6 + 15626210352*e^7 + 10707861456*e^8 - 6259445804*e^9 - 774077717*e^10 + 1015818315*e^11 - 19595518*e^12 - 87297448*e^13 + 1804496*e^14 + 4210826*e^15 + 154202*e^16 - 102060*e^17 - 9427*e^18 + 955*e^19 + 124*e^20)/(16*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^3*(1 + e)*(2 + e)^2*(3 + e)^2*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(-3 + 2*e)*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^8*(-(204228864000 + 1537730127360*e - 4399293382272*e^2 - 1627515719136*e^3 + 6913051272912*e^4 + 2186013081024*e^5 - 5213512827992*e^6 - 1142085740810*e^7 + 1968305134119*e^8 + 150454182794*e^9 - 351215365668*e^10 + 18824457133*e^11 + 33354653779*e^12 - 7139476028*e^13 - 2378116911*e^14 + 688597334*e^15 + 156002037*e^16 - 25085222*e^17 - 6653546*e^18 + 210553*e^19 + 135753*e^20 + 5072*e^21 - 1011*e^22 - 74*e^23)/(16*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^3*(1 + e)*(2 + e)^2*(3 + e)^2*(4 + e)^2*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(-3 + 2*e)*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*(-(102837288960000 + 638732076318720*e - 2592666278866944*e^2 + 1029743587722240*e^3 + 3142274118112512*e^4 - 1453645023205824*e^5 - 2073355637876448*e^6 + 993412682566128*e^7 + 656710434273856*e^8 - 363976933512788*e^9 - 65923559593446*e^10 + 53475041364457*e^11 - 1041825188170*e^12 - 3311568251948*e^13 + 686754693136*e^14 + 65616768751*e^15 - 60446540706*e^16 + 818099212*e^17 + 2697492578*e^18 + 1355215*e^19 - 65963462*e^20 - 2317028*e^21 + 821124*e^22 + 53209*e^23 - 4030*e^24 - 344*e^25)/(32*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^3*(1 + e)*(2 + e)*(3 + e)^2*(4 + e)^2*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(-3 + 2*e)*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*((37082938281984000 + 228122304238080000*e - 808650690094218240*e^2 + 37613339123228928*e^3 + 1203868974023578944*e^4 - 139499208700615296*e^5 - 834078650360909328*e^6 + 78367648690056240*e^7 + 307789253666845452*e^8 - 26130317319447400*e^9 - 60313063983668515*e^10 + 4253981045626932*e^11 + 6213611134932554*e^12 - 278484608802050*e^13 - 293315502955012*e^14 + 6406279509648*e^15 - 631584226890*e^16 - 569799482370*e^17 + 688406837606*e^18 + 77050200904*e^19 - 28825340614*e^20 - 3900719430*e^21 + 470585964*e^22 + 89421552*e^23 - 1933642*e^24 - 949454*e^25 - 24475*e^26 + 3796*e^27 + 196*e^28)/(32*(-9 + e)*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^3*(1 + e)*(2 + e)*(3 + e)^2*(4 + e)^2*(5 + e)^2*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(10 + e)*(-3 + 2*e)*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e))))):

#Forumla 3.11 in the paper. 
eta_gq_42:=+1*(1*(delta*(-(2 - 7*e + 3*e^2 + 2*e^3)/(4*e^3*(1 - 6*e + 8*e^2)))+delta^2*(-(1 + 3*e - 11*e^2 + 2*e^3 + 2*e^4)/(8*e^3*(1 - 6*e + 8*e^2)))+delta^3*((16 - 28*e - 45*e^2 + 41*e^3 + 70*e^4 - 10*e^5 - 8*e^6)/(24*e^3*(-1 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^4*((15 + 26*e - 137*e^2 - 66*e^3 + 201*e^4 + 68*e^5 - 26*e^6 - 8*e^7)/(96*e^3*(-1 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^5*(-(184 + 450*e - 2329*e^2 - 601*e^3 + 3982*e^4 + 619*e^5 - 1840*e^6 - 298*e^7 + 160*e^8 + 32*e^9)/(480*e^3*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^6*(-(690 + 2233*e - 8703*e^2 - 6098*e^3 + 14720*e^4 + 8221*e^5 - 6065*e^6 - 3462*e^7 + 238*e^8 + 288*e^9 + 32*e^10)/(2880*e^3*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^7*((23616 + 75552*e - 335008*e^2 - 150002*e^3 + 623942*e^4 + 176203*e^5 - 364910*e^6 - 98551*e^7 + 73494*e^8 + 23458*e^9 - 3096*e^10 - 1568*e^11 - 128*e^12)/(20160*e^3*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^8*((140700 + 509750*e - 1927517*e^2 - 1447090*e^3 + 3519878*e^4 + 1945440*e^5 - 1869096*e^6 - 1042712*e^7 + 292893*e^8 + 220328*e^9 + 10034*e^10 - 11960*e^11 - 2336*e^12 - 128*e^13)/(161280*e^3*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*(-(8856000 + 31375800*e - 132027240*e^2 - 68923868*e^3 + 255626195*e^4 + 77912169*e^5 - 163512805*e^6 - 45262046*e^7 + 43310114*e^8 + 13730403*e^9 - 4289396*e^10 - 1882278*e^11 + 10336*e^12 + 81728*e^13 + 11776*e^14 + 512*e^15)/(1451520*e^3*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*(-(70965720 + 274570128*e - 1025822844*e^2 - 775415697*e^3 + 1948108877*e^4 + 994679221*e^5 - 1168348209*e^6 - 566284749*e^7 + 274995983*e^8 + 157800199*e^9 - 16240945*e^10 - 19166326*e^11 - 2049342*e^12 + 615552*e^13 + 173248*e^14 + 15872*e^15 + 512*e^16)/(14515200*e^3*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))))+N^2*(1*(1*((1 - 3*e + 2*e^2 + e^3)/(2*e^5*(-1 + 2*e)))+delta*((-6 + 22*e - 33*e^2 + 5*e^3 + 6*e^4)/(4*e^4*(1 - 6*e + 8*e^2)))+delta^2*((-4 + 10*e + 5*e^2 - 8*e^3 - 47*e^4 - 28*e^5 + 14*e^6 + 6*e^7)/(8*e^5*(1 - 5*e + 2*e^2 + 8*e^3)))+delta^3*((-48 + 186*e - 144*e^2 - 542*e^3 + 373*e^4 + 550*e^5 - 287*e^6 - 206*e^7 + 46*e^8 + 24*e^9)/(24*(-1 + e)*e^4*(1 + e)*(-1 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^4*((-216 + 570*e + 575*e^2 - 4035*e^3 + 568*e^4 + 3537*e^5 - 449*e^6 - 1200*e^7 - 76*e^8 + 126*e^9 + 24*e^10)/(96*(-1 + e)*e^4*(2 + e)*(-1 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^5*((3840 - 5784*e - 19972*e^2 + 56384*e^3 + 81128*e^4 - 98874*e^5 - 76791*e^6 + 66509*e^7 + 34911*e^8 - 16941*e^9 - 8796*e^10 + 770*e^11 + 800*e^12 + 96*e^13)/(480*(-1 + e)*e^4*(1 + e)*(2 + e)*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^6*((54000 - 27180*e - 338580*e^2 + 560235*e^3 + 1684494*e^4 - 43502*e^5 - 1737773*e^6 - 216787*e^7 + 857510*e^8 + 220986*e^9 - 183321*e^10 - 82354*e^11 + 3446*e^12 + 7546*e^13 + 1504*e^14 + 96*e^15)/(2880*(-1 + e)*e^4*(1 + e)*(2 + e)*(3 + e)*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^7*((-2177280 + 3358368*e + 10615608*e^2 - 35685456*e^3 - 31650202*e^4 + 45095742*e^5 + 28767141*e^6 - 29852265*e^7 - 12450272*e^8 + 9445632*e^9 + 3652123*e^10 - 1238079*e^11 - 634518*e^12 + 5706*e^13 + 39560*e^14 + 7008*e^15 + 384*e^16)/(20160*(-1 + e)*e^4*(2 + e)*(3 + e)*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^8*((-59270400 + 50208480*e + 340475544*e^2 - 791227704*e^3 - 1422181600*e^4 + 523438155*e^5 + 1243082164*e^6 - 201400040*e^7 - 601065357*e^8 + 10145341*e^9 + 170600176*e^10 + 26785048*e^11 - 22574365*e^12 - 8139490*e^13 + 162630*e^14 + 554978*e^15 + 119880*e^16 + 10976*e^17 + 384*e^18)/(161280*(-1 + e)*e^4*(2 + e)*(3 + e)*(4 + e)*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*((2090188800 - 2941349760*e - 10648348128*e^2 + 35109826560*e^3 + 30595471764*e^4 - 41414177916*e^5 - 22121423388*e^6 + 25139487596*e^7 + 8611936517*e^8 - 8657339029*e^9 - 2443168114*e^10 + 1572308768*e^11 + 527267525*e^12 - 116505065*e^13 - 63678800*e^14 - 2755730*e^15 + 2596384*e^16 + 571840*e^17 + 48640*e^18 + 1536*e^19)/(1451520*(-1 + e)*e^4*(3 + e)*(4 + e)*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*((92588832000 - 80411032800*e - 531016232760*e^2 + 1323783644112*e^3 + 2076088512564*e^4 - 989372078877*e^5 - 1579819179806*e^6 + 503993928619*e^7 + 691288259321*e^8 - 148962133969*e^9 - 206174966041*e^10 + 10731489581*e^11 + 38489877981*e^12 + 5002190820*e^13 - 3306229805*e^14 - 1097441252*e^15 - 13998446*e^16 + 51826150*e^17 + 11946752*e^18 + 1275200*e^19 + 69120*e^20 + 1536*e^21)/(14515200*(-1 + e)*e^4*(3 + e)*(4 + e)*(5 + e)*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e))))):

#Forumla 3.11 in the paper. 
eta_gq_43:=+N^(-2)*(1*(1*(((-1 + e)*(-2 + e - 2*e^2)^2)/(48*(1 - 2*e)^2*e^5))+delta*(-((-1 + e)*(-2 + e - 2*e^2)^2)/(24*(1 - 2*e)^2*e^4*(-1 + 4*e)))+delta^2*((8 - 36*e + 82*e^2 - 139*e^3 + 225*e^4 - 308*e^5 + 194*e^6 + 15*e^7 + 7*e^8)/(96*(-1 + e)*e^5*(-1 + 2*e)^3*(-1 + 4*e)))+delta^3*((2 - 9*e + 2*e^2 + 28*e^3 - 12*e^4 - 22*e^5 - 3*e^6)/(8*(-1 + e)*e^2*(-1 + 2*e)^3*(-3 + 4*e)*(-1 + 4*e)))+delta^4*((-15 + 89*e - 159*e^2 + 43*e^3 + 103*e^4 - 45*e^5 - 16*e^6 + 6*e^7)/(32*(-2 + e)*(-1 + e)*e^2*(-1 + 2*e)^3*(-3 + 4*e)*(-1 + 4*e)))+delta^5*((48 - 294*e + 582*e^2 - 321*e^3 - 196*e^4 + 228*e^5 - 72*e^6 - 10*e^7 + 15*e^8)/(32*(-2 + e)*(-1 + e)*e^2*(-1 + 2*e)^3*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^6*((614 - 4047*e + 9243*e^2 - 7746*e^3 - 398*e^4 + 4020*e^5 - 2522*e^6 + 885*e^7 - 53*e^8 - 100*e^9 + 24*e^10)/(64*(-3 + e)*(-2 + e)*(-1 + e)*e^2*(-3 + 2*e)*(-1 + 2*e)^3*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^7*((1632 - 10172*e + 20944*e^2 - 12929*e^3 - 6656*e^4 + 9715*e^5 - 3918*e^6 + 1456*e^7 - 215*e^8 - 130*e^9 + 33*e^10)/(64*(-3 + e)*(-1 + e)*e^2*(-3 + 2*e)*(-1 + 2*e)^3*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^8*((41396 - 274260*e + 632415*e^2 - 529434*e^3 - 72309*e^4 + 362466*e^5 - 224268*e^6 + 83234*e^7 - 26725*e^8 + 3920*e^9 + 1097*e^10 - 454*e^11 + 42*e^12)/(256*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^2*(-3 + 2*e)*(-1 + 2*e)^3*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*((101440 - 652088*e + 1421192*e^2 - 1003626*e^3 - 443258*e^4 + 917995*e^5 - 448290*e^6 + 136667*e^7 - 46132*e^8 + 8154*e^9 + 1293*e^10 - 598*e^11 + 51*e^12)/(256*(-4 + e)*(-2 + e)*(-1 + e)*e^2*(-3 + 2*e)*(-1 + 2*e)^3*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*((4236984 - 28624492*e + 68310746*e^2 - 61086075*e^3 - 6845029*e^4 + 48789321*e^5 - 35196967*e^6 + 13397102*e^7 - 4145120*e^8 + 1179549*e^9 - 184829*e^10 - 12153*e^11 + 9403*e^12 - 1300*e^13 + 60*e^14)/(512*(-5 + e)*(-4 + e)*(-2 + e)*(-1 + e)*e^2*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))))+N^(-1)*(Nf*(1*(-((-1 + e)^2*(2 - e + 2*e^2))/(6*(1 - 2*e)^2*e^4*(-3 + 2*e)))+delta*(((-1 + e)^2*(2 - e + 2*e^2))/(3*(1 - 2*e)^2*e^3*(3 - 14*e + 8*e^2)))+delta^2*(-((-1 + e)^3*(-4 + 4*e - 5*e^2 + 2*e^3))/(12*e^4*(-1 + 2*e)^3*(3 - 14*e + 8*e^2)))))+1*(1*(1*(((-2 + e)*(-1 + e)*(2 - e + 2*e^2))/(8*(1 - 2*e)^2*e^5*(-3 + 2*e)))+delta*((-24 + 44*e - 82*e^2 + 75*e^3 - 53*e^4 + 22*e^5)/(12*(1 - 2*e)^2*e^4*(1 + e)*(-3 + 2*e)*(-1 + 4*e)))+delta^2*((48 - 48*e - 104*e^2 + 380*e^3 + e^4 + 683*e^5 - 278*e^6 - 682*e^7 + 201*e^8 + 81*e^9 + 6*e^10)/(48*e^5*(1 + e)*(2 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-1 + 4*e)))+delta^3*(-(-192 + 720*e - 1256*e^2 + 1276*e^3 - 1668*e^4 - 1192*e^5 + 950*e^6 + 825*e^7 + 219*e^8 + 18*e^9)/(24*e^4*(2 + e)*(3 + e)*(-1 + 2*e)^3*(-3 + 4*e)*(-1 + 4*e)))+delta^4*((-576 + 1504*e - 1248*e^2 - 1558*e^3 - 1378*e^4 - 6988*e^5 - 828*e^6 + 2826*e^7 + 665*e^8 + 321*e^9 + 369*e^10 + 119*e^11 + 12*e^12)/(32*(-1 + e)*e^4*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(-1 + 2*e)^3*(-3 + 4*e)*(-1 + 4*e)))+delta^5*((30720 - 78720*e + 55552*e^2 + 134432*e^3 + 66620*e^4 + 327538*e^5 + 128892*e^6 - 191100*e^7 - 95284*e^8 + 1075*e^9 + 22768*e^10 + 20024*e^11 + 7866*e^12 + 1383*e^13 + 90*e^14)/(96*(-1 + e)*e^4*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(-1 + 2*e)^3*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^6*((-864000 + 2194560*e - 1372800*e^2 - 4675608*e^3 - 1805968*e^4 - 8431430*e^5 - 4423118*e^6 + 6079148*e^7 + 3294564*e^8 - 1034454*e^9 - 1201115*e^10 - 409831*e^11 + 8042*e^12 + 60742*e^13 + 20619*e^14 + 2841*e^15 + 144*e^16)/(192*(-1 + e)*e^4*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^7*((11612160 - 29352960*e + 16683264*e^2 + 71078720*e^3 + 24537568*e^4 + 104488384*e^5 + 62708400*e^6 - 85084520*e^7 - 45827204*e^8 + 22435676*e^9 + 17901934*e^10 + 1874123*e^11 - 2025004*e^12 - 966545*e^13 - 107216*e^14 + 37993*e^15 + 13440*e^16 + 1577*e^17 + 66*e^18)/(64*(-1 + e)*e^4*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^8*((-1896652800 + 4780339200*e - 2509102848*e^2 - 12606483168*e^3 - 4103312384*e^4 - 15803673664*e^5 - 10376665944*e^6 + 13922321238*e^7 + 7399409754*e^8 - 4412896176*e^9 - 2863682084*e^10 + 158343248*e^11 + 466695825*e^12 + 114640527*e^13 - 13092363*e^14 - 11568399*e^15 - 1678595*e^16 + 147485*e^17 + 67491*e^18 + 7053*e^19 + 252*e^20)/(768*(-2 + e)*(-1 + e)*e^4*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*((133772083200 - 336520396800*e + 165024387072*e^2 + 944035817472*e^3 + 296181441216*e^4 + 1036580381088*e^5 + 732783461120*e^6 - 966348684608*e^7 - 510607230396*e^8 + 336935026830*e^9 + 190516569576*e^10 - 33420084132*e^11 - 35957212444*e^12 - 4311526607*e^13 + 2349232296*e^14 + 815339610*e^15 + 17257602*e^16 - 33512718*e^17 - 5454970*e^18 + 97258*e^19 + 102222*e^20 + 9807*e^21 + 306*e^22)/(768*(-2 + e)*(-1 + e)*e^4*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*((-3950456832000 + 9924913152000*e - 4587266442240*e^2 - 29190454572672*e^3 - 8916091053696*e^4 - 28590637895520*e^5 - 21611344755808*e^6 + 27858418962920*e^7 + 14766555995352*e^8 - 10257039663130*e^9 - 5260712172714*e^10 + 1413169064384*e^11 + 1061511623324*e^12 + 29838710408*e^13 - 92920289091*e^14 - 19210065589*e^15 + 2298050940*e^16 + 1267661474*e^17 + 86761196*e^18 - 25849174*e^19 - 4664640*e^20 - 47032*e^21 + 48057*e^22 + 4331*e^23 + 120*e^24)/(512*(-2 + e)*(-1 + e)*e^4*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(10 + e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e))))+Nf^2*(1*((-1 + e)^3/(3*e^3*(3 - 8*e + 4*e^2)^2))+delta*((-2*(-1 + e)^3)/(3*(1 - 2*e)^2*(3 - 2*e)^2*e^2*(-1 + 4*e)))+delta^2*(((-2 + e)*(-1 + e)^4)/(6*(3 - 2*e)^2*e^3*(-1 + 2*e)^3*(-1 + 4*e)))))+N*(Nf*(1*(-((-2 + e)*(-1 + e)^2)/(2*e^4*(3 - 8*e + 4*e^2)^2))+delta*(-((-1 + e)*(-12 + 16*e - 21*e^2 + 11*e^3))/(3*e^3*(1 + e)*(-1 + 4*e)*(3 - 8*e + 4*e^2)^2))+delta^2*(((-1 + e)*(-24 + 12*e + 82*e^2 - 161*e^3 - 271*e^4 + 161*e^5 + 45*e^6))/(12*(3 - 2*e)^2*e^4*(1 + e)*(2 + e)*(-1 + 2*e)^3*(-1 + 4*e)))+delta^3*(-((-1 + e)*(48 - 108*e - 4*e^2 + 287*e^3 + 163*e^4 + 10*e^5))/(3*e^3*(1 + e)*(2 + e)*(3 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-3 + 4*e)*(-1 + 4*e)))+delta^4*((144 - 448*e + 350*e^2 + 796*e^3 - 111*e^5 - 11*e^6)/(4*e^3*(2 + e)*(3 + e)*(4 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-3 + 4*e)*(-1 + 4*e)))+delta^5*(-((-2 + e)*(-1920 + 5880*e - 4672*e^2 - 11109*e^3 - 1636*e^4 + 441*e^5 + 56*e^6))/(12*e^3*(3 + e)*(4 + e)*(5 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^6*(-((-3 + e)*(-2 + e)*(-6000 + 18240*e - 14390*e^2 - 36744*e^3 - 6914*e^4 + 369*e^5 + 79*e^6))/(24*(3 - 2*e)^2*e^3*(4 + e)*(5 + e)*(6 + e)*(-1 + 2*e)^3*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^7*(-((-4 + e)*(-3 + e)*(-2 + e)*(-5040 + 15260*e - 11896*e^2 - 32405*e^3 - 6276*e^4 + 3*e^5 + 34*e^6))/(8*(3 - 2*e)^2*e^3*(5 + e)*(6 + e)*(7 + e)*(-1 + 2*e)^3*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^8*(-((-5 + e)*(-4 + e)*(-3 + e)*(-32928 + 99456*e - 76594*e^2 - 220236*e^3 - 41236*e^4 - 747*e^5 + 125*e^6))/(96*(3 - 2*e)^2*e^3*(6 + e)*(7 + e)*(8 + e)*(-1 + 2*e)^3*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*(-((-5 + e)*(-4 + e)*(-3 + e)*(387072 - 1231776*e + 1083504*e^2 + 2524678*e^3 + 27687*e^4 - 66818*e^5 - 2895*e^6 + 148*e^7))/(96*(3 - 2*e)^2*e^3*(7 + e)*(8 + e)*(9 + e)*(-1 + 2*e)^3*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*((-3*(-5 + e)*(-4 + e)*(1632960 - 5968800*e + 7078788*e^2 + 8551778*e^3 - 5008284*e^4 + 258990*e^5 + 114903*e^6 - 6819*e^7 - 735*e^8 + 19*e^9))/(64*(3 - 2*e)^2*e^3*(8 + e)*(9 + e)*(10 + e)*(-5 + 2*e)*(-1 + 2*e)^3*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))))+N^2*(1*(1*((3*(-2 + e)^2*(-1 + e))/(16*e^5*(3 - 8*e + 4*e^2)^2))+delta*(((-2 + e)*(-18 + 29*e - 48*e^2 + 25*e^3))/(8*e^4*(1 + e)*(-1 + 4*e)*(3 - 8*e + 4*e^2)^2))+delta^2*((144 - 480*e^2 - 900*e^3 + 9895*e^4 - 15113*e^5 + 11725*e^6 - 8519*e^7 + 2461*e^8 + 2977*e^9 - 2121*e^10 + 87*e^11 + 120*e^12 + 12*e^13)/(96*(3 - 2*e)^2*(-1 + e)*e^5*(1 + e)^2*(2 + e)*(-1 + 2*e)^3*(-1 + 4*e)))+delta^3*(-(-576 + 1152*e + 1668*e^2 - 9576*e^3 + 8725*e^4 + 3369*e^5 - 14461*e^6 + 9364*e^7 + 2448*e^8 - 3133*e^9 - 681*e^10 + 438*e^11 + 189*e^12 + 18*e^13)/(24*(-1 + e)*e^4*(1 + e)^2*(2 + e)*(3 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-3 + 4*e)*(-1 + 4*e)))+delta^4*((20736 - 21888*e - 278832*e^2 + 1119612*e^3 - 1356704*e^4 + 85015*e^5 + 937878*e^6 - 500814*e^7 - 75546*e^8 + 101985*e^9 - 8005*e^10 - 2866*e^11 - 2442*e^12 - 1572*e^13 + 399*e^14 + 288*e^15 + 36*e^16)/(96*(-2 + e)*e^4*(1 + e)*(3 + e)*(4 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-3 + 4*e)*(-1 + 4*e)*(-2 + e + e^2)^2))+delta^5*(-(368640 + 322560*e - 6525696*e^2 + 13337760*e^3 + 10934280*e^4 - 43788272*e^5 + 12154046*e^6 + 31682676*e^7 - 14585957*e^8 - 7159795*e^9 + 4193934*e^10 + 552845*e^11 - 577073*e^12 - 179325*e^13 + 46877*e^14 + 51649*e^15 + 5550*e^16 - 4008*e^17 - 1161*e^18 - 90*e^19)/(96*(-2 + e)*(-1 + e)^2*e^4*(1 + e)^2*(2 + e)^2*(3 + e)*(4 + e)*(5 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^6*((-93312000 - 138723840*e + 1921993920*e^2 - 3649102704*e^3 - 3552173280*e^4 + 11454499152*e^5 + 1754933616*e^6 - 13908591897*e^7 + 2202257151*e^8 + 6065289445*e^9 - 1549420969*e^10 - 1149148326*e^11 + 399254035*e^12 + 131612225*e^13 - 62381856*e^14 - 21975565*e^15 + 5749909*e^16 + 3816879*e^17 - 12673*e^18 - 325292*e^19 - 43455*e^20 + 8499*e^21 + 2322*e^22 + 144*e^23)/(192*(3 - 2*e)^2*(-3 + e)*(-2 + e)*(-1 + e)^2*e^4*(1 + e)^2*(2 + e)^2*(3 + e)^2*(4 + e)*(5 + e)*(6 + e)*(-1 + 2*e)^3*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^7*(-(1881169920 + 2717245440*e - 43124700672*e^2 + 100224874368*e^3 + 14903537760*e^4 - 209886415056*e^5 + 48111332496*e^6 + 178403548848*e^7 - 54055362746*e^8 - 55549067313*e^9 + 15786599572*e^10 + 6999661602*e^11 - 2760098423*e^12 - 499253403*e^13 + 430144499*e^14 + 92945346*e^15 - 40115404*e^16 - 15099795*e^17 + 969470*e^18 + 1016754*e^19 + 85293*e^20 - 20433*e^21 - 4005*e^22 - 198*e^23)/(192*(3 - 2*e)^2*(-3 + e)*(-1 + e)^2*e^4*(1 + e)*(2 + e)^2*(3 + e)^2*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(-1 + 2*e)^3*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^8*((-1638708019200 - 2968625479680*e + 40754870489088*e^2 - 91480942923264*e^3 - 23354011277568*e^4 + 208043018495136*e^5 - 33660397307664*e^6 - 188769482217408*e^7 + 35987699515936*e^8 + 79483817096398*e^9 - 13624497641119*e^10 - 15612379266616*e^11 + 3000489660873*e^12 + 1569625922676*e^13 - 544694139680*e^14 - 127778027939*e^15 + 73270449992*e^16 + 16545245921*e^17 - 5658635859*e^18 - 1830995130*e^19 + 180688033*e^20 + 110778478*e^21 + 2791766*e^22 - 3187495*e^23 - 327666*e^24 + 27471*e^25 + 5868*e^26 + 252*e^27)/(768*(3 - 2*e)^2*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)^2*e^4*(1 + e)*(2 + e)^2*(3 + e)^2*(4 + e)^2*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(-1 + 2*e)^3*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*((-19263179980800 - 37603332587520*e + 512613213437952*e^2 - 1209094435971072*e^3 - 72273781827072*e^4 + 2464855031063808*e^5 - 744578107435872*e^6 - 1938670324891776*e^7 + 531598639903344*e^8 + 706918573876304*e^9 - 139195016980170*e^10 - 112665642156164*e^11 + 20293289489607*e^12 + 7600952988579*e^13 - 3196162086234*e^14 - 375934649233*e^15 + 404824290720*e^16 + 57006251464*e^17 - 27459364833*e^18 - 6198981972*e^19 + 790987623*e^20 + 314762699*e^21 + 2300796*e^22 - 7194089*e^23 - 583422*e^24 + 48666*e^25 + 8361*e^26 + 306*e^27)/(768*(3 - 2*e)^2*(-4 + e)*(-2 + e)*(-1 + e)^2*e^4*(1 + e)*(2 + e)*(3 + e)^2*(4 + e)^2*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(-1 + 2*e)^3*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*((-14221644595200000 - 31523391406080000*e + 399074699031552000*e^2 - 921828424023936000*e^3 - 117116846027550720*e^4 + 1997960718619358784*e^5 - 528885202928345472*e^6 - 1666876416231652656*e^7 + 397335748916665104*e^8 + 681206728919600988*e^9 - 106061164600920368*e^10 - 138746565292741605*e^11 + 15868954879874965*e^12 + 14175832235282361*e^13 - 2447250544361043*e^14 - 810788335975213*e^15 + 369090736547342*e^16 + 51009384525694*e^17 - 35882475600635*e^18 - 5369176909701*e^19 + 1980361118454*e^20 + 414591164462*e^21 - 56239117927*e^22 - 18283862339*e^23 + 425312806*e^24 + 446198106*e^25 + 18337803*e^26 - 5374606*e^27 - 491951*e^28 + 17605*e^29 + 3642*e^30 + 120*e^31)/(512*(3 - 2*e)^2*(-5 + e)*(-4 + e)*(-2 + e)*(-1 + e)^2*e^4*(1 + e)*(2 + e)*(3 + e)^2*(4 + e)^2*(5 + e)^2*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(10 + e)*(-5 + 2*e)*(-1 + 2*e)^3*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e))))):

#Forumla 3.11 in the paper. 
eta_gq_51:=+1*(1*(1*(((-1 + e)*(2 - e + 2*e^2))/(12*e^5*(-1 + 2*e)))+delta*((-4 + 2*e + 15*e^2 - 14*e^3 - 5*e^4)/(12*e^4*(-1 + 8*e - 17*e^2 + 10*e^3)))+delta^2*((-8 + 48*e - 104*e^2 + 80*e^3 + 61*e^4 - 154*e^5 + 30*e^6 + 5*e^7)/(12*(-2 + e)*(-1 + e)*e^5*(-1 + 2*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^3*((-16 + 106*e - 209*e^2 + 34*e^3 + 296*e^4 - 267*e^5 + 63*e^6 - 3*e^7)/(2*(-3 + e)*(-2 + e)*(-1 + e)*e^3*(-1 + 2*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^4*((60 - 324*e + 605*e^2 - 374*e^3 - 285*e^4 + 587*e^5 - 311*e^6 + 57*e^7 - 3*e^8)/(2*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^3*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^5*((368 - 1408*e + 1206*e^2 + 351*e^3 - 738*e^4 + 650*e^5 - 289*e^6 + 51*e^7 - 3*e^8)/(5*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*e^3*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^6*(-(4140 - 15840*e + 12233*e^2 + 8794*e^3 - 10625*e^4 + 2995*e^5 - 1177*e^6 + 537*e^7 - 99*e^8 + 6*e^9)/(5*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*e^3*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^7*((-2*(-2 + e)*(11808 - 41136*e + 19158*e^2 + 40265*e^3 - 28112*e^4 - 360*e^5 + 1259*e^6 + 211*e^7 - 87*e^8 + 6*e^9))/(5*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)*e^3*(-7 + 5*e)*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^8*((-2*(-2 + e)*(-140700 + 518420*e - 312831*e^2 - 509690*e^3 + 540027*e^4 - 84645*e^5 - 44335*e^6 + 12309*e^7 - 119*e^8 - 180*e^9 + 12*e^10))/(5*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)*e^3*(-8 + 5*e)*(-7 + 5*e)*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^9*((-4*(-3 + e)*(-2 + e)*(-295200 + 1050240*e - 516754*e^2 - 1203409*e^3 + 1139646*e^4 - 139734*e^5 - 106013*e^6 + 28291*e^7 - 1359*e^8 - 156*e^9 + 12*e^10))/(5*(-9 + e)*(-8 + e)*(-7 + e)*(-6 + e)*e^3*(-9 + 5*e)*(-8 + 5*e)*(-7 + 5*e)*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^10*((-4*(-3 + e)*(3942540 - 14812056*e + 9612831*e^2 + 15459994*e^3 - 20099803*e^4 + 6025913*e^5 + 910397*e^6 - 748513*e^7 + 120443*e^8 - 4802*e^9 - 348*e^10 + 24*e^11))/(25*(-10 + e)*(-9 + e)*(-8 + e)*(-7 + e)*e^3*(-9 + 5*e)*(-8 + 5*e)*(-7 + 5*e)*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))))+N*(Nf*(1*(-(-1 + e)^2/(3*e^4*(3 - 8*e + 4*e^2)))+delta*((2 - 3*e + e^2)/(3*e^3*(-3 + 23*e - 44*e^2 + 20*e^3)))+delta^2*(((-1 + e)*(2 - 8*e + 4*e^2 + 11*e^3))/(3*e^4*(-3 + 2*e)*(-1 + 2*e)*(-2 + 5*e)*(-1 + 5*e)))))+N^2*(1*(1*(((-2 + e)*(-1 + e))/(4*e^5*(3 - 8*e + 4*e^2)))+delta*(-(24 - 38*e + 131*e^2 - 140*e^3 + 33*e^4 + 6*e^5)/(12*e^4*(-3 + 20*e - 21*e^2 - 24*e^3 + 20*e^4)))+delta^2*((-48 + 120*e + 440*e^2 - 1544*e^3 - 78*e^4 + 2135*e^5 - 920*e^6 - 258*e^7 + 33*e^8 + 54*e^9)/(12*(-2 + e)*e^5*(1 + e)*(2 + e)*(-3 + 2*e)*(-1 + 2*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^3*(-(576 - 4272*e + 13788*e^2 - 22054*e^3 + 14430*e^4 + 929*e^5 - 5553*e^6 + 1886*e^7 + 78*e^8 - 105*e^9 + 9*e^10)/(6*(-3 + e)*(-2 + e)*(-1 + e)*e^4*(2 + e)*(3 + e)*(-1 + 2*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^4*(-(6912 - 44832*e + 87800*e^2 + 69500*e^3 - 450414*e^4 + 470215*e^5 - 21664*e^6 - 198335*e^7 + 70015*e^8 + 9010*e^9 - 8052*e^10 + 1205*e^11 + 37*e^12 - 43*e^13 + 6*e^14)/(2*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^4*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(-1 + 2*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^5*((-921600 + 3477120*e - 3043296*e^2 - 7782208*e^3 + 2159504*e^4 + 12973084*e^5 - 10225592*e^6 + 266394*e^7 + 2070924*e^8 - 348641*e^9 - 97016*e^10 + 19643*e^11 + 92*e^12 + 57*e^13 + 24*e^14 - 9*e^15)/(15*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^4*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^6*((77760000 - 354196800*e + 557113680*e^2 + 196175952*e^3 - 498797112*e^4 - 185870436*e^5 + 434762765*e^6 - 133537679*e^7 - 24044979*e^8 + 19102812*e^9 - 698475*e^10 - 724938*e^11 + 37969*e^12 + 7904*e^13 + 570*e^14 - 15*e^15 - 18*e^16)/(15*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*(-1 + e)*e^4*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^7*((-2*(-3 + 2*e)*(-203212800 + 876072960*e - 1311234048*e^2 - 610600256*e^3 + 987715192*e^4 + 220777896*e^5 - 488696430*e^6 + 89490024*e^7 + 23210357*e^8 - 9454232*e^9 - 137230*e^10 + 293736*e^11 - 672*e^12 - 3504*e^13 - 212*e^14 + 16*e^15 + 3*e^16))/(5*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)*(-1 + e)*e^4*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(-7 + 5*e)*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^8*((-2*(-2 + e)*(-3 + 2*e)*(-11063808000 + 45637267200*e - 64636229280*e^2 - 40800948488*e^3 + 44525569164*e^4 + 7658828698*e^5 - 15401737923*e^6 + 1585049593*e^7 + 632987097*e^8 - 138331942*e^9 - 8365425*e^10 + 3653618*e^11 + 92121*e^12 - 40456*e^13 - 2172*e^14 + 177*e^15 + 18*e^16))/(15*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)*(-1 + e)*e^4*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(-8 + 5*e)*(-7 + 5*e)*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^9*((-4*(-2 + e)*(-3 + 2*e)*(175575859200 - 769577034240*e + 1221369793344*e^2 + 376145134992*e^3 - 911832189336*e^4 + 155676040560*e^5 + 200116083812*e^6 - 75056725522*e^7 - 2103742408*e^8 + 3041735043*e^9 - 214869885*e^10 - 47838855*e^11 + 6059791*e^12 + 457039*e^13 - 59051*e^14 - 3915*e^15 + 213*e^16 + 18*e^17))/(15*(-9 + e)*(-8 + e)*(-7 + e)*(-6 + e)*(-1 + e)*e^4*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(-9 + 5*e)*(-8 + 5*e)*(-7 + 5*e)*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^10*((-4*(-3 + e)*(-3 + 2*e)*(576108288000 - 2461478544000*e + 3764550842640*e^2 + 1607088138192*e^3 - 2878252958096*e^4 + 485665413456*e^5 + 486504451335*e^6 - 169979560683*e^7 - 7296575367*e^8 + 5650832610*e^9 - 227187845*e^10 - 75650100*e^11 + 6684567*e^12 + 593322*e^13 - 60630*e^14 - 3609*e^15 + 196*e^16 + 12*e^17))/(25*(-10 + e)*(-9 + e)*(-8 + e)*(-7 + e)*(-1 + e)*e^4*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(10 + e)*(-9 + 5*e)*(-8 + 5*e)*(-7 + 5*e)*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e))))):

#Forumla 3.11 in the paper. 
eta_gq_61:=+N^2*(1*(1*((-1 + e)/(12*e^5))+delta*(1/(6*e^4*(-1 + 6*e)))+delta^2*(-(2 - 9*e + e^2 + 15*e^3 + 3*e^4)/(24*e^5*(1 - 8*e + 12*e^2)))+delta^3*((-1 + e)/(4*e^2*(1 - 8*e + 12*e^2)))+delta^4*(-(-1 + e)/(8*e^2*(1 - 8*e + 12*e^2))))):

#Forumla 3.11 in the paper. 
eta_qqbar_21:=+N^(-2)*(1*(delta^3*(((4 - 5*e)^2*(-1 + e)^2)/(8*e^4*(-3 + 2*e)*(-1 + 2*e)^3))+delta^4*(((-1 + e)*(-16 + 48*e + 5*e^2 - 82*e^3 + 24*e^4 + 20*e^5))/(8*e^3*(1 + e)*(-3 + 2*e)*(-1 + 2*e)^3))+delta^5*(((-1 + e)*(28 + 17*e - 286*e^2 - 9*e^3 + 581*e^4 + 60*e^5 - 350*e^6 - 54*e^7 + 40*e^8 + 8*e^9))/(8*e^3*(1 + e)^2*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3))+delta^6*(((-1 + e)*(176 + 452*e - 1462*e^2 - 3524*e^3 + 2219*e^4 + 7866*e^5 + 1729*e^6 - 4250*e^7 - 2240*e^8 + 188*e^9 + 304*e^10 + 48*e^11))/(48*e^3*(1 + e)^2*(2 + e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3))+delta^7*(((-1 + e)*(-768 - 2496*e + 5352*e^2 + 19708*e^3 - 208*e^4 - 44968*e^5 - 31342*e^6 + 20821*e^7 + 24795*e^8 + 1133*e^9 - 4523*e^10 - 890*e^11 + 220*e^12 + 56*e^13))/(48*e^3*(1 + e)^2*(2 + e)*(-7 + 2*e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3))+delta^8*(((-1 + e)*(-31680 - 105024*e + 216672*e^2 + 781036*e^3 + 112756*e^4 - 1708547*e^5 - 1587019*e^6 + 441303*e^7 + 1054183*e^8 + 257016*e^9 - 145308*e^10 - 69084*e^11 - 184*e^12 + 3760*e^13 + 480*e^14))/(960*e^3*(1 + e)*(2 + e)*(3 + e)*(-7 + 2*e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3))+delta^9*(((-1 + e)*(1252800 + 5245200*e - 5303256*e^2 - 37141392*e^3 - 30907854*e^4 + 59873563*e^5 + 122476826*e^6 + 45741690*e^7 - 53221574*e^8 - 49373801*e^9 - 3807432*e^10 + 9452214*e^11 + 2990122*e^12 - 405834*e^13 - 290368*e^14 - 17392*e^15 + 7776*e^16 + 992*e^17))/(2880*e^3*(1 + e)*(2 + e)^2*(3 + e)*(-9 + 2*e)*(-7 + 2*e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3))+delta^10*(((-1 + e)*(53706240 + 265261824*e - 71556192*e^2 - 1706292624*e^3 - 2452198432*e^4 + 1323550612*e^5 + 6855507294*e^6 + 6276112790*e^7 + 118856831*e^8 - 3316414876*e^9 - 1899720722*e^10 + 32589468*e^11 + 380922929*e^12 + 111810106*e^13 - 10918412*e^14 - 10783172*e^15 - 1378032*e^16 + 192128*e^17 + 59968*e^18 + 4032*e^19))/(40320*e^3*(1 + e)*(2 + e)^2*(3 + e)*(4 + e)*(-9 + 2*e)*(-7 + 2*e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3))))+N^(-1)*(Nf*(delta^3*(((-1 + e)^3*(-4 + 5*e))/((3 - 2*e)^2*e^3*(-1 + 2*e)^3))+delta^4*(((-1 + e)^2*(4 - 7*e - 10*e^2 + 8*e^3 + 4*e^4))/(2*(3 - 2*e)^2*e^2*(1 + e)*(-1 + 2*e)^3))+delta^5*(((-1 + e)^2*(-7 - e + 48*e^2 - 4*e^3 - 36*e^4 + 2*e^5 + 4*e^6))/(2*(3 - 2*e)^2*e^2*(1 + e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^6*(((-1 + e)^2*(-44 - 38*e + 322*e^2 + 91*e^3 - 228*e^4 - 64*e^5 + 28*e^6 + 8*e^7))/(12*(3 - 2*e)^2*e^2*(2 + e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^7*(((-1 + e)^2*(192 + 272*e - 1452*e^2 - 874*e^3 + 1152*e^4 + 558*e^5 - 231*e^6 - 89*e^7 + 12*e^8 + 4*e^9))/(12*(3 - 2*e)^2*e^2*(2 + e)*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^8*(((-1 + e)^2*(3960 + 7488*e - 29216*e^2 - 26867*e^3 + 19154*e^4 + 16599*e^5 - 2250*e^6 - 2748*e^7 - 124*e^8 + 128*e^9 + 16*e^10))/(240*(3 - 2*e)^2*e^2*(3 + e)*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^9*(((-1 + e)^2*(-78300 - 171360*e + 576939*e^2 + 632081*e^3 - 366627*e^4 - 397021*e^5 + 50408*e^6 + 78474*e^7 + 1260*e^8 - 5738*e^9 - 468*e^10 + 136*e^11 + 16*e^12))/(720*(3 - 2*e)^2*e^2*(3 + e)*(-9 + 2*e)*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^10*(((-1 + e)^2*(-1118880 - 2845512*e + 7847376*e^2 + 10966678*e^3 - 3432148*e^4 - 6506017*e^5 - 203062*e^6 + 1212457*e^7 + 183360*e^8 - 77716*e^9 - 18236*e^10 + 952*e^11 + 496*e^12 + 32*e^13))/(10080*(3 - 2*e)^2*e^2*(4 + e)*(-9 + 2*e)*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3))))+1*(1*(delta^3*(-((-1 + e)^2*(52 - 85*e + 17*e^2 + 10*e^3))/(4*(3 - 2*e)^2*e^3*(-1 + 2*e)^3))+delta^4*(-((-1 + e)*(144 - 720*e + 741*e^2 + 839*e^3 - 1134*e^4 - 60*e^5 + 188*e^6 + 24*e^7))/(24*(3 - 2*e)^2*e^3*(1 + e)*(-1 + 2*e)^3))+delta^5*(-((-1 + e)*(-504 + 1080*e + 4908*e^2 - 11788*e^3 - 3039*e^4 + 13962*e^5 - 2813*e^6 - 2820*e^7 + 420*e^8 + 176*e^9))/(48*(3 - 2*e)^2*e^3*(1 + e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^6*(-((-1 + e)*(-5280 + 240*e + 66960*e^2 + 2396*e^3 - 239074*e^4 - 32642*e^5 + 223561*e^6 + 35480*e^7 - 69420*e^8 - 14332*e^9 + 6240*e^10 + 1520*e^11))/(480*(3 - 2*e)^2*e^3*(1 + e)*(2 + e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^7*(-((-1 + e)*(69120 + 51120*e - 871860*e^2 - 707424*e^3 + 3118777*e^4 + 2900531*e^5 - 3182776*e^6 - 2681234*e^7 + 1243248*e^8 + 913569*e^9 - 175138*e^10 - 121196*e^11 + 7336*e^12 + 5216*e^13))/(1440*(3 - 2*e)^2*e^3*(1 + e)*(2 + e)*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^8*(-((-1 + e)*(1995840 + 3780000*e - 22690584*e^2 - 46680744*e^3 + 55090992*e^4 + 172945147*e^5 + 32332895*e^6 - 145910212*e^7 - 71057975*e^8 + 41152047*e^9 + 29846946*e^10 - 2128948*e^11 - 4281332*e^12 - 415064*e^13 + 187568*e^14 + 31584*e^15))/(20160*(3 - 2*e)^2*e^3*(1 + e)*(2 + e)*(3 + e)*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^9*(-((-1 + e)*(-52617600 - 123439680*e + 564998112*e^2 + 1439895648*e^3 - 947385752*e^4 - 5114058392*e^5 - 2576583658*e^6 + 3816552531*e^7 + 3363105833*e^8 - 784882114*e^9 - 1341618480*e^10 - 79240501*e^11 + 216517465*e^12 + 37867764*e^13 - 14322824*e^14 - 3371888*e^15 + 316304*e^16 + 88512*e^17))/(80640*(3 - 2*e)^2*e^3*(1 + e)*(2 + e)*(3 + e)*(-9 + 2*e)*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^10*(-((-1 + e)*(-2900136960 - 9198137088*e + 25657658496*e^2 + 100212126912*e^3 + 14634896832*e^4 - 299637303408*e^5 - 360923678976*e^6 + 49714575244*e^7 + 309449083704*e^8 + 120803230433*e^9 - 75903986567*e^10 - 59713183677*e^11 - 47644141*e^12 + 9410843396*e^13 + 1869200316*e^14 - 478860980*e^15 - 182609200*e^16 - 2373408*e^17 + 4830016*e^18 + 470976*e^19))/(1451520*(3 - 2*e)^2*e^3*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(-9 + 2*e)*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3)))+Nf^2*(delta^3*((2*(-1 + e)^4)/(e^2*(3 - 8*e + 4*e^2)^3))))+N*(Nf*(delta^3*(-(((-1 + e)^3*(-13 + 5*e + 2*e^2))/(e^2*(3 - 8*e + 4*e^2)^3)))+delta^4*(-((-1 + e)^2*(6 - 18*e + 7*e^2 + 4*e^3))/(3*(3 - 2*e)^2*e^2*(-1 + 2*e)^3))+delta^5*(-((-1 + e)^2*(-42 + 66*e + 146*e^2 - 153*e^3 - 11*e^4 + 18*e^5))/(12*(3 - 2*e)^2*e^2*(-5 + 2*e)*(-1 + 2*e)^3))+delta^6*(-((-1 + e)^2*(-110 + 50*e + 590*e^2 - 113*e^3 - 313*e^4 + 22*e^5 + 32*e^6))/(60*(3 - 2*e)^2*e^2*(-5 + 2*e)*(-1 + 2*e)^3))+delta^7*(-((-1 + e)^2*(2880 + 210*e - 17565*e^2 - 881*e^3 + 11305*e^4 + 445*e^5 - 1985*e^6 - 44*e^7 + 100*e^8))/(360*(3 - 2*e)^2*e^2*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^8*(-((-1 + e)^2*(13860 + 9870*e - 88074*e^2 - 41842*e^3 + 53369*e^4 + 21596*e^5 - 8959*e^6 - 3268*e^7 + 428*e^8 + 144*e^9))/(2520*(3 - 2*e)^2*e^2*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^9*(-((-1 + e)^2*(-730800 - 742560*e + 4797884*e^2 + 2923992*e^3 - 2973732*e^4 - 1487157*e^5 + 596701*e^6 + 257691*e^7 - 45633*e^8 - 17438*e^9 + 1140*e^10 + 392*e^11))/(20160*(3 - 2*e)^2*e^2*(-9 + 2*e)*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^10*(-((-1 + e)^2*(-5034960 - 7366464*e + 32312628*e^2 + 30685752*e^3 - 15049548*e^4 - 15330863*e^5 + 1762123*e^6 + 2682873*e^7 + 53001*e^8 - 185538*e^9 - 15636*e^10 + 4280*e^11 + 512*e^12))/(181440*(3 - 2*e)^2*e^2*(-9 + 2*e)*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3))))+N^2*(1*(delta^3*(((-1 + e)^2*(-13 + 5*e + 2*e^2)^2)/(8*e^2*(3 - 8*e + 4*e^2)^3))+delta^4*(((-1 + e)*(-78 + 264*e - 169*e^2 - 53*e^3 + 34*e^4 + 8*e^5))/(12*(3 - 2*e)^2*e^2*(-1 + 2*e)^3))+delta^5*(((-1 + e)*(558 + 3348*e - 17862*e^2 + 16599*e^3 + 90*e^4 - 3793*e^5 + 268*e^6 + 236*e^7))/(144*(3 - 2*e)^2*e^2*(-5 + 2*e)*(-1 + 2*e)^3))+delta^6*(((-1 + e)*(510 + 12510*e - 27930*e^2 - 33513*e^3 + 59232*e^4 - 3746*e^5 - 13696*e^6 + 1072*e^7 + 912*e^8))/(720*(3 - 2*e)^2*e^2*(-5 + 2*e)*(-1 + 2*e)^3))+delta^7*(((-1 + e)*(-449880 + 479880*e + 2092616*e^2 - 1353559*e^3 - 1571016*e^4 + 970661*e^5 + 267641*e^6 - 166374*e^7 - 13572*e^8 + 8136*e^9))/(5760*(3 - 2*e)^2*e*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^8*(((-1 + e)*(90720 - 3176460*e + 105588*e^2 + 17400750*e^3 + 2702469*e^4 - 17695944*e^5 - 1540561*e^6 + 6309267*e^7 + 255646*e^8 - 847564*e^9 - 15912*e^10 + 37120*e^11))/(60480*(3 - 2*e)^2*e^2*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^9*(((-1 + e)*(-21697200 + 406236600*e + 229802160*e^2 - 2283503640*e^3 - 1332275250*e^4 + 2378785317*e^5 + 1094516394*e^6 - 982289800*e^7 - 325548864*e^8 + 185553439*e^9 + 39579884*e^10 - 16076112*e^11 - 1652528*e^12 + 527952*e^13))/(1209600*(3 - 2*e)^2*e^2*(-9 + 2*e)*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3))+delta^10*(((-1 + e)*(-69264720 + 889668360*e + 1134947160*e^2 - 4783612320*e^3 - 5808570300*e^4 + 3635247343*e^5 + 5064082706*e^6 - 922857805*e^7 - 1706781356*e^8 + 69380766*e^9 + 263622096*e^10 + 3208232*e^11 - 18454352*e^12 - 375872*e^13 + 476480*e^14))/(3628800*(3 - 2*e)^2*e^2*(-9 + 2*e)*(-7 + 2*e)*(-5 + 2*e)*(-1 + 2*e)^3)))):

#Forumla 3.11 in the paper. 
eta_qqbar_31:=+N^(-2)*(1*(delta^2*(((-1 + e)*(-4 + 5*e))/(4*(1 - 2*e)^2*e^2*(-2 + 3*e)))+delta^3*((-16 + 80*e - 103*e^2 - 76*e^3 + 241*e^4 - 99*e^5 - 58*e^6 + 15*e^7 + 9*e^8)/(6*(1 - 2*e)^2*e^4*(2 - 7*e + 9*e^3)))+delta^4*((256 - 1168*e + 860*e^2 + 2840*e^3 - 3579*e^4 - 2701*e^5 + 3853*e^6 + 1591*e^7 - 1167*e^8 - 537*e^9 + 45*e^10 + 27*e^11)/(12*e^3*(2 + e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)*(-1 + e + 2*e^2)^2))+delta^5*((-1344 + 3056*e + 10288*e^2 - 28428*e^3 - 13162*e^4 + 67035*e^5 - 3512*e^6 - 62820*e^7 + 3030*e^8 + 25132*e^9 + 2121*e^10 - 4010*e^11 - 840*e^12 + 99*e^13 + 27*e^14)/(12*e^3*(2 + e)*(3 + e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)*(-1 + e + 2*e^2)^2))+delta^6*((-33792 + 25344*e + 347264*e^2 - 231376*e^3 - 1343692*e^4 + 929980*e^5 + 2109385*e^6 - 1220620*e^7 - 1842967*e^8 + 366856*e^9 + 740070*e^10 + 72360*e^11 - 107806*e^12 - 34500*e^13 - 1215*e^14 + 756*e^15 + 81*e^16)/(144*e^3*(2 + e)*(3 + e)*(4 + e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)*(-1 + e + 2*e^2)^2))+delta^7*((7372800 - 4592640*e - 74546240*e^2 + 32364880*e^3 + 303621976*e^4 - 159746124*e^5 - 473903682*e^6 + 219183052*e^7 + 421411667*e^8 - 67643098*e^9 - 189713059*e^10 - 17755506*e^11 + 38506188*e^12 + 11580443*e^13 - 1873026*e^14 - 1371849*e^15 - 191151*e^16 + 7479*e^17 + 3807*e^18 + 243*e^19)/(720*(1 - 2*e)^2*e^3*(1 + e)*(2 + e)^2*(3 + e)*(4 + e)*(5 + e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^8*((-486604800 + 86814720*e + 5051126784*e^2 + 202061056*e^3 - 21433776448*e^4 + 2232557312*e^5 + 36767360144*e^6 - 4399709936*e^7 - 35203792020*e^8 - 1771352560*e^9 + 17208490693*e^10 + 3756870098*e^11 - 4067795024*e^12 - 1609378168*e^13 + 319813809*e^14 + 260702928*e^15 + 24052860*e^16 - 12845932*e^17 - 3673833*e^18 - 253026*e^19 + 29592*e^20 + 5508*e^21 + 243*e^22)/(1440*(1 - 2*e)^2*e^3*(1 + e)*(2 + e)^2*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^9*((-52383744000 - 26051020800*e + 540620344320*e^2 + 388432501632*e^3 - 2196432941952*e^4 - 1205601522976*e^5 + 3676170920512*e^6 + 1745835165032*e^7 - 3463784127384*e^8 - 2052772549674*e^9 + 1412633523992*e^10 + 1200751666553*e^11 - 147975095426*e^12 - 333826838744*e^13 - 58144786980*e^14 + 34162429119*e^15 + 15238069681*e^16 + 786118034*e^17 - 822944384*e^18 - 231105525*e^19 - 22885128*e^20 + 393120*e^21 + 293220*e^22 + 25029*e^23 + 729*e^24)/(30240*(1 - 2*e)^2*e^3*(1 + e)*(2 + e)^2*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^10*((38496632832000 + 23416927027200*e - 396687572582400*e^2 - 324203863228416*e^3 + 1583093681503232*e^4 + 998445432943104*e^5 - 2565211779019904*e^6 - 1336406864601312*e^7 + 2401452804241744*e^8 + 1431568071657536*e^9 - 1056372342104656*e^10 - 855420359905262*e^11 + 159986592519081*e^12 + 266003354760477*e^13 + 30659648801843*e^14 - 36788957649413*e^15 - 12771625187863*e^16 + 889263796229*e^17 + 1268591765051*e^18 + 222045482607*e^19 - 18111314013*e^20 - 12619502193*e^21 - 1952723007*e^22 - 95799591*e^23 + 9549819*e^24 + 1708047*e^25 + 99873*e^26 + 2187*e^27)/(241920*(1 - 2*e)^2*e^3*(1 + e)*(2 + e)*(3 + e)^2*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(-10 + 3*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))))+N^(-1)*(Nf*(delta^2*((-1 + e)^2/((1 - 2*e)^2*e*(-3 + 2*e)*(-2 + 3*e)))+delta^3*((-2*(-4 + 11*e - 20*e^3 + 10*e^4 + 3*e^5))/(3*e^3*(6 - 37*e + 64*e^2 - e^3 - 72*e^4 + 36*e^5)))+delta^4*((-2*(-1 + e)*(-16 + 34*e - 9*e^2 - 29*e^3 + 9*e^4 + 3*e^5))/(3*e^2*(1 + e)*(2 + e)*(-3 + 2*e)*(-1 + 2*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^5*((-2*(-2 + e)*(-1 + e)*(-42 + 67*e - 12*e^2 - 44*e^3 + 8*e^4 + 3*e^5))/(3*e^2*(2 + e)*(3 + e)*(-3 + 2*e)*(-1 + 2*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^6*((-2*(-3 + e)*(-1 + e)*(-88 + 110*e - 3*e^2 - 65*e^3 + 7*e^4 + 3*e^5))/(9*e^2*(3 + e)*(4 + e)*(-3 + 2*e)*(-1 + 2*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^7*((-2*(-3 + e)*(-1 + e)*(640 - 812*e + 67*e^2 + 392*e^3 - 116*e^4 - 6*e^5 + 3*e^6))/(9*e^2*(4 + e)*(5 + e)*(-3 + 2*e)*(-1 + 2*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^8*((-2*(-3 + e)*(-1 + e)*(-5280 + 6896*e - 798*e^2 - 2949*e^3 + 1300*e^4 - 110*e^5 - 22*e^6 + 3*e^7))/(9*e^2*(5 + e)*(6 + e)*(-3 + 2*e)*(-1 + 2*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^9*((-2*(-1 + e)*(48720 - 65924*e + 9496*e^2 + 26333*e^3 - 14657*e^4 + 2552*e^5 - 2*e^6 - 41*e^7 + 3*e^8))/(27*e^2*(6 + e)*(7 + e)*(-3 + 2*e)*(-1 + 2*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^10*((-2*(-1 + e)*(-497280 + 698576*e - 120364*e^2 - 268332*e^3 + 175733*e^4 - 42429*e^5 + 3494*e^6 + 262*e^7 - 63*e^8 + 3*e^9))/(27*e^2*(7 + e)*(8 + e)*(-3 + 2*e)*(-1 + 2*e)*(-10 + 3*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))))+1*(1*(delta^2*((12 - 24*e + 5*e^2 + 7*e^3 - 2*e^4)/(4*(1 - 2*e)^2*e^2*(6 - 13*e + 6*e^2)))+delta^3*((-288 + 1608*e - 3276*e^2 + 2730*e^3 - 387*e^4 - 1094*e^5 + 2162*e^6 - 1710*e^7 + 31*e^8 + 200*e^9 + 36*e^10)/(36*(1 - 2*e)^2*(-1 + e)*e^4*(1 + e)*(-3 + 2*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^4*((-4608 + 30528*e - 73440*e^2 + 58776*e^3 + 48852*e^4 - 110114*e^5 + 34063*e^6 + 28537*e^7 - 7898*e^8 - 6134*e^9 - 299*e^10 + 855*e^11 + 162*e^12)/(144*(1 - 2*e)^2*(-1 + e)*e^3*(1 + e)*(2 + e)*(-3 + 2*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^5*((120960 - 512640*e - 183600*e^2 + 3566688*e^3 - 4609800*e^4 - 2016420*e^5 + 7358683*e^6 - 2426269*e^7 - 2593181*e^8 + 872409*e^9 + 713603*e^10 - 129167*e^11 - 115879*e^12 + 3951*e^13 + 7614*e^14 + 648*e^15)/(720*(1 - 2*e)^2*(-1 + e)*e^3*(1 + e)*(2 + e)*(3 + e)*(-3 + 2*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^6*((-3041280 + 9699840*e + 14120448*e^2 - 49975488*e^3 - 82060896*e^4 + 296602704*e^5 - 155866408*e^6 - 212868768*e^7 + 199133022*e^8 + 53636165*e^9 - 73939998*e^10 - 12930840*e^11 + 14765764*e^12 + 2781798*e^13 - 1508652*e^14 - 346304*e^15 + 53190*e^16 + 16893*e^17 + 810*e^18)/(4320*(1 - 2*e)^2*(-2 + e)*(-1 + e)*e^3*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(-3 + 2*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^7*((464486400 - 1174763520*e - 2461132800*e^2 + 1243057152*e^3 + 29967962496*e^4 - 46376288064*e^5 - 15228780472*e^6 + 66908672848*e^7 - 15017623096*e^8 - 37636248527*e^9 + 13505479634*e^10 + 11470823683*e^11 - 3766425914*e^12 - 2356219408*e^13 + 473742838*e^14 + 315928352*e^15 - 18443018*e^16 - 23357197*e^17 - 1319400*e^18 + 654165*e^19 + 94932*e^20 + 2916*e^21)/(30240*(1 - 2*e)^2*(-2 + e)*(-1 + e)*e^3*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(-3 + 2*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^8*((-122624409600 + 249150504960*e + 663966498816*e^2 + 978822144000*e^3 - 10347959694336*e^4 + 9426314759424*e^5 + 13129902348480*e^6 - 19842416581312*e^7 - 4802619762576*e^8 + 15389059347840*e^9 - 260566729596*e^10 - 6207716309708*e^11 + 430939771181*e^12 + 1500586127181*e^13 - 49330359069*e^14 - 230146040271*e^15 - 9434315616*e^16 + 21337115066*e^17 + 2637642178*e^18 - 985510370*e^19 - 216329499*e^20 + 8557209*e^21 + 5617431*e^22 + 477981*e^23 + 10206*e^24)/(241920*(1 - 2*e)^2*(-2 + e)*(-1 + e)*e^3*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(-3 + 2*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^9*((16972333056000 - 27540327628800*e - 91775382773760*e^2 - 273737259012096*e^3 + 1610048431157760*e^4 - 811602649121664*e^5 - 2745601153124544*e^6 + 2500543047881760*e^7 + 1882084499253680*e^8 - 2386192611417816*e^9 - 671070931088580*e^10 + 1153844818683934*e^11 + 161552653070911*e^12 - 327003245193887*e^13 - 37761597779994*e^14 + 57559284541018*e^15 + 8457026847559*e^16 - 6228749188711*e^17 - 1316051055718*e^18 + 366390122330*e^19 + 118112801341*e^20 - 6064229437*e^21 - 5214152014*e^22 - 387629730*e^23 + 69332589*e^24 + 13173435*e^25 + 742770*e^26 + 11664*e^27)/(2177280*(1 - 2*e)^2*(-3 + e)*(-2 + e)*(-1 + e)*e^3*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(-3 + 2*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^10*((-10394090864640000 + 13213671948288000*e + 55748996510515200*e^2 + 234762507599708160*e^3 - 1043389720937594880*e^4 + 197981526818211840*e^5 + 2081614551969729024*e^6 - 1224498981411020800*e^7 - 1779456110196319360*e^8 + 1398622249439055104*e^9 + 856193389108317536*e^10 - 772307371873333808*e^11 - 275114155458027128*e^12 + 246879958775013152*e^13 + 67415634922293272*e^14 - 48795340151896423*e^15 - 13149372362264818*e^16 + 5960979461518477*e^17 + 1909939324045402*e^18 - 406324230971263*e^19 - 185340969977818*e^20 + 8182850278997*e^21 + 10591073428682*e^22 + 770961375667*e^23 - 278093848118*e^24 - 51196924593*e^25 + 43447518*e^26 + 770626467*e^27 + 81256122*e^28 + 3271023*e^29 + 39366*e^30)/(21772800*(1 - 2*e)^2*(-3 + e)*(-2 + e)*(-1 + e)*e^3*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(-3 + 2*e)*(-10 + 3*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))))+N*(Nf*(delta^2*((-1 + e^2)/((1 - 2*e)^2*e*(-3 + 2*e)*(-2 + 3*e)))+delta^3*((-2*(-4 + 15*e - 21*e^2 + 7*e^3 + 3*e^4))/(3*e^3*(6 - 43*e + 107*e^2 - 108*e^3 + 36*e^4)))+delta^4*((-2*(-8 + 23*e - 23*e^2 + 3*e^3 + 3*e^4))/(3*e^2*(-3 + 2*e)*(-1 + 2*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^5*((-2*(14 - 45*e + 54*e^2 - 22*e^3 - 4*e^4 + 3*e^5))/(3*e^2*(-3 + 2*e)*(-1 + 2*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^6*((-2*(22 - 61*e + 60*e^2 - 16*e^3 - 8*e^4 + 3*e^5))/(9*e^2*(-3 + 2*e)*(-1 + 2*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^7*((-2*(-96 + 269*e - 271*e^2 + 88*e^3 + 28*e^4 - 21*e^5 + 3*e^6))/(9*e^2*(-3 + 2*e)*(-1 + 2*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^8*((-2*(528 - 1496*e + 1529*e^2 - 537*e^3 - 140*e^4 + 150*e^5 - 37*e^6 + 3*e^7))/(9*e^2*(-3 + 2*e)*(-1 + 2*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^9*((-2320 + 5884*e - 4934*e^2 + 870*e^3 + 920*e^4 - 508*e^5 + 94*e^6 - 6*e^7)/(27*e^2*(-3 + 2*e)*(-1 + 2*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^10*((-2*(-8880 + 22876*e - 19520*e^2 + 3625*e^3 + 3847*e^4 - 2492*e^5 + 610*e^6 - 69*e^7 + 3*e^8))/(27*e^2*(-3 + 2*e)*(-1 + 2*e)*(-10 + 3*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))))+N^2*(1*(delta^2*((13 + 8*e - 7*e^2 - 2*e^3)/(4*(1 - 2*e)^2*e*(-3 + 2*e)*(-2 + 3*e)))+delta^3*((-312 + 1914*e - 4674*e^2 + 5379*e^3 - 2119*e^4 - 963*e^5 + 837*e^6 + 2*e^7 - 72*e^8)/(36*(1 - 2*e)^2*(-1 + e)*e^3*(-3 + 2*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^4*((-2304 + 18624*e - 66888*e^2 + 134112*e^3 - 152944*e^4 + 85767*e^5 - 1442*e^6 - 21524*e^7 + 6244*e^8 + 1233*e^9 - 486*e^10)/(144*(1 - 2*e)^2*(-1 + e)*e^3*(-3 + 2*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^5*((20160 - 165120*e + 556440*e^2 - 863748*e^3 + 245662*e^4 + 1159605*e^5 - 1730723*e^6 + 848018*e^7 + 87722*e^8 - 204613*e^9 + 35955*e^10 + 10962*e^11 - 2592*e^12)/(720*(1 - 2*e)^2*(-1 + e)*e^3*(-3 + 2*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^6*((-126720 + 1009920*e - 3051168*e^2 + 2936664*e^3 + 5101056*e^4 - 16192110*e^5 + 15419272*e^6 - 2614739*e^7 - 5497052*e^8 + 3372763*e^9 + 73246*e^10 - 512273*e^11 + 78264*e^12 + 20943*e^13 - 4050*e^14)/(4320*(1 - 2*e)^2*(-2 + e)*(-1 + e)*e^3*(-3 + 2*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^7*(-(-3870720 + 30078720*e - 81561648*e^2 + 27739776*e^3 + 309976356*e^4 - 671142680*e^5 + 498405120*e^6 + 75383861*e^7 - 330106473*e^8 + 141255763*e^9 + 37349519*e^10 - 38752915*e^11 + 2922193*e^12 + 3358737*e^13 - 561987*e^14 - 94446*e^15 + 17496*e^16)/(30240*(1 - 2*e)^2*(-2 + e)*(-1 + e)*e^3*(-3 + 2*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^8*((-170311680 + 1298884608*e - 3196962816*e^2 - 872952960*e^3 + 18685819776*e^4 - 34622819440*e^5 + 20885449520*e^6 + 10819201728*e^7 - 21037420476*e^8 + 6947009777*e^9 + 3839920090*e^10 - 2901971906*e^11 + 45811944*e^12 + 366374476*e^13 - 55441008*e^14 - 18758070*e^15 + 3837132*e^16 + 352107*e^17 - 71442*e^18)/(241920*(1 - 2*e)^2*(-2 + e)*(-1 + e)*e^3*(-3 + 2*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^9*((3367526400 - 25348377600*e + 57335857920*e^2 + 49436867328*e^3 - 446230638816*e^4 + 755235482832*e^5 - 375847598096*e^6 - 356575296440*e^7 + 530085158466*e^8 - 140904718279*e^9 - 125315844215*e^10 + 82877316400*e^11 + 2167809930*e^12 - 13201976304*e^13 + 1958562616*e^14 + 900726590*e^15 - 209061756*e^16 - 27908073*e^17 + 7852383*e^18 + 352026*e^19 - 93312*e^20)/(2177280*(1 - 2*e)^2*(-3 + e)*(-2 + e)*(-1 + e)*e^3*(-3 + 2*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e)))+delta^10*((-257789952000 + 1923214233600*e - 4041025735680*e^2 - 5762284323840*e^3 + 38909275082880*e^4 - 62000672819936*e^5 + 25737783637184*e^6 + 37298644981840*e^7 - 48395210742296*e^8 + 10704264289678*e^9 + 13510916779636*e^10 - 8399398155881*e^11 - 439349631768*e^12 + 1563899227561*e^13 - 243314754518*e^14 - 125343111638*e^15 + 33719541304*e^16 + 4718305908*e^17 - 1809489528*e^18 - 82263681*e^19 + 43276680*e^20 + 685989*e^21 - 354294*e^22)/(21772800*(1 - 2*e)^2*(-3 + e)*(-2 + e)*(-1 + e)*e^3*(-3 + 2*e)*(-10 + 3*e)*(-8 + 3*e)*(-7 + 3*e)*(-5 + 3*e)*(-4 + 3*e)*(-2 + 3*e)*(-1 + 3*e))))):

#Forumla 3.11 in the paper. 
eta_qqbar_41:=+N^(-2)*(1*(delta*(e/(8*(1 - 2*e)^2*(-1 + 4*e)))+delta^2*((-1 + 3*e + e^2 - 7*e^3 - e^4)/(4*(1 - 2*e)^2*e^2*(1 + e)*(-1 + 4*e)))+delta^3*((-4 + 8*e + 19*e^2 - 33*e^3 - 32*e^4 + 39*e^5 + 32*e^6 + 4*e^7)/(2*e^4*(1 + e)^2*(2 + e)*(-1 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^4*((-48 + 116*e + 125*e^2 - 321*e^3 - 122*e^4 + 274*e^5 + 162*e^6 + 25*e^7 + e^8)/(8*e^3*(1 + e)^2*(2 + e)*(3 + e)*(-1 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^5*((672 - 616*e - 4228*e^2 + 2776*e^3 + 7018*e^4 - 3590*e^5 - 6506*e^6 - 125*e^7 + 1905*e^8 + 723*e^9 + 95*e^10 + 4*e^11)/(8*e^3*(1 + e)^2*(2 + e)^2*(3 + e)*(4 + e)*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^6*((1760 - 1848*e - 9060*e^2 + 5956*e^3 + 10876*e^4 - 6125*e^5 - 8091*e^6 + 112*e^7 + 1850*e^8 + 606*e^9 + 73*e^10 + 3*e^11)/(8*e^3*(1 + e)*(2 + e)^2*(3 + e)*(4 + e)*(5 + e)*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^7*((-138240 + 96192*e + 717648*e^2 - 130964*e^3 - 934334*e^4 + 88878*e^5 + 680530*e^6 + 114456*e^7 - 194955*e^8 - 76082*e^9 + 10246*e^10 + 11042*e^11 + 2449*e^12 + 230*e^13 + 8*e^14)/(8*e^3*(1 + e)*(2 + e)^2*(3 + e)^2*(4 + e)*(5 + e)*(6 + e)*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^8*((-665280 + 483552*e + 3123624*e^2 - 329038*e^3 - 3418365*e^4 + 19992*e^5 + 1969262*e^6 + 404064*e^7 - 415703*e^8 - 156993*e^9 + 17138*e^10 + 17888*e^11 + 3618*e^12 + 311*e^13 + 10*e^14)/(16*e^3*(1 + e)*(2 + e)*(3 + e)^2*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*((140313600 - 73457280*e - 661401312*e^2 - 96990624*e^3 + 705804936*e^4 + 199015464*e^5 - 359939326*e^6 - 157566764*e^7 + 69856066*e^8 + 46226675*e^9 - 2334576*e^10 - 5926341*e^11 - 925976*e^12 + 222713*e^13 + 96038*e^14 + 13765*e^15 + 918*e^16 + 24*e^17)/(16*e^3*(1 + e)*(2 + e)*(3 + e)^2*(4 + e)^2*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*((322237440 - 163603584*e - 1451147616*e^2 - 311080128*e^3 + 1378164528*e^4 + 519107596*e^5 - 546817644*e^6 - 290196585*e^7 + 69376356*e^8 + 59311022*e^9 + 452106*e^10 - 5515049*e^11 - 877385*e^12 + 171310*e^13 + 71536*e^14 + 9500*e^15 + 583*e^16 + 14*e^17)/(16*e^3*(1 + e)*(2 + e)*(3 + e)*(4 + e)^2*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))))+1*(1*(delta*((e*(1 + e))/(4*(1 - 2*e)^2*(-1 + e)*(-1 + 4*e)))+delta^2*((4 - 21*e + 33*e^2 - 7*e^3 - 2*e^4)/(4*(1 - 2*e)^2*(-2 + e)*(-1 + e)*e*(-1 + 4*e)))+delta^3*((96 - 464*e + 600*e^2 + 400*e^3 - 1548*e^4 + 799*e^5 + 395*e^6 - 266*e^7 + e^8 + 11*e^9)/(4*(-3 + e)*(-2 + e)*(-1 + e)*e^4*(1 + e)*(2 + e)*(-1 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^4*((2016 - 10104*e + 14828*e^2 - 1360*e^3 - 12667*e^4 + 4336*e^5 + 2165*e^6 - 695*e^7 - 104*e^8 + 23*e^9 + 2*e^10)/(8*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^2*(1 + e)*(2 + e)*(3 + e)*(-1 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^5*((63360 - 373152*e + 679968*e^2 - 207256*e^3 - 630066*e^4 + 500921*e^5 + 126201*e^6 - 181719*e^7 + 5534*e^8 + 19317*e^9 - 1609*e^10 - 687*e^11 + 44*e^12 + 8*e^13)/(8*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^2*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^6*((-768000 + 4339520*e - 7054096*e^2 + 430496*e^3 + 8239668*e^4 - 4497360*e^5 - 2919892*e^6 + 2270681*e^7 + 368334*e^8 - 394086*e^9 - 8737*e^10 + 26399*e^11 - 588*e^12 - 680*e^13 + 15*e^14 + 6*e^15)/(8*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^2*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^7*((-106444800 + 626296320*e - 1108414464*e^2 + 271063248*e^3 + 1154925104*e^4 - 935415764*e^5 - 290588664*e^6 + 505936748*e^7 - 35397597*e^8 - 108385329*e^9 + 21691116*e^10 + 10078415*e^11 - 2635072*e^12 - 401117*e^13 + 124656*e^14 + 6069*e^15 - 2375*e^16 - 30*e^17 + 16*e^18)/(8*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^2*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^8*((6286049280 - 34734292992*e + 53026747392*e^2 + 1225421280*e^3 - 64569801840*e^4 + 33489169496*e^5 + 25783950960*e^6 - 22942339928*e^7 - 2823313217*e^8 + 6097275293*e^9 - 415633165*e^10 - 749721374*e^11 + 107552840*e^12 + 45143916*e^13 - 8053380*e^14 - 1322690*e^15 + 262957*e^16 + 17487*e^17 - 3767*e^18 - 88*e^19 + 20*e^20)/(16*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^2*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*((2345888563200 - 13198330736640*e + 20962791795456*e^2 - 1381397861760*e^3 - 23941984039392*e^4 + 14763184567920*e^5 + 8645456594320*e^6 - 10346654448104*e^7 + 151265824718*e^8 + 2799124987061*e^9 - 651621745276*e^10 - 328848461576*e^11 + 129163799303*e^12 + 15399626972*e^13 - 10919934372*e^14 + 22977252*e^15 + 464678208*e^16 - 26235607*e^17 - 10154688*e^18 + 859140*e^19 + 106963*e^20 - 10706*e^21 - 440*e^22 + 48*e^23)/(16*(-9 + e)*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^2*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*(-(130666062643200 - 693951131934720*e + 943727105779200*e^2 + 226197081598464*e^3 - 1250151610498560*e^4 + 415304834135040*e^5 + 622873085052192*e^6 - 412940654948048*e^7 - 96109359056256*e^8 + 135823845798624*e^9 - 9824152574328*e^10 - 20008156054471*e^11 + 4299718972003*e^12 + 1430752162440*e^13 - 484395750561*e^14 - 45603342033*e^15 + 26558736990*e^16 + 127030340*e^17 - 786055922*e^18 + 30562671*e^19 + 12597495*e^20 - 792096*e^21 - 101781*e^22 + 7817*e^23 + 328*e^24 - 28*e^25)/(16*(-10 + e)*(-9 + e)*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^2*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))))+N^2*(1*(delta*((e*(1 + e)^2)/(8*(1 - 2*e)^2*(-1 + e)^2*(-1 + 4*e)))+delta^2*(-(2 - 9*e + 11*e^2 + 4*e^3 - 16*e^4 + 3*e^5 + e^6)/(4*(1 - 2*e)^2*(-2 + e)*(-1 + e)^2*e^2*(-1 + 4*e)))+delta^3*((-48 + 328*e - 956*e^2 + 1442*e^3 - 1126*e^4 + 348*e^5 + 10*e^6 - 23*e^7 + 3*e^8)/(4*(-3 + e)*(-2 + e)^2*(-1 + e)*e^4*(-1 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^4*((384 - 2720*e + 7960*e^2 - 12242*e^3 + 10207*e^4 - 3982*e^5 + 141*e^6 + 356*e^7 - 81*e^8 + e^10)/(8*(-4 + e)*(-3 + e)*(-2 + e)^2*(-1 + e)^2*e^3*(-1 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^5*((10080 - 78216*e + 260020*e^2 - 477764*e^3 + 515356*e^4 - 315411*e^5 + 88156*e^6 + 6918*e^7 - 11611*e^8 + 2728*e^9 - 109*e^10 - 39*e^11 + 4*e^12)/(8*(-5 + e)*(-4 + e)*(-3 + e)^2*(-2 + e)^2*(-1 + e)*e^3*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^6*((-31680 + 238896*e - 778496*e^2 + 1433924*e^3 - 1603988*e^4 + 1067458*e^5 - 357255*e^6 - 2705*e^7 + 48035*e^8 - 16227*e^9 + 1737*e^10 + 155*e^11 - 49*e^12 + 3*e^13)/(8*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)^2*(-2 + e)^2*(-1 + e)*e^3*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^7*((3870720 - 31244544*e + 111092736*e^2 - 230802944*e^3 + 309014308*e^4 - 273976038*e^5 + 156021534*e^6 - 48218499*e^7 - 614143*e^8 + 7565593*e^9 - 3331134*e^10 + 678165*e^11 - 42537*e^12 - 10425*e^13 + 2620*e^14 - 236*e^15 + 8*e^16)/(8*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)^2*(-3 + e)^2*(-2 + e)^2*(-1 + e)*e^3*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^8*((21288960 - 155660544*e + 490079424*e^2 - 883808960*e^3 + 1004298040*e^4 - 727786470*e^5 + 306546195*e^6 - 35551739*e^7 - 38119120*e^8 + 24951736*e^9 - 7100564*e^10 + 888594*e^11 + 46878*e^12 - 34018*e^13 + 5137*e^14 - 359*e^15 + 10*e^16)/(16*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)^2*(-3 + e)^2*(-2 + e)*(-1 + e)*e^3*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*((-6314112000 + 48852374400*e - 164781568800*e^2 + 323508577920*e^3 - 410896075344*e^4 + 349444933044*e^5 - 193198838032*e^6 + 56337527353*e^7 + 6424731918*e^8 - 15397402734*e^9 + 7985155019*e^10 - 2326908961*e^11 + 374605665*e^12 - 9182383*e^13 - 10847481*e^14 + 2811516*e^15 - 370643*e^16 + 28861*e^17 - 1262*e^18 + 24*e^19)/(16*(-9 + e)*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)^2*(-4 + e)^2*(-3 + e)^2*(-2 + e)*(-1 + e)*e^3*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*((-16111872000 + 116320838400*e - 358775916480*e^2 + 630488859936*e^3 - 697350028320*e^4 + 492390264840*e^5 - 198273187052*e^6 + 10048092322*e^7 + 41572455907*e^8 - 28817112088*e^9 + 10519882299*e^10 - 2244313996*e^11 + 191333994*e^12 + 40889286*e^13 - 17516494*e^14 + 3127900*e^15 - 335013*e^16 + 22186*e^17 - 841*e^18 + 14*e^19)/(16*(-10 + e)*(-9 + e)*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)^2*(-4 + e)^2*(-3 + e)*(-2 + e)*(-1 + e)*e^3*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e))))):

#Forumla 3.11 in the paper. 
eta_qqbar_42:=+N^(-2)*(1*(delta^2*((4 - 5*e)/(4*e^2*(1 - 6*e + 8*e^2)))+delta^3*((-8 + 22*e + e^2 - 46*e^3 + 21*e^4 + 34*e^5 - 18*e^6 - 8*e^7)/(4*e^4*(-3 + 19*e - 26*e^2 - 16*e^3 + 32*e^4)))+delta^4*((-4 + 13*e + 2*e^2 - 35*e^3 + 15*e^4 + 28*e^5 - 5*e^6 - 4*e^7)/(4*e^3*(-3 + 19*e - 26*e^2 - 16*e^3 + 32*e^4)))+delta^5*((42 - 45*e - 357*e^2 + 496*e^3 + 479*e^4 - 830*e^5 - 365*e^6 + 409*e^7 + 145*e^8 - 48*e^9 - 16*e^10)/(12*e^3*(1 + e)*(2 + e)*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^6*((88 - 60*e - 860*e^2 + 1166*e^3 + 811*e^4 - 1652*e^5 - 436*e^6 + 682*e^7 + 161*e^8 - 64*e^9 - 16*e^10)/(48*e^3*(2 + e)*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^7*(-(5760 + 360*e - 65140*e^2 + 56229*e^3 + 101562*e^4 - 107426*e^5 - 83156*e^6 + 61957*e^7 + 38105*e^8 - 11758*e^9 - 8009*e^10 + 124*e^11 + 528*e^12 + 64*e^13)/(240*e^3*(2 + e)*(3 + e)*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^8*(-(11880 + 3888*e - 143106*e^2 + 121119*e^3 + 203514*e^4 - 227024*e^5 - 139487*e^6 + 125057*e^7 + 55716*e^8 - 23664*e^9 - 10881*e^10 + 668*e^11 + 656*e^12 + 64*e^13)/(1440*e^3*(3 + e)*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*((2192400 + 1669500*e - 27937014*e^2 + 17012735*e^3 + 46729853*e^4 - 38398653*e^5 - 37703414*e^6 + 24705580*e^7 + 17538628*e^8 - 6019671*e^9 - 4476736*e^10 + 348249*e^11 + 531503*e^12 + 50816*e^13 - 19168*e^14 - 4352*e^15 - 256*e^16)/(10080*e^3*(3 + e)*(4 + e)*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*((4475520 + 4311648*e - 59245104*e^2 + 35121544*e^3 + 94887836*e^4 - 80447804*e^5 - 68851423*e^6 + 51357054*e^7 + 28814177*e^8 - 12885224*e^9 - 6928189*e^10 + 1022078*e^11 + 799567*e^12 + 42336*e^13 - 28640*e^14 - 5120*e^15 - 256*e^16)/(80640*e^3*(4 + e)*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))))+N^(-1)*(Nf*(delta^2*((1 - e)/(e*(-3 + 20*e - 36*e^2 + 16*e^3)))+delta^3*((-2 + 7*e - 6*e^2 - 3*e^3 + 4*e^4)/(e^3*(9 - 72*e + 188*e^2 - 192*e^3 + 64*e^4)))))+1*(1*(delta^2*((13 - 5*e - 2*e^2)/(12*e - 80*e^2 + 144*e^3 - 64*e^4))+delta^3*((78 - 225*e + 48*e^2 + 384*e^3 - 280*e^4 - 8*e^5 + 32*e^6)/(12*e^3*(9 - 72*e + 188*e^2 - 192*e^3 + 64*e^4)))+delta^4*((48 - 216*e + 244*e^2 + 109*e^3 - 293*e^4 + 13*e^5 + 36*e^6)/(48*e^3*(-1 + 2*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^5*((-420 + 1380*e + 445*e^2 - 5099*e^3 + 4113*e^4 + 2338*e^5 - 2560*e^6 - 160*e^7 + 256*e^8)/(240*e^3*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^6*((-1320 + 2640*e + 6954*e^2 - 16194*e^3 + 638*e^4 + 15867*e^5 - 2462*e^6 - 5041*e^7 + 288*e^8 + 400*e^9)/(1440*e^3*(-1 + 2*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^7*((40320 - 65100*e - 276444*e^2 + 553390*e^3 + 43759*e^4 - 624820*e^5 + 117023*e^6 + 253982*e^7 - 42292*e^8 - 42608*e^9 + 3136*e^10 + 2304*e^11)/(10080*e^3*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^8*((221760 - 188832*e - 1876320*e^2 + 2410780*e^3 + 1638618*e^4 - 3296039*e^5 - 652829*e^6 + 1524536*e^7 + 229811*e^8 - 278129*e^9 - 51220*e^10 + 14992*e^11 + 3136*e^12)/(80640*e^3*(-1 + 2*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*((-13154400 + 8694000*e + 122518404*e^2 - 155643390*e^3 - 108074511*e^4 + 227014545*e^5 + 26852180*e^6 - 117093605*e^7 - 3557821*e^8 + 27689214*e^9 + 1446432*e^10 - 3000000*e^11 - 305408*e^12 + 114176*e^13 + 16384*e^14)/(725760*e^3*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*((-100699200 + 11754720*e + 1016082360*e^2 - 890643060*e^3 - 1230372498*e^4 + 1483440230*e^5 + 662896172*e^6 - 808376281*e^7 - 229915690*e^8 + 192224862*e^9 + 53540832*e^10 - 18766895*e^11 - 6425312*e^12 + 337888*e^13 + 257536*e^14 + 20736*e^15)/(7257600*e^3*(-1 + 2*e)*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e))))):

#Forumla 3.11 in the paper. 
eta_qqbar_43:=+N^(-2)*(1*(delta*((-1 + e)/(8*(1 - 2*e)^2*(-1 + 4*e)))+delta^2*(-((-1 + e)*(1 - 5*e + 12*e^3 + 3*e^4))/(4*e^2*(1 + e)*(-1 + 2*e)^3*(-1 + 4*e)))+delta^3*(((-1 + e)*(-8 + 24*e + 26*e^2 - 116*e^3 - 59*e^4 + 177*e^5 + 156*e^6 + 39*e^7 + 3*e^8))/(4*e^4*(2 + e)*(-3 + 4*e)*(-1 + 4*e)*(-1 + e + 2*e^2)^2))+delta^4*((-96 + 496*e - 586*e^2 - 971*e^3 + 2314*e^4 + 262*e^5 - 2302*e^6 - 436*e^7 + 459*e^8 + 165*e^9 + 15*e^10)/(16*e^3*(1 + e)^2*(2 + e)*(3 + e)*(-1 + 2*e)^3*(-3 + 4*e)*(-1 + 4*e)))+delta^5*(((-2 + e)*(-672 + 1384*e + 4724*e^2 - 11644*e^3 - 3922*e^4 + 22155*e^5 + 715*e^6 - 22229*e^7 - 10514*e^8 + 1103*e^9 + 1629*e^10 + 351*e^11 + 24*e^12))/(16*e^3*(1 + e)^2*(2 + e)^2*(3 + e)*(4 + e)*(-1 + 2*e)^3*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^6*(((-3 + e)*(-2 + e)*(-3520 + 5936*e + 28568*e^2 - 58412*e^3 - 19972*e^4 + 84499*e^5 - 2826*e^6 - 71848*e^7 - 30330*e^8 + 1050*e^9 + 2775*e^10 + 543*e^11 + 33*e^12))/(32*e^3*(1 + e)*(2 + e)^2*(3 + e)*(4 + e)*(5 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^7*(((-4 + e)*(-3 + e)*(-2 + e)*(-69120 + 30816*e + 706368*e^2 - 511132*e^3 - 1416166*e^4 + 707394*e^5 + 1173407*e^6 - 745014*e^7 - 1315176*e^8 - 552163*e^9 - 52681*e^10 + 24926*e^11 + 8334*e^12 + 981*e^13 + 42*e^14))/(32*e^3*(1 + e)*(2 + e)^2*(3 + e)^2*(4 + e)*(5 + e)*(6 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^8*(((-5 + e)*(-4 + e)*(-3 + e)*(-266112 + 74880*e + 2868096*e^2 - 1921756*e^3 - 5563868*e^4 + 2141385*e^5 + 3875776*e^6 - 2022153*e^7 - 3488080*e^8 - 1362580*e^9 - 139189*e^10 + 39155*e^11 + 12654*e^12 + 1341*e^13 + 51*e^14))/(128*e^3*(1 + e)*(2 + e)*(3 + e)^2*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*(((-5 + e)*(-4 + e)*(-3 + e)*(56125440 + 17968896*e - 637364160*e^2 + 105973248*e^3 + 1408162224*e^4 + 188692280*e^5 - 959537720*e^6 - 66759112*e^7 + 692467557*e^8 + 454036023*e^9 + 100011954*e^10 - 5234993*e^11 - 6255988*e^12 - 931847*e^13 + 16974*e^14 + 18069*e^15 + 1815*e^16 + 60*e^17))/(128*e^3*(1 + e)*(2 + e)*(3 + e)^2*(4 + e)^2*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*(((-5 + e)*(-4 + e)*(-3 + e)*(-1288949760 - 342572544*e + 15221411712*e^2 - 4720582656*e^3 - 32856366912*e^4 - 125111608*e^5 + 21830747844*e^6 - 182311210*e^7 - 12361763181*e^8 - 5767424127*e^9 - 416853061*e^10 + 306558603*e^11 + 69514064*e^12 - 1326243*e^13 - 1825420*e^14 - 143581*e^15 + 10533*e^16 + 1878*e^17 + 69*e^18))/(256*e^3*(1 + e)*(2 + e)*(3 + e)*(4 + e)^2*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))))+1*(1*(delta*((1 + e)/(4*(1 - 2*e)^2*(-1 + 4*e)))+delta^2*(-(2 - 14*e + 19*e^2 + 6*e^3)/(4*e*(-1 + 2*e)^3*(-1 + 4*e)))+delta^3*((-16 + 112*e - 260*e^2 + 76*e^3 + 534*e^4 - 548*e^5 - 214*e^6 + 277*e^7 + 119*e^8 + 12*e^9)/(4*e^4*(1 + e)*(2 + e)*(-1 + 2*e)^3*(-3 + 4*e)*(-1 + 4*e)))+delta^4*((-168 + 1168*e - 2856*e^2 + 2182*e^3 + 1914*e^4 - 2899*e^5 - 789*e^6 + 727*e^7 + 299*e^8 + 30*e^9)/(16*(-1 + e)*e^2*(1 + e)*(2 + e)*(3 + e)*(-1 + 2*e)^3*(-3 + 4*e)*(-1 + 4*e)))+delta^5*((1824 - 11416*e + 23712*e^2 - 11306*e^3 - 23766*e^4 + 25904*e^5 + 10538*e^6 - 11373*e^7 - 3607*e^8 + 1159*e^9 + 515*e^10 + 48*e^11)/(16*(-1 + e)*e^2*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(-1 + 2*e)^3*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^6*((-35840 + 208352*e - 373536*e^2 + 72192*e^3 + 460036*e^4 - 361194*e^5 - 232044*e^6 + 202611*e^7 + 76795*e^8 - 34326*e^9 - 12866*e^10 + 1243*e^11 + 767*e^12 + 66*e^13)/(32*(-1 + e)*e^2*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^7*((1082880 - 5976384*e + 9439104*e^2 + 766856*e^3 - 13408948*e^4 + 7324272*e^5 + 7447394*e^6 - 4995720*e^7 - 2478214*e^8 + 1062545*e^9 + 438389*e^10 - 76766*e^11 - 35788*e^12 + 505*e^13 + 1055*e^14 + 84*e^15)/(32*(-1 + e)*e^2*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^8*(-(46190592 - 245428224*e + 347648352*e^2 + 119593184*e^3 - 551502312*e^4 + 194953264*e^5 + 329040636*e^6 - 166275718*e^7 - 110958014*e^8 + 41109443*e^9 + 20279117*e^10 - 3903895*e^11 - 1886763*e^12 + 120103*e^13 + 83339*e^14 + 1673*e^15 - 1379*e^16 - 102*e^17)/(128*(-2 + e)*(-1 + e)*e^2*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*((2634024960 - 13598703360*e + 17530282752*e^2 + 10419537504*e^3 - 30434854176*e^4 + 5923131952*e^5 + 19185691520*e^6 - 7139994398*e^7 - 6556230202*e^8 + 2003213788*e^9 + 1225734618*e^10 - 223798331*e^11 - 122898133*e^12 + 10187573*e^13 + 6513871*e^14 - 83995*e^15 - 170949*e^16 - 6053*e^17 + 1739*e^18 + 120*e^19)/(128*(-2 + e)*(-1 + e)*e^2*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(-3 + 2*e)*(-1 + 2*e)^3*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*((-193208094720 + 975289351680*e - 1157827654656*e^2 - 964012058496*e^3 + 2169355747968*e^4 - 132890674080*e^5 - 1428667313024*e^6 + 376879247344*e^7 + 493930010120*e^8 - 120434843634*e^9 - 93875645316*e^10 + 15133732299*e^11 + 9886239031*e^12 - 846426254*e^13 - 583247572*e^14 + 16835394*e^15 + 19036866*e^16 + 234750*e^17 - 319232*e^18 - 13541*e^19 + 2135*e^20 + 138*e^21)/(256*(-2 + e)*(-1 + e)*e^2*(1 + e)*(2 + e)*(3 + e)*(4 + e)*(5 + e)*(6 + e)*(7 + e)*(8 + e)*(9 + e)*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))))+N^2*(1*(delta*((1 + e)^2/(8*(1 - 2*e)^2*(-1 + e)*(-1 + 4*e)))+delta^2*((1 - 6*e + 7*e^2 + 7*e^3 - 10*e^4 - 3*e^5)/(4*(-1 + e)*e^2*(-1 + 2*e)^3*(-1 + 4*e)))+delta^3*((-8 + 80*e - 346*e^2 + 816*e^3 - 1070*e^4 + 686*e^5 - 89*e^6 - 99*e^7 + 20*e^8 + 6*e^9)/(4*(-2 + e)*(-1 + e)*e^4*(-1 + 2*e)^3*(-3 + 4*e)*(-1 + 4*e)))+delta^4*((-32 + 216*e - 590*e^2 + 759*e^3 - 317*e^4 - 142*e^5 + 59*e^6 + 15*e^7)/(16*(-2 + e)*e^3*(-1 + 2*e)^3*(-3 + 4*e)*(-1 + 4*e)))+delta^5*(-(168 - 1724*e + 7636*e^2 - 18876*e^3 + 27881*e^4 - 23843*e^5 + 9378*e^6 + 944*e^7 - 2055*e^8 + 423*e^9 + 76*e^10 - 24*e^11)/(16*(-3 + e)*(-2 + e)*(-1 + e)^2*e^3*(-1 + 2*e)^3*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^6*(-(528 - 5144*e + 21108*e^2 - 46888*e^3 + 59955*e^4 - 41488*e^5 + 9168*e^6 + 5913*e^7 - 3811*e^8 + 376*e^9 + 172*e^10 - 33*e^11)/(32*(-3 + e)*(-2 + e)*(-1 + e)*e^3*(-3 + 2*e)*(-1 + 2*e)^3*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^7*((-9216 + 95040*e - 414896*e^2 + 992936*e^3 - 1411590*e^4 + 1182552*e^5 - 480806*e^6 - 38546*e^7 + 130661*e^8 - 50935*e^9 + 4299*e^10 + 2023*e^11 - 556*e^12 + 42*e^13)/(32*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^3*(-3 + 2*e)*(-1 + 2*e)^3*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^8*((-25344 + 255168*e - 1066528*e^2 + 2378016*e^3 - 3032034*e^4 + 2127619*e^5 - 520261*e^6 - 335712*e^7 + 299475*e^8 - 80366*e^9 + 129*e^10 + 4264*e^11 - 829*e^12 + 51*e^13)/(128*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^3*(-3 + 2*e)*(-1 + 2*e)^3*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^9*((-835200 + 8759520*e - 38303376*e^2 + 90200424*e^3 - 123883436*e^4 + 98303304*e^5 - 35080573*e^6 - 9031417*e^7 + 15727149*e^8 - 7105045*e^9 + 1313089*e^10 + 75185*e^11 - 86577*e^12 + 17649*e^13 - 1636*e^14 + 60*e^15)/(128*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^3*(-3 + 2*e)*(-1 + 2*e)^3*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e)))+delta^10*((-2131200 + 22057920*e - 93801696*e^2 + 210212272*e^3 - 265539556*e^4 + 180581456*e^5 - 35861791*e^6 - 41292622*e^7 + 37315393*e^8 - 13201717*e^9 + 1669453*e^10 + 331033*e^11 - 163517*e^12 + 27109*e^13 - 2158*e^14 + 69*e^15)/(256*(-5 + e)*(-4 + e)*(-2 + e)*(-1 + e)*e^3*(-5 + 2*e)*(-3 + 2*e)*(-1 + 2*e)^3*(-9 + 4*e)*(-7 + 4*e)*(-5 + 4*e)*(-3 + 4*e)*(-1 + 4*e))))):

#Forumla 3.11 in the paper. 
eta_qqbar_51:=+N^(-2)*(1*(delta*(-(2 - 14*e + 20*e^2)^(-1))+delta^2*((5 - 18*e - 6*e^2 + 40*e^3 + 11*e^4)/(2*e^2*(-2 + 17*e - 36*e^2 - 5*e^3 + 50*e^4)))+delta^3*(-((8 - 46*e + 55*e^2 + 120*e^3 - 238*e^4 - 83*e^5 + 196*e^6 + 87*e^7 + 9*e^8)/(e^4*(1 + e)*(2 + e)*(-1 + 2*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e))))+delta^4*(-((48 - 230*e + 287*e^2 + 231*e^3 - 552*e^4 - 145*e^5 + 256*e^6 + 96*e^7 + 9*e^8)/(e^3*(1 + e)*(2 + e)*(3 + e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e))))+delta^5*((-2*(168 - 682*e + 699*e^2 + 492*e^3 - 1040*e^4 - 321*e^5 + 298*e^6 + 105*e^7 + 9*e^8))/(5*e^3*(2 + e)*(3 + e)*(4 + e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^6*((-2*(-1320 + 5626*e - 6947*e^2 - 745*e^3 + 7446*e^4 - 1517*e^5 - 2296*e^6 + 302*e^7 + 201*e^8 + 18*e^9))/(5*e^3*(3 + e)*(4 + e)*(5 + e)*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^7*((-4*(5760 - 25668*e + 35396*e^2 - 5901*e^3 - 28694*e^4 + 16452*e^5 + 5077*e^6 - 4020*e^7 - 151*e^8 + 183*e^9 + 18*e^10))/(5*e^3*(4 + e)*(5 + e)*(6 + e)*(-7 + 5*e)*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^8*((-4*(-55440 + 257436*e - 385844*e^2 + 128331*e^3 + 247061*e^4 - 225526*e^5 + 8781*e^6 + 44292*e^7 - 9942*e^8 - 1481*e^9 + 312*e^10 + 36*e^11))/(5*e^3*(5 + e)*(6 + e)*(7 + e)*(-8 + 5*e)*(-7 + 5*e)*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^9*((-8*(292320 - 1409508*e + 2263732*e^2 - 1024415*e^3 - 1171991*e^4 + 1494554*e^5 - 381781*e^6 - 181795*e^7 + 104305*e^8 - 8036*e^9 - 2861*e^10 + 240*e^11 + 36*e^12))/(5*e^3*(6 + e)*(7 + e)*(8 + e)*(-9 + 5*e)*(-8 + 5*e)*(-7 + 5*e)*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^10*((-8*(1678320 - 7535898*e + 10509453*e^2 - 2588720*e^3 - 7281097*e^4 + 6587087*e^5 - 1021895*e^6 - 850114*e^7 + 339265*e^8 - 14879*e^9 - 7798*e^10 + 444*e^11 + 72*e^12))/(25*e^3*(7 + e)*(8 + e)*(9 + e)*(-9 + 5*e)*(-8 + 5*e)*(-7 + 5*e)*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))))+1*(1*(delta*((1 + e)/(2 - 16*e + 34*e^2 - 20*e^3))+delta^2*((6 - 39*e + 100*e^2 - 96*e^3 + 4*e^4 + 11*e^5)/(2*e^2*(-4 + 44*e - 169*e^2 + 284*e^3 - 205*e^4 + 50*e^5)))+delta^3*((24 - 218*e + 793*e^2 - 1414*e^3 + 1110*e^4 + 29*e^5 - 538*e^6 + 202*e^7 + 9*e^8 - 9*e^9)/((-3 + e)*(-2 + e)*(-1 + e)*e^4*(-1 + 2*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^4*((192 - 1336*e + 3654*e^2 - 4521*e^3 + 1661*e^4 + 1236*e^5 - 1046*e^6 + 136*e^7 + 45*e^8 - 9*e^9)/((-4 + e)*(-3 + e)*(-2 + e)*(-1 + e)*e^3*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^5*((-2*(-840 + 4798*e - 10421*e^2 + 9476*e^3 - 650*e^4 - 3513*e^5 + 1380*e^6 + 38*e^7 - 81*e^8 + 9*e^9))/(5*(-5 + e)*(-4 + e)*(-3 + e)*(-2 + e)*e^3*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^6*((-2*(7920 - 44364*e + 95332*e^2 - 92087*e^3 + 19235*e^4 + 27996*e^5 - 17584*e^6 + 1688*e^7 + 991*e^8 - 261*e^9 + 18*e^10))/(5*(-6 + e)*(-5 + e)*(-4 + e)*(-3 + e)*e^3*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^7*((-4*(-2 + e)*(20160 - 102462*e + 190199*e^2 - 146184*e^3 - 2994*e^4 + 60731*e^5 - 23676*e^6 - 806*e^7 + 1879*e^8 - 333*e^9 + 18*e^10))/(5*(-7 + e)*(-6 + e)*(-5 + e)*(-4 + e)*e^3*(-7 + 5*e)*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^8*((-4*(-2 + e)*(-221760 + 1134264*e - 2121574*e^2 + 1694655*e^3 - 90391*e^4 - 686084*e^5 + 363154*e^6 - 29304*e^7 - 25451*e^8 + 7991*e^9 - 900*e^10 + 36*e^11))/(5*(-8 + e)*(-7 + e)*(-6 + e)*(-5 + e)*e^3*(-8 + 5*e)*(-7 + 5*e)*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^9*((-8*(-3 + e)*(-2 + e)*(-438480 + 2123202*e - 3598019*e^2 + 2354088*e^3 + 428638*e^4 - 1302455*e^5 + 513752*e^6 + 4710*e^7 - 45775*e^8 + 10991*e^9 - 1044*e^10 + 36*e^11))/(5*(-9 + e)*(-8 + e)*(-7 + e)*(-6 + e)*e^3*(-9 + 5*e)*(-8 + 5*e)*(-7 + 5*e)*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e)))+delta^10*((-8*(-3 + e)*(5594400 - 27514500*e + 47610976*e^2 - 32497077*e^3 - 4347019*e^4 + 18680092*e^5 - 9325008*e^6 + 919840*e^7 + 641597*e^8 - 246647*e^9 + 37162*e^10 - 2628*e^11 + 72*e^12))/(25*(-10 + e)*(-9 + e)*(-8 + e)*(-7 + e)*e^3*(-9 + 5*e)*(-8 + 5*e)*(-7 + 5*e)*(-6 + 5*e)*(-4 + 5*e)*(-3 + 5*e)*(-2 + 5*e)*(-1 + 5*e))))):

#Forumla 3.11 in the paper. 
eta_qqbar_61:=+N^(-2)*(1*(delta*((2 - 16*e + 24*e^2)^(-1))+delta^2*((1 - 2*e - 2*e^2)/(2*e^2 - 16*e^3 + 24*e^4))+delta^3*((1 - 3*e + 6*e^3 + 3*e^4)/(6*e^4 - 48*e^5 + 72*e^6)))):


